Small 5-chromatic unit-distance graphs in disks of radius 3/2, 5/4 and 23/20

We give three explicit unit-distance graphs in the plane with chromatic number 5 whose vertices lie in small disks: a graph with 773 vertices inside an open disk of radius 3/2, one with 5713 vertices inside an open disk of radius 5/4, and one with 8168 vertices inside an open disk of radius 23/20. The smallest examples previously reported for these radii have 11725, 11725 and 31171 vertices. All coordinates are exact elements of Q(sqrt3, sqrt5, sqrt11). In each case 5-chromaticity is certified by an explicit 5-colouring and a DRAT proof that no 4-colouring exists. The 773-vertex graph is vertex-critical.

==> anc/g5713.txt <==
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
-96 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
-84 0 0 0 0 0 0 0 0 0 0 -12 0 0 0 0
-84 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0
-80 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
-80 0 0 0 0 0 0 0 0 0 0 0 16 0 0 0
-48 0 0 0 0 0 0 0 0 -48 0 0 0 0 0 0
-48 0 0 0 0 0 0 0 0 48 0 0 0 0 0 0
-42 0 -18 0 0 0 0 0 0 -42 0 6 0 0 0 0
-42 0 -18 0 0 0 0 0 0 42 0 -6 0 0 0 0
-42 0 18 0 0 0 0 0 0 -42 0 -6 0 0 0 0
-42 0 18 0 0 0 0 0 0 42 0 6 0 0 0 0
-40 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
-40 0 0 0 0 -8 0 0 0 40 0 0 -8 0 0 0
-40 0 0 0 0 8 0 0 0 -40 0 0 -8 0 0 0
-40 0 0 0 0 8 0 0 0 40 0 0 8 0 0 0
-24 0 0 0 0 -8 0 0 0 -8 0 0 24 0 0 0
-24 0 0 0 0 -8 0 0 0 8 0 0 -24 0 0 0
-24 0 0 0 0 8 0 0 0 -8 0 0 -24 0 0 0
-24 0 0 0 0 8 0 0 0 8 0 0 24 0 0 0
-21 0 -3 0 0 -7 0 3 0 -7 0 3 21 0 3 0
-21 0 -3 0 0 -7 0 3 0 7 0 -3 -21 0 -3 0
-21 0 -3 0 0 7 0 -3 0 -7 0 3 -21 0 -3 0
-21 0 -3 0 0 7 0 -3 0 7 0 -3 21 0 3 0
-21 0 3 0 0 -7 0 -3 0 -7 0 -3 21 0 -3 0
-21 0 3 0 0 -7 0 -3 0 7 0 3 -21 0 3 0
-21 0 3 0 0 7 0 3 0 -7 0 -3 -21 0 3 0
-21 0 3 0 0 7 0 3 0 7 0 3 21 0 -3 0
0 0 -6 0 0 -14 0 0 0 -14 0 0 0 0 6 0
0 0 -6 0 0 -14 0 0 0 14 0 0 0 0 -6 0
0 0 -6 0 0 14 0 0 0 -14 0 0 0 0 -6 0
0 0 -6 0 0 14 0 0 0 14 0 0 0 0 6 0
0 0 0 0 0 -16 0 0 0 -16 0 0 0 0 0 0
0 0 0 0 0 -16 0 0 0 16 0 0 0 0 0 0
0 0 0 0 0 16 0 0 0 -16 0 0 0 0 0 0
0 0 0 0 0 16 0 0 0 16 0 0 0 0 0 0
0 0 6 0 0 -14 0 0 0 -14 0 0 0 0 -6 0
0 0 6 0 0 -14 0 0 0 14 0 0 0 0 6 0
0 0 6 0 0 14 0 0 0 -14 0 0 0 0 6 0
0 0 6 0 0 14 0 0 0 14 0 0 0 0 -6 0
21 0 -3 0 0 -7 0 -3 0 -7 0 -3 -21 0 3 0
21 0 -3 0 0 -7 0 -3 0 7 0 3 21 0 -3 0
21 0 -3 0 0 7 0 3 0 -7 0 -3 21 0 -3 0
21 0 -3 0 0 7 0 3 0 7 0 3 -21 0 3 0
21 0 3 0 0 -7 0 3 0 -7 0 3 -21 0 -3 0
21 0 3 0 0 -7 0 3 0 7 0 -3 21 0 3 0
21 0 3 0 0 7 0 -3 0 -7 0 3 21 0 3 0
21 0 3 0 0 7 0 -3 0 7 0 -3 -21 0 -3 0
24 0 0 0 0 -8 0 0 0 -8 0 0 -24 0 0 0
24 0 0 0 0 -8 0 0 0 8 0 0 24 0 0 0
24 0 0 0 0 8 0 0 0 -8 0 0 24 0 0 0
24 0 0 0 0 8 0 0 0 8 0 0 -24 0 0 0
40 0 0 0 0 -8 0 0 0 -40 0 0 -8 0 0 0
40 0 0 0 0 -8 0 0 0 40 0 0 8 0 0 0
40 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
40 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
42 0 -18 0 0 0 0 0 0 -42 0 -6 0 0 0 0
42 0 -18 0 0 0 0 0 0 42 0 6 0 0 0 0
42 0 18 0 0 0 0 0 0 -42 0 6 0 0 0 0
42 0 18 0 0 0 0 0 0 42 0 -6 0 0 0 0
48 0 0 0 0 0 0 0 0 -48 0 0 0 0 0 0
48 0 0 0 0 0 0 0 0 48 0 0 0 0 0 0
80 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
80 0 0 0 0 0 0 0 0 0 0 0 16 0 0 0
84 0 0 0 0 0 0 0 0 0 0 -12 0 0 0 0
84 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0
96 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
-120 0 0 0 0 8 0 0 0 -8 0 0 -24 0 0 0
-120 0 0 0 0 8 0 0 0 8 0 0 24 0 0 0
-117 0 3 0 0 7 0 3 0 -7 0 -3 -21 0 3 0
-117 0 3 0 0 7 0 3 0 7 0 3 21 0 -3 0
-96 0 -6 0 0 14 0 0 0 -14 0 0 0 0 -6 0
-96 0 -6 0 0 14 0 0 0 14 0 0 0 0 6 0
-96 0 0 0 0 16 0 0 0 -16 0 0 0 0 0 0
-96 0 0 0 0 16 0 0 0 16 0 0 0 0 0 0
-96 0 6 0 0 14 0 0 0 -14 0 0 0 0 6 0
-96 0 6 0 0 14 0 0 0 14 0 0 0 0 -6 0
-75 0 -3 0 0 7 0 3 0 -7 0 -3 21 0 -3 0
-75 0 -3 0 0 7 0 3 0 7 0 3 -21 0 3 0
-75 0 3 0 0 -7 0 3 0 -7 0 3 -21 0 -3 0
-75 0 3 0 0 -7 0 3 0 7 0 -3 21 0 3 0
-75 0 3 0 0 7 0 -3 0 -7 0 3 21 0 3 0
-75 0 3 0 0 7 0 -3 0 7 0 -3 -21 0 -3 0
-72 0 0 0 0 8 0 0 0 -8 0 0 24 0 0 0
-72 0 0 0 0 8 0 0 0 8 0 0 -24 0 0 0
-56 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
-56 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
-16 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
-16 0 0 0 0 0 0 0 0 0 0 0 16 0 0 0
-108 0 0 0 0 8 0 0 0 8 0 -12 24 0 0 0
-105 0 -3 0 0 7 0 -3 0 7 0 -15 21 0 3 0
-105 0 3 0 0 7 0 3 0 -7 0 -15 -21 0 3 0
-84 0 -6 0 0 14 0 0 0 14 0 -12 0 0 6 0
-84 0 0 0 0 16 0 0 0 -16 0 -12 0 0 0 0
-84 0 0 0 0 16 0 0 0 16 0 -12 0 0 0 0
-84 0 6 0 0 14 0 0 0 -14 0 -12 0 0 6 0
-63 0 -3 0 0 7 0 3 0 7 0 -9 -21 0 3 0
-63 0 3 0 0 7 0 -3 0 -7 0 -9 21 0 3 0
-60 0 0 0 0 -8 0 0 0 8 0 -12 24 0 0 0
-60 0 0 0 0 8 0 0 0 -8 0 -12 24 0 0 0
-60 0 0 0 0 8 0 0 0 8 0 -12 -24 0 0 0
-108 0 0 0 0 8 0 0 0 -8 0 12 -24 0 0 0
-105 0 -3 0 0 7 0 -3 0 -7 0 15 -21 0 -3 0
-105 0 3 0 0 7 0 3 0 7 0 15 21 0 -3 0
-84 0 -6 0 0 14 0 0 0 -14 0 12 0 0 -6 0
-84 0 0 0 0 16 0 0 0 -16 0 12 0 0 0 0
-84 0 0 0 0 16 0 0 0 16 0 12 0 0 0 0
-84 0 6 0 0 14 0 0 0 14 0 12 0 0 -6 0
-63 0 -3 0 0 7 0 3 0 -7 0 9 21 0 -3 0
-63 0 3 0 0 7 0 -3 0 7 0 9 -21 0 -3 0
-60 0 0 0 0 -8 0 0 0 -8 0 12 -24 0 0 0
-60 0 0 0 0 8 0 0 0 -8 0 12 24 0 0 0
-60 0 0 0 0 8 0 0 0 8 0 12 -24 0 0 0
-36 0 0 0 0 0 0 0 0 -48 0 12 0 0 0 0
12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0
-120 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
-104 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
-101 0 -3 0 0 -7 0 3 0 -7 0 3 5 0 3 0
-101 0 -3 0 0 7 0 -3 0 7 0 -3 5 0 3 0
-101 0 3 0 0 7 0 3 0 7 0 3 5 0 -3 0
-80 0 -6 0 0 14 0 0 0 14 0 0 -16 0 6 0
-80 0 0 0 0 16 0 0 0 -16 0 0 -16 0 0 0
-80 0 0 0 0 16 0 0 0 16 0 0 -16 0 0 0
-80 0 6 0 0 14 0 0 0 -14 0 0 -16 0 6 0
-80 0 6 0 0 14 0 0 0 14 0 0 -16 0 -6 0
-59 0 -3 0 0 7 0 3 0 -7 0 -3 5 0 -3 0
-59 0 -3 0 0 7 0 3 0 7 0 3 -37 0 3 0
-59 0 3 0 0 -7 0 3 0 7 0 -3 5 0 3 0
-59 0 3 0 0 7 0 -3 0 -7 0 3 5 0 3 0
-56 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
-56 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
-56 0 0 0 0 8 0 0 0 8 0 0 -40 0 0 0
-40 0 0 0 0 8 0 0 0 40 0 0 -24 0 0 0
-32 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -32 0 0 0
16 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
-120 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
-104 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
-101 0 -3 0 0 -7 0 3 0 7 0 -3 -5 0 -3 0
-101 0 -3 0 0 7 0 -3 0 -7 0 3 -5 0 -3 0
-101 0 3 0 0 7 0 3 0 -7 0 -3 -5 0 3 0
-80 0 -6 0 0 14 0 0 0 -14 0 0 16 0 -6 0
-80 0 0 0 0 16 0 0 0 -16 0 0 16 0 0 0
-80 0 0 0 0 16 0 0 0 16 0 0 16 0 0 0
-80 0 6 0 0 14 0 0 0 -14 0 0 16 0 6 0
-80 0 6 0 0 14 0 0 0 14 0 0 16 0 -6 0
-59 0 -3 0 0 7 0 3 0 -7 0 -3 37 0 -3 0
-59 0 -3 0 0 7 0 3 0 7 0 3 -5 0 3 0
-59 0 3 0 0 -7 0 3 0 -7 0 3 -5 0 -3 0
-59 0 3 0 0 7 0 -3 0 7 0 -3 -5 0 -3 0
-56 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
-56 0 0 0 0 8 0 0 0 -8 0 0 40 0 0 0
-56 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
-40 0 0 0 0 8 0 0 0 -40 0 0 24 0 0 0
-32 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 32 0 0 0
16 0 0 0 0 0 0 0 0 0 0 0 16 0 0 0
-90 0 18 0 0 0 0 0 0 -6 0 6 0 0 0 0
-88 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
-72 0 0 0 0 -8 0 0 0 -56 0 0 24 0 0 0
-72 0 0 0 0 8 0 0 0 -40 0 0 24 0 0 0
-69 0 -3 0 0 -7 0 3 0 -55 0 3 21 0 3 0
-69 0 -3 0 0 7 0 -3 0 -41 0 -3 21 0 3 0
-69 0 3 0 0 7 0 3 0 -41 0 3 21 0 -3 0
-48 0 -6 0 0 14 0 0 0 -34 0 0 0 0 6 0
-48 0 0 0 0 16 0 0 0 -64 0 0 0 0 0 0
-48 0 0 0 0 16 0 0 0 -32 0 0 0 0 0 0
-48 0 6 0 0 -14 0 0 0 -34 0 0 0 0 6 0
-48 0 6 0 0 14 0 0 0 -62 0 0 0 0 6 0
-48 0 6 0 0 14 0 0 0 -34 0 0 0 0 -6 0
-27 0 -3 0 0 -7 0 -3 0 -41 0 3 21 0 -3 0
-27 0 -3 0 0 7 0 3 0 -55 0 -3 21 0 -3 0
-27 0 -3 0 0 7 0 3 0 -41 0 3 -21 0 3 0
-27 0 3 0 0 -7 0 3 0 -41 0 -3 21 0 3 0
-27 0 3 0 0 7 0 -3 0 -55 0 3 21 0 3 0
-24 0 0 0 0 -8 0 0 0 -40 0 0 24 0 0 0
-24 0 0 0 0 8 0 0 0 -56 0 0 24 0 0 0
-8 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
-8 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
-6 0 18 0 0 0 0 0 0 -6 0 -6 0 0 0 0
32 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
-88 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
-72 0 0 0 0 -8 0 0 0 56 0 0 -24 0 0 0
-72 0 0 0 0 8 0 0 0 40 0 0 -24 0 0 0
-69 0 -3 0 0 -7 0 3 0 55 0 -3 -21 0 -3 0
-69 0 -3 0 0 7 0 -3 0 41 0 3 -21 0 -3 0
-69 0 3 0 0 7 0 3 0 41 0 -3 -21 0 3 0
-48 0 -6 0 0 14 0 0 0 34 0 0 0 0 -6 0
-48 0 0 0 0 16 0 0 0 32 0 0 0 0 0 0
-48 0 0 0 0 16 0 0 0 64 0 0 0 0 0 0
-48 0 6 0 0 -14 0 0 0 34 0 0 0 0 -6 0
-48 0 6 0 0 14 0 0 0 34 0 0 0 0 6 0
-48 0 6 0 0 14 0 0 0 62 0 0 0 0 -6 0
-27 0 -3 0 0 -7 0 -3 0 41 0 -3 -21 0 3 0
-27 0 -3 0 0 7 0 3 0 41 0 -3 21 0 -3 0
-27 0 -3 0 0 7 0 3 0 55 0 3 -21 0 3 0
-27 0 3 0 0 -7 0 3 0 41 0 3 -21 0 -3 0
-27 0 3 0 0 7 0 -3 0 55 0 -3 -21 0 -3 0
-24 0 0 0 0 -8 0 0 0 40 0 0 -24 0 0 0
-24 0 0 0 0 8 0 0 0 56 0 0 -24 0 0 0
-8 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
-8 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
32 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0
-66 0 -18 0 0 8 0 0 0 -34 0 6 24 0 0 0
-63 0 -21 0 0 -7 0 3 0 -49 0 9 21 0 3 0
-63 0 -15 0 0 7 0 3 0 -35 0 9 21 0 -3 0
-42 0 -24 0 0 14 0 0 0 -56 0 6 0 0 -6 0
-42 0 -18 0 0 16 0 0 0 -58 0 6 0 0 0 0
-42 0 -18 0 0 16 0 0 0 -26 0 6 0 0 0 0
-42 0 -12 0 0 14 0 0 0 -28 0 6 0 0 -6 0
-21 0 -21 0 0 7 0 3 0 -49 0 3 21 0 -3 0
-21 0 -15 0 0 -7 0 3 0 -35 0 3 21 0 3 0
-18 0 -18 0 0 -8 0 0 0 -34 0 6 24 0 0 0
-18 0 -18 0 0 8 0 0 0 -50 0 6 24 0 0 0
-18 0 -18 0 0 8 0 0 0 -34 0 6 -24 0 0 0
6 0 -18 0 0 0 0 0 0 6 0 6 0 0 0 0
54 0 -18 0 0 0 0 0 0 -42 0 6 0 0 0 0
-66 0 -18 0 0 8 0 0 0 34 0 -6 -24 0 0 0
-63 0 -21 0 0 -7 0 3 0 49 0 -9 -21 0 -3 0
-63 0 -15 0 0 7 0 3 0 35 0 -9 -21 0 3 0
-42 0 -24 0 0 14 0 0 0 56 0 -6 0 0 6 0
-42 0 -18 0 0 16 0 0 0 26 0 -6 0 0 0 0
-42 0 -18 0 0 16 0 0 0 58 0 -6 0 0 0 0
-42 0 -12 0 0 14 0 0 0 28 0 -6 0 0 6 0
-21 0 -21 0 0 7 0 3 0 49 0 -3 -21 0 3 0
-21 0 -15 0 0 -7 0 3 0 35 0 -3 -21 0 -3 0
-18 0 -18 0 0 -8 0 0 0 34 0 -6 -24 0 0 0
-18 0 -18 0 0 8 0 0 0 34 0 -6 24 0 0 0
-18 0 -18 0 0 8 0 0 0 50 0 -6 -24 0 0 0
-66 0 18 0 0 -8 0 0 0 -50 0 -6 24 0 0 0
-66 0 18 0 0 8 0 0 0 -34 0 -6 24 0 0 0
-63 0 15 0 0 7 0 -3 0 -35 0 -9 21 0 3 0
-63 0 21 0 0 -7 0 -3 0 -49 0 -9 21 0 -3 0
-42 0 12 0 0 14 0 0 0 -28 0 -6 0 0 6 0
-42 0 18 0 0 -16 0 0 0 -26 0 -6 0 0 0 0
-42 0 18 0 0 16 0 0 0 -26 0 -6 0 0 0 0
-42 0 24 0 0 14 0 0 0 -56 0 -6 0 0 6 0
-21 0 15 0 0 -7 0 -3 0 -35 0 -3 21 0 -3 0
-21 0 21 0 0 7 0 -3 0 -49 0 -3 21 0 3 0
-18 0 18 0 0 -8 0 0 0 -34 0 -6 24 0 0 0
-18 0 18 0 0 8 0 0 0 -50 0 -6 24 0 0 0
-66 0 18 0 0 -8 0 0 0 50 0 6 -24 0 0 0
-66 0 18 0 0 8 0 0 0 34 0 6 -24 0 0 0
-63 0 15 0 0 7 0 -3 0 35 0 9 -21 0 -3 0
-63 0 21 0 0 -7 0 -3 0 49 0 9 -21 0 3 0
-42 0 12 0 0 14 0 0 0 28 0 6 0 0 -6 0
-42 0 18 0 0 -16 0 0 0 26 0 6 0 0 0 0
-42 0 18 0 0 16 0 0 0 26 0 6 0 0 0 0
-42 0 24 0 0 14 0 0 0 56 0 6 0 0 -6 0
-21 0 15 0 0 -7 0 -3 0 35 0 3 -21 0 3 0
-21 0 21 0 0 7 0 -3 0 49 0 3 -21 0 -3 0
-18 0 18 0 0 -8 0 0 0 34 0 6 -24 0 0 0
-18 0 18 0 0 8 0 0 0 50 0 6 -24 0 0 0
6 0 18 0 0 0 0 0 0 -6 0 6 0 0 0 0
-64 0 0 0 0 0 0 0 0 -32 0 0 32 0 0 0
-61 0 3 0 0 -1 0 3 0 -47 0 -3 -13 0 3 0
-61 0 3 0 0 -1 0 3 0 -33 0 3 29 0 -3 0
-40 0 -6 0 0 6 0 0 0 -54 0 0 8 0 -6 0
-40 0 -6 0 0 6 0 0 0 -26 0 0 8 0 6 0
-40 0 0 0 0 8 0 0 0 -56 0 0 8 0 0 0
-40 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
-40 0 6 0 0 6 0 0 0 -54 0 0 8 0 6 0
-40 0 6 0 0 6 0 0 0 -26 0 0 8 0 -6 0
-19 0 -3 0 0 -1 0 3 0 -47 0 -3 29 0 -3 0
-19 0 -3 0 0 -1 0 3 0 -33 0 3 -13 0 3 0
-19 0 3 0 0 -15 0 3 0 -33 0 -3 29 0 3 0
-19 0 3 0 0 -1 0 -3 0 -47 0 3 29 0 3 0
-16 0 0 0 0 -16 0 0 0 -32 0 0 32 0 0 0
-16 0 0 0 0 0 0 0 0 -48 0 0 32 0 0 0
-16 0 0 0 0 0 0 0 0 -32 0 0 -16 0 0 0
0 0 0 0 0 -16 0 0 0 0 0 0 16 0 0 0
0 0 0 0 0 0 0 0 0 -80 0 0 16 0 0 0
8 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
40 0 0 0 0 -8 0 0 0 -40 0 0 24 0 0 0
56 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
-64 0 0 0 0 0 0 0 0 32 0 0 -32 0 0 0
-61 0 3 0 0 -1 0 3 0 33 0 -3 -29 0 3 0
-61 0 3 0 0 -1 0 3 0 47 0 3 13 0 -3 0
-40 0 -6 0 0 6 0 0 0 26 0 0 -8 0 -6 0
-40 0 -6 0 0 6 0 0 0 54 0 0 -8 0 6 0
-40 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
-40 0 0 0 0 8 0 0 0 56 0 0 -8 0 0 0
-40 0 6 0 0 6 0 0 0 26 0 0 -8 0 6 0
-40 0 6 0 0 6 0 0 0 54 0 0 -8 0 -6 0
-19 0 -3 0 0 -1 0 3 0 33 0 -3 13 0 -3 0
-19 0 -3 0 0 -1 0 3 0 47 0 3 -29 0 3 0
-19 0 3 0 0 -15 0 3 0 33 0 3 -29 0 -3 0
-19 0 3 0 0 -1 0 -3 0 47 0 -3 -29 0 -3 0
-16 0 0 0 0 -16 0 0 0 32 0 0 -32 0 0 0
-16 0 0 0 0 0 0 0 0 32 0 0 16 0 0 0
-16 0 0 0 0 0 0 0 0 48 0 0 -32 0 0 0
0 0 0 0 0 -16 0 0 0 0 0 0 -16 0 0 0
0 0 0 0 0 0 0 0 0 80 0 0 -16 0 0 0
8 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
40 0 0 0 0 -8 0 0 0 40 0 0 -24 0 0 0
56 0 0 0 0 -8 0 0 0 40 0 0 -8 0 0 0
-80 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0
-64 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
-64 0 0 0 0 16 0 0 0 -32 0 0 16 0 0 0
-61 0 -3 0 0 1 0 3 0 -47 0 3 13 0 3 0
-61 0 -3 0 0 15 0 -3 0 -33 0 -3 13 0 3 0
-61 0 3 0 0 1 0 -3 0 -47 0 -3 13 0 -3 0
-61 0 3 0 0 15 0 3 0 -33 0 3 13 0 -3 0
-40 0 -6 0 0 -6 0 0 0 -54 0 0 -8 0 6 0
-40 0 -6 0 0 22 0 0 0 -26 0 0 -8 0 6 0
-40 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
-40 0 0 0 0 24 0 0 0 -24 0 0 -8 0 0 0
-40 0 6 0 0 -6 0 0 0 -26 0 0 -8 0 6 0
-19 0 -3 0 0 1 0 -3 0 -33 0 3 13 0 -3 0
-19 0 3 0 0 1 0 3 0 -33 0 -3 13 0 3 0
-19 0 3 0 0 15 0 -3 0 -47 0 3 13 0 3 0
-16 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
-16 0 0 0 0 16 0 0 0 -48 0 0 16 0 0 0
0 0 0 0 0 16 0 0 0 0 0 0 -16 0 0 0
8 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
-64 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0
-64 0 0 0 0 16 0 0 0 32 0 0 -16 0 0 0
-61 0 -3 0 0 1 0 3 0 47 0 -3 -13 0 -3 0
-61 0 -3 0 0 15 0 -3 0 33 0 3 -13 0 -3 0
-61 0 3 0 0 1 0 -3 0 47 0 3 -13 0 3 0
-61 0 3 0 0 15 0 3 0 33 0 -3 -13 0 3 0
-40 0 -6 0 0 -6 0 0 0 54 0 0 8 0 -6 0
-40 0 -6 0 0 22 0 0 0 26 0 0 8 0 -6 0
-40 0 0 0 0 -8 0 0 0 24 0 0 8 0 0 0
-40 0 0 0 0 24 0 0 0 24 0 0 8 0 0 0
-40 0 6 0 0 -6 0 0 0 26 0 0 8 0 -6 0
-19 0 -3 0 0 1 0 -3 0 33 0 -3 -13 0 3 0
-19 0 3 0 0 1 0 3 0 33 0 3 -13 0 -3 0
-19 0 3 0 0 15 0 -3 0 47 0 -3 -13 0 -3 0
-16 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
-16 0 0 0 0 16 0 0 0 48 0 0 -16 0 0 0
0 0 0 0 0 16 0 0 0 0 0 0 16 0 0 0
8 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
-48 0 0 0 0 0 0 0 0 -16 0 0 0 0 0 0
-45 0 -3 0 0 -15 0 3 0 -1 0 -3 3 0 -3 0
-45 0 -3 0 0 -1 0 -3 0 -15 0 3 3 0 -3 0
-45 0 3 0 0 -1 0 3 0 -15 0 -3 3 0 3 0
-24 0 -6 0 0 6 0 0 0 -22 0 0 24 0 -6 0
-24 0 0 0 0 8 0 0 0 -24 0 0 24 0 0 0
-24 0 6 0 0 6 0 0 0 -22 0 0 24 0 6 0
-24 0 6 0 0 6 0 0 0 6 0 0 24 0 -6 0
-3 0 -3 0 0 -1 0 3 0 -15 0 -3 45 0 -3 0
-3 0 -3 0 0 -1 0 3 0 -1 0 3 3 0 3 0
-3 0 3 0 0 -15 0 3 0 -15 0 3 3 0 -3 0
-3 0 3 0 0 -1 0 -3 0 -1 0 -3 3 0 -3 0
16 0 0 0 0 -16 0 0 0 -48 0 0 16 0 0 0
16 0 0 0 0 0 0 0 0 -48 0 0 32 0 0 0
16 0 0 0 0 0 0 0 0 32 0 0 16 0 0 0
18 0 -18 0 0 -8 0 0 0 -50 0 -6 24 0 0 0
18 0 18 0 0 -8 0 0 0 -50 0 6 24 0 0 0
18 0 18 0 0 -8 0 0 0 34 0 -6 24 0 0 0
24 0 0 0 0 -8 0 0 0 -56 0 0 24 0 0 0
56 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
56 0 0 0 0 -8 0 0 0 -8 0 0 40 0 0 0
60 0 0 0 0 -8 0 0 0 -8 0 -12 24 0 0 0
60 0 0 0 0 -8 0 0 0 -8 0 12 24 0 0 0
72 0 0 0 0 -8 0 0 0 -8 0 0 24 0 0 0
-48 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0
-45 0 -3 0 0 -15 0 3 0 1 0 3 -3 0 3 0
-45 0 -3 0 0 -1 0 -3 0 15 0 -3 -3 0 3 0
-45 0 3 0 0 -1 0 3 0 15 0 3 -3 0 -3 0
-24 0 -6 0 0 6 0 0 0 22 0 0 -24 0 6 0
-24 0 0 0 0 8 0 0 0 24 0 0 -24 0 0 0
-24 0 6 0 0 6 0 0 0 -6 0 0 -24 0 6 0
-24 0 6 0 0 6 0 0 0 22 0 0 -24 0 -6 0
-3 0 -3 0 0 -1 0 3 0 1 0 -3 -3 0 -3 0
-3 0 -3 0 0 -1 0 3 0 15 0 3 -45 0 3 0
-3 0 3 0 0 -15 0 3 0 15 0 -3 -3 0 3 0
-3 0 3 0 0 -1 0 -3 0 1 0 3 -3 0 3 0
16 0 0 0 0 -16 0 0 0 48 0 0 -16 0 0 0
16 0 0 0 0 0 0 0 0 -32 0 0 -16 0 0 0
16 0 0 0 0 0 0 0 0 48 0 0 -32 0 0 0
18 0 -18 0 0 -8 0 0 0 50 0 6 -24 0 0 0
18 0 18 0 0 -8 0 0 0 -34 0 6 -24 0 0 0
18 0 18 0 0 -8 0 0 0 50 0 -6 -24 0 0 0
24 0 0 0 0 -8 0 0 0 56 0 0 -24 0 0 0
56 0 0 0 0 -8 0 0 0 8 0 0 -40 0 0 0
56 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
60 0 0 0 0 -8 0 0 0 8 0 -12 -24 0 0 0
60 0 0 0 0 -8 0 0 0 8 0 12 -24 0 0 0
72 0 0 0 0 -8 0 0 0 8 0 0 -24 0 0 0
-48 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0
-45 0 -3 0 0 1 0 3 0 -15 0 3 -3 0 3 0
-45 0 -3 0 0 15 0 -3 0 -1 0 -3 -3 0 3 0
-45 0 3 0 0 1 0 -3 0 -15 0 -3 -3 0 -3 0
-45 0 3 0 0 15 0 3 0 -1 0 3 -3 0 -3 0
-24 0 -6 0 0 -6 0 0 0 -22 0 0 -24 0 6 0
-24 0 -6 0 0 22 0 0 0 6 0 0 -24 0 6 0
-24 0 6 0 0 -6 0 0 0 6 0 0 -24 0 6 0
-3 0 -3 0 0 1 0 -3 0 -1 0 3 -3 0 -3 0
-3 0 3 0 0 1 0 3 0 -1 0 -3 -3 0 3 0
-3 0 3 0 0 15 0 -3 0 -15 0 3 -3 0 3 0
16 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
16 0 0 0 0 16 0 0 0 32 0 0 -32 0 0 0
18 0 -18 0 0 8 0 0 0 34 0 6 -24 0 0 0
18 0 18 0 0 8 0 0 0 34 0 -6 -24 0 0 0
24 0 0 0 0 8 0 0 0 40 0 0 -24 0 0 0
56 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
60 0 0 0 0 8 0 0 0 -8 0 12 -24 0 0 0
-45 0 -3 0 0 1 0 3 0 15 0 -3 3 0 -3 0
-45 0 -3 0 0 15 0 -3 0 1 0 3 3 0 -3 0
-45 0 3 0 0 1 0 -3 0 15 0 3 3 0 3 0
-45 0 3 0 0 15 0 3 0 1 0 -3 3 0 3 0
-24 0 -6 0 0 -6 0 0 0 22 0 0 24 0 -6 0
-24 0 -6 0 0 22 0 0 0 -6 0 0 24 0 -6 0
-24 0 6 0 0 -6 0 0 0 -6 0 0 24 0 -6 0
-3 0 -3 0 0 1 0 -3 0 1 0 -3 3 0 3 0
-3 0 3 0 0 1 0 3 0 1 0 3 3 0 -3 0
-3 0 3 0 0 15 0 -3 0 15 0 -3 3 0 -3 0
16 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
16 0 0 0 0 16 0 0 0 -32 0 0 32 0 0 0
18 0 -18 0 0 8 0 0 0 -34 0 -6 24 0 0 0
18 0 18 0 0 8 0 0 0 -34 0 6 24 0 0 0
24 0 0 0 0 8 0 0 0 -40 0 0 24 0 0 0
56 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
60 0 0 0 0 8 0 0 0 8 0 -12 24 0 0 0
-42 0 -6 0 0 0 0 0 0 -14 0 6 0 0 0 0
-21 0 -9 0 0 7 0 3 0 -21 0 3 21 0 -3 0
-21 0 -3 0 0 9 0 3 0 -23 0 3 21 0 3 0
3 0 -3 0 0 -15 0 3 0 -15 0 3 -3 0 3 0
3 0 -3 0 0 1 0 3 0 1 0 3 -3 0 3 0
19 0 -3 0 0 -15 0 3 0 -47 0 3 13 0 3 0
19 0 -3 0 0 1 0 3 0 -47 0 3 29 0 3 0
21 0 -21 0 0 -7 0 3 0 -49 0 -3 21 0 3 0
27 0 -3 0 0 -7 0 3 0 -55 0 3 21 0 3 0
59 0 -3 0 0 -7 0 3 0 -7 0 3 5 0 3 0
63 0 -3 0 0 -7 0 3 0 -7 0 -9 21 0 3 0
75 0 -3 0 0 -7 0 3 0 -7 0 3 21 0 3 0
-42 0 -6 0 0 0 0 0 0 14 0 -6 0 0 0 0
-21 0 -9 0 0 7 0 3 0 21 0 -3 -21 0 3 0
-21 0 -3 0 0 9 0 3 0 23 0 -3 -21 0 -3 0
3 0 -3 0 0 -15 0 3 0 15 0 -3 3 0 -3 0
3 0 -3 0 0 1 0 3 0 -1 0 -3 3 0 -3 0
19 0 -3 0 0 -15 0 3 0 47 0 -3 -13 0 -3 0
19 0 -3 0 0 1 0 3 0 47 0 -3 -29 0 -3 0
21 0 -21 0 0 -7 0 3 0 49 0 3 -21 0 -3 0
27 0 -3 0 0 -7 0 3 0 55 0 -3 -21 0 -3 0
59 0 -3 0 0 -7 0 3 0 7 0 -3 -5 0 -3 0
63 0 -3 0 0 -7 0 3 0 7 0 9 -21 0 -3 0
75 0 -3 0 0 -7 0 3 0 7 0 -3 -21 0 -3 0
-42 0 0 0 0 14 0 0 0 0 0 6 0 0 -6 0
-21 0 -3 0 0 23 0 -3 0 9 0 3 -21 0 -3 0
3 0 -3 0 0 -1 0 -3 0 1 0 3 3 0 -3 0
3 0 -3 0 0 15 0 -3 0 -15 0 3 3 0 -3 0
19 0 -3 0 0 -1 0 -3 0 33 0 3 -13 0 -3 0
19 0 -3 0 0 15 0 -3 0 33 0 3 -29 0 -3 0
21 0 15 0 0 7 0 -3 0 35 0 -3 -21 0 -3 0
27 0 -3 0 0 7 0 -3 0 41 0 3 -21 0 -3 0
59 0 -3 0 0 7 0 -3 0 -7 0 3 -5 0 -3 0
75 0 -3 0 0 7 0 -3 0 -7 0 3 -21 0 -3 0
-42 0 0 0 0 14 0 0 0 0 0 -6 0 0 6 0
-21 0 -3 0 0 23 0 -3 0 -9 0 -3 21 0 3 0
3 0 -3 0 0 -1 0 -3 0 -1 0 -3 -3 0 3 0
3 0 -3 0 0 15 0 -3 0 15 0 -3 -3 0 3 0
19 0 -3 0 0 -1 0 -3 0 -33 0 -3 13 0 3 0
19 0 -3 0 0 15 0 -3 0 -33 0 -3 29 0 3 0
21 0 15 0 0 7 0 -3 0 -35 0 3 21 0 3 0
27 0 -3 0 0 7 0 -3 0 -41 0 -3 21 0 3 0
59 0 -3 0 0 7 0 -3 0 7 0 -3 5 0 3 0
75 0 -3 0 0 7 0 -3 0 7 0 -3 21 0 3 0
-42 0 6 0 0 0 0 0 0 -14 0 -6 0 0 0 0
-21 0 3 0 0 9 0 -3 0 -23 0 -3 21 0 -3 0
-21 0 3 0 0 9 0 -3 0 9 0 -3 21 0 -3 0
-21 0 9 0 0 7 0 -3 0 -21 0 -3 21 0 3 0
3 0 3 0 0 1 0 -3 0 -15 0 -3 45 0 -3 0
3 0 3 0 0 1 0 -3 0 1 0 -3 -3 0 -3 0
19 0 3 0 0 1 0 -3 0 -47 0 -3 29 0 -3 0
19 0 3 0 0 1 0 -3 0 33 0 -3 13 0 -3 0
21 0 21 0 0 -7 0 -3 0 -49 0 3 21 0 -3 0
27 0 3 0 0 -7 0 -3 0 -55 0 -3 21 0 -3 0
27 0 3 0 0 -7 0 -3 0 41 0 -3 21 0 -3 0
59 0 3 0 0 -7 0 -3 0 -7 0 -3 5 0 -3 0
59 0 3 0 0 -7 0 -3 0 -7 0 -3 37 0 -3 0
63 0 3 0 0 -7 0 -3 0 -7 0 9 21 0 -3 0
75 0 3 0 0 -7 0 -3 0 -7 0 -3 21 0 -3 0
-42 0 6 0 0 0 0 0 0 14 0 6 0 0 0 0
-21 0 3 0 0 9 0 -3 0 -9 0 3 -21 0 3 0
-21 0 3 0 0 9 0 -3 0 23 0 3 -21 0 3 0
-21 0 9 0 0 7 0 -3 0 21 0 3 -21 0 -3 0
3 0 3 0 0 1 0 -3 0 -1 0 3 3 0 3 0
3 0 3 0 0 1 0 -3 0 15 0 3 -45 0 3 0
19 0 3 0 0 1 0 -3 0 -33 0 3 -13 0 3 0
19 0 3 0 0 1 0 -3 0 47 0 3 -29 0 3 0
21 0 21 0 0 -7 0 -3 0 49 0 -3 -21 0 3 0
27 0 3 0 0 -7 0 -3 0 -41 0 3 -21 0 3 0
27 0 3 0 0 -7 0 -3 0 55 0 3 -21 0 3 0
59 0 3 0 0 -7 0 -3 0 7 0 3 -37 0 3 0
59 0 3 0 0 -7 0 -3 0 7 0 3 -5 0 3 0
63 0 3 0 0 -7 0 -3 0 7 0 -9 -21 0 3 0
75 0 3 0 0 -7 0 -3 0 7 0 3 -21 0 3 0
-21 0 3 0 0 -9 0 3 0 -23 0 -3 -21 0 3 0
-21 0 3 0 0 -9 0 3 0 9 0 -3 -21 0 3 0
3 0 3 0 0 -1 0 3 0 1 0 -3 3 0 3 0
19 0 3 0 0 -1 0 3 0 33 0 -3 -13 0 3 0
21 0 -15 0 0 7 0 3 0 35 0 3 -21 0 3 0
27 0 3 0 0 7 0 3 0 41 0 -3 -21 0 3 0
-21 0 3 0 0 -9 0 3 0 -9 0 3 21 0 -3 0
-21 0 3 0 0 -9 0 3 0 23 0 3 21 0 -3 0
3 0 3 0 0 -1 0 3 0 -1 0 3 -3 0 -3 0
19 0 3 0 0 -1 0 3 0 -33 0 3 13 0 -3 0
21 0 -15 0 0 7 0 3 0 -35 0 -3 21 0 -3 0
27 0 3 0 0 7 0 3 0 -41 0 3 21 0 -3 0
0 0 -12 0 0 0 0 0 0 -28 0 0 0 0 0 0
0 0 -6 0 0 2 0 0 0 -30 0 0 0 0 6 0
0 0 -6 0 0 2 0 0 0 2 0 0 0 0 6 0
21 0 -9 0 0 -7 0 3 0 -21 0 -3 21 0 3 0
24 0 -6 0 0 -6 0 0 0 -22 0 0 24 0 6 0
24 0 -6 0 0 -6 0 0 0 -6 0 0 -24 0 6 0
40 0 -6 0 0 -6 0 0 0 -54 0 0 8 0 6 0
40 0 -6 0 0 -6 0 0 0 26 0 0 -8 0 6 0
42 0 -24 0 0 -14 0 0 0 -56 0 -6 0 0 6 0
42 0 12 0 0 -14 0 0 0 28 0 -6 0 0 6 0
48 0 -6 0 0 -14 0 0 0 -62 0 0 0 0 6 0
48 0 -6 0 0 -14 0 0 0 34 0 0 0 0 6 0
80 0 -6 0 0 -14 0 0 0 -14 0 0 -16 0 6 0
80 0 -6 0 0 -14 0 0 0 -14 0 0 16 0 6 0
84 0 -6 0 0 -14 0 0 0 -14 0 -12 0 0 6 0
96 0 -6 0 0 -14 0 0 0 -14 0 0 0 0 6 0
0 0 -12 0 0 0 0 0 0 28 0 0 0 0 0 0
0 0 -6 0 0 2 0 0 0 -2 0 0 0 0 -6 0
0 0 -6 0 0 2 0 0 0 30 0 0 0 0 -6 0
21 0 -9 0 0 -7 0 3 0 21 0 3 -21 0 -3 0
24 0 -6 0 0 -6 0 0 0 6 0 0 24 0 -6 0
24 0 -6 0 0 -6 0 0 0 22 0 0 -24 0 -6 0
40 0 -6 0 0 -6 0 0 0 -26 0 0 8 0 -6 0
40 0 -6 0 0 -6 0 0 0 54 0 0 -8 0 -6 0
42 0 -24 0 0 -14 0 0 0 56 0 6 0 0 -6 0
42 0 12 0 0 -14 0 0 0 -28 0 6 0 0 -6 0
48 0 -6 0 0 -14 0 0 0 -34 0 0 0 0 -6 0
48 0 -6 0 0 -14 0 0 0 62 0 0 0 0 -6 0
80 0 -6 0 0 -14 0 0 0 14 0 0 -16 0 -6 0
80 0 -6 0 0 -14 0 0 0 14 0 0 16 0 -6 0
84 0 -6 0 0 -14 0 0 0 14 0 12 0 0 -6 0
96 0 -6 0 0 -14 0 0 0 14 0 0 0 0 -6 0
0 0 -6 0 0 -2 0 0 0 -30 0 0 0 0 -6 0
0 0 -6 0 0 -2 0 0 0 2 0 0 0 0 -6 0
24 0 -6 0 0 6 0 0 0 -6 0 0 24 0 -6 0
40 0 -6 0 0 6 0 0 0 26 0 0 8 0 -6 0
48 0 -6 0 0 14 0 0 0 34 0 0 0 0 -6 0
0 0 -6 0 0 -2 0 0 0 -2 0 0 0 0 6 0
0 0 -6 0 0 -2 0 0 0 30 0 0 0 0 6 0
24 0 -6 0 0 6 0 0 0 6 0 0 -24 0 6 0
40 0 -6 0 0 6 0 0 0 -26 0 0 -8 0 6 0
48 0 -6 0 0 14 0 0 0 -34 0 0 0 0 6 0
0 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
0 0 6 0 0 -2 0 0 0 -30 0 0 0 0 6 0
0 0 6 0 0 -2 0 0 0 -2 0 0 0 0 -6 0
21 0 -3 0 0 -9 0 3 0 -23 0 -3 21 0 -3 0
21 0 -3 0 0 -9 0 3 0 -9 0 3 -21 0 3 0
21 0 3 0 0 -23 0 3 0 -9 0 -3 21 0 3 0
21 0 3 0 0 -9 0 -3 0 -23 0 3 21 0 3 0
24 0 0 0 0 -8 0 0 0 -24 0 0 24 0 0 0
40 0 0 0 0 -24 0 0 0 24 0 0 8 0 0 0
40 0 0 0 0 -8 0 0 0 -56 0 0 8 0 0 0
40 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
42 0 -18 0 0 -16 0 0 0 26 0 6 0 0 0 0
42 0 18 0 0 -16 0 0 0 -58 0 6 0 0 0 0
42 0 18 0 0 -16 0 0 0 26 0 -6 0 0 0 0
48 0 0 0 0 -16 0 0 0 -64 0 0 0 0 0 0
48 0 0 0 0 -16 0 0 0 32 0 0 0 0 0 0
80 0 0 0 0 -16 0 0 0 -16 0 0 -16 0 0 0
80 0 0 0 0 -16 0 0 0 -16 0 0 16 0 0 0
84 0 0 0 0 -16 0 0 0 -16 0 -12 0 0 0 0
84 0 0 0 0 -16 0 0 0 -16 0 12 0 0 0 0
96 0 0 0 0 -16 0 0 0 -16 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 32 0 0 0 0 0 0
0 0 6 0 0 -2 0 0 0 2 0 0 0 0 6 0
0 0 6 0 0 -2 0 0 0 30 0 0 0 0 -6 0
21 0 -3 0 0 -9 0 3 0 9 0 -3 21 0 -3 0
21 0 -3 0 0 -9 0 3 0 23 0 3 -21 0 3 0
21 0 3 0 0 -23 0 3 0 9 0 3 -21 0 -3 0
21 0 3 0 0 -9 0 -3 0 23 0 -3 -21 0 -3 0
24 0 0 0 0 -8 0 0 0 24 0 0 -24 0 0 0
40 0 0 0 0 -24 0 0 0 -24 0 0 -8 0 0 0
40 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
40 0 0 0 0 -8 0 0 0 56 0 0 -8 0 0 0
42 0 -18 0 0 -16 0 0 0 -26 0 -6 0 0 0 0
42 0 18 0 0 -16 0 0 0 -26 0 6 0 0 0 0
42 0 18 0 0 -16 0 0 0 58 0 -6 0 0 0 0
48 0 0 0 0 -16 0 0 0 -32 0 0 0 0 0 0
48 0 0 0 0 -16 0 0 0 64 0 0 0 0 0 0
80 0 0 0 0 -16 0 0 0 16 0 0 -16 0 0 0
80 0 0 0 0 -16 0 0 0 16 0 0 16 0 0 0
84 0 0 0 0 -16 0 0 0 16 0 -12 0 0 0 0
84 0 0 0 0 -16 0 0 0 16 0 12 0 0 0 0
96 0 0 0 0 -16 0 0 0 16 0 0 0 0 0 0
0 0 6 0 0 2 0 0 0 -30 0 0 0 0 -6 0
0 0 6 0 0 2 0 0 0 -2 0 0 0 0 6 0
21 0 -3 0 0 9 0 -3 0 -23 0 -3 -21 0 3 0
21 0 -3 0 0 9 0 -3 0 -9 0 3 21 0 -3 0
40 0 0 0 0 8 0 0 0 24 0 0 8 0 0 0
42 0 -18 0 0 16 0 0 0 26 0 6 0 0 0 0
0 0 6 0 0 2 0 0 0 2 0 0 0 0 -6 0
0 0 6 0 0 2 0 0 0 30 0 0 0 0 6 0
21 0 -3 0 0 9 0 -3 0 9 0 -3 -21 0 3 0
21 0 -3 0 0 9 0 -3 0 23 0 3 21 0 -3 0
40 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
42 0 -18 0 0 16 0 0 0 -26 0 -6 0 0 0 0
0 0 12 0 0 0 0 0 0 -28 0 0 0 0 0 0
21 0 9 0 0 -7 0 -3 0 -21 0 3 21 0 -3 0
24 0 6 0 0 -22 0 0 0 -6 0 0 24 0 -6 0
24 0 6 0 0 -6 0 0 0 -22 0 0 24 0 -6 0
40 0 6 0 0 -22 0 0 0 26 0 0 8 0 -6 0
40 0 6 0 0 -6 0 0 0 -54 0 0 8 0 -6 0
40 0 6 0 0 -6 0 0 0 26 0 0 -8 0 -6 0
42 0 -12 0 0 -14 0 0 0 28 0 6 0 0 -6 0
42 0 24 0 0 -14 0 0 0 -56 0 6 0 0 -6 0
48 0 6 0 0 -14 0 0 0 34 0 0 0 0 -6 0
80 0 6 0 0 -14 0 0 0 -14 0 0 16 0 -6 0
84 0 6 0 0 -14 0 0 0 -14 0 12 0 0 -6 0
96 0 6 0 0 -14 0 0 0 -14 0 0 0 0 -6 0
0 0 12 0 0 0 0 0 0 28 0 0 0 0 0 0
21 0 9 0 0 -7 0 -3 0 21 0 -3 -21 0 3 0
24 0 6 0 0 -22 0 0 0 6 0 0 -24 0 6 0
24 0 6 0 0 -6 0 0 0 22 0 0 -24 0 6 0
40 0 6 0 0 -22 0 0 0 -26 0 0 -8 0 6 0
40 0 6 0 0 -6 0 0 0 -26 0 0 8 0 6 0
40 0 6 0 0 -6 0 0 0 54 0 0 -8 0 6 0
42 0 -12 0 0 -14 0 0 0 -28 0 -6 0 0 6 0
42 0 24 0 0 -14 0 0 0 56 0 -6 0 0 6 0
48 0 6 0 0 -14 0 0 0 -34 0 0 0 0 6 0
80 0 6 0 0 -14 0 0 0 14 0 0 -16 0 6 0
84 0 6 0 0 -14 0 0 0 14 0 -12 0 0 6 0
96 0 6 0 0 -14 0 0 0 14 0 0 0 0 6 0
24 0 6 0 0 6 0 0 0 -22 0 0 -24 0 6 0
40 0 6 0 0 6 0 0 0 -54 0 0 -8 0 6 0
24 0 6 0 0 6 0 0 0 22 0 0 24 0 -6 0
40 0 6 0 0 6 0 0 0 54 0 0 8 0 -6 0
42 0 -6 0 0 0 0 0 0 -14 0 -6 0 0 0 0
42 0 0 0 0 -14 0 0 0 0 0 -6 0 0 6 0
45 0 -3 0 0 -15 0 -3 0 1 0 -3 3 0 3 0
45 0 -3 0 0 1 0 -3 0 -15 0 -3 3 0 3 0
61 0 -3 0 0 -15 0 -3 0 33 0 -3 -13 0 3 0
61 0 -3 0 0 1 0 -3 0 -47 0 -3 -13 0 3 0
61 0 -3 0 0 1 0 -3 0 33 0 -3 -29 0 3 0
63 0 15 0 0 -7 0 -3 0 35 0 -9 -21 0 3 0
69 0 -3 0 0 -7 0 -3 0 41 0 -3 -21 0 3 0
101 0 -3 0 0 -7 0 -3 0 -7 0 -3 -5 0 3 0
105 0 -3 0 0 -7 0 -3 0 -7 0 -15 -21 0 3 0
117 0 -3 0 0 -7 0 -3 0 -7 0 -3 -21 0 3 0
42 0 -6 0 0 0 0 0 0 14 0 6 0 0 0 0
42 0 0 0 0 -14 0 0 0 0 0 6 0 0 -6 0
45 0 -3 0 0 -15 0 -3 0 -1 0 3 -3 0 -3 0
45 0 -3 0 0 1 0 -3 0 15 0 3 -3 0 -3 0
61 0 -3 0 0 -15 0 -3 0 -33 0 3 13 0 -3 0
61 0 -3 0 0 1 0 -3 0 -33 0 3 29 0 -3 0
61 0 -3 0 0 1 0 -3 0 47 0 3 13 0 -3 0
63 0 15 0 0 -7 0 -3 0 -35 0 9 21 0 -3 0
69 0 -3 0 0 -7 0 -3 0 -41 0 3 21 0 -3 0
101 0 -3 0 0 -7 0 -3 0 7 0 3 5 0 -3 0
105 0 -3 0 0 -7 0 -3 0 7 0 15 21 0 -3 0
117 0 -3 0 0 -7 0 -3 0 7 0 3 21 0 -3 0
45 0 -3 0 0 -1 0 3 0 -15 0 -3 -3 0 -3 0
61 0 -3 0 0 -1 0 3 0 -47 0 -3 13 0 -3 0
63 0 -21 0 0 7 0 3 0 -49 0 -9 21 0 -3 0
45 0 -3 0 0 -1 0 3 0 15 0 3 3 0 3 0
61 0 -3 0 0 -1 0 3 0 47 0 3 -13 0 3 0
63 0 -21 0 0 7 0 3 0 49 0 9 -21 0 3 0
42 0 6 0 0 0 0 0 0 -14 0 6 0 0 0 0
45 0 3 0 0 -15 0 3 0 1 0 3 3 0 -3 0
45 0 3 0 0 1 0 3 0 -15 0 3 3 0 -3 0
61 0 3 0 0 -15 0 3 0 33 0 3 -13 0 -3 0
63 0 -15 0 0 -7 0 3 0 35 0 9 -21 0 -3 0
69 0 3 0 0 -7 0 3 0 41 0 3 -21 0 -3 0
101 0 3 0 0 -7 0 3 0 -7 0 3 -5 0 -3 0
105 0 3 0 0 -7 0 3 0 -7 0 15 -21 0 -3 0
42 0 6 0 0 0 0 0 0 14 0 -6 0 0 0 0
45 0 3 0 0 -15 0 3 0 -1 0 -3 -3 0 3 0
45 0 3 0 0 1 0 3 0 15 0 -3 -3 0 3 0
61 0 3 0 0 -15 0 3 0 -33 0 -3 13 0 3 0
63 0 -15 0 0 -7 0 3 0 -35 0 -9 21 0 3 0
69 0 3 0 0 -7 0 3 0 -41 0 -3 21 0 3 0
101 0 3 0 0 -7 0 3 0 7 0 -3 5 0 3 0
105 0 3 0 0 -7 0 3 0 7 0 -15 21 0 3 0
45 0 3 0 0 -1 0 -3 0 -15 0 3 -3 0 3 0
45 0 3 0 0 15 0 -3 0 1 0 3 -3 0 3 0
61 0 3 0 0 -1 0 -3 0 -47 0 3 13 0 3 0
63 0 21 0 0 7 0 -3 0 -49 0 9 21 0 3 0
69 0 3 0 0 7 0 -3 0 -55 0 3 21 0 3 0
101 0 3 0 0 7 0 -3 0 -7 0 3 5 0 3 0
45 0 3 0 0 -1 0 -3 0 15 0 -3 3 0 -3 0
45 0 3 0 0 15 0 -3 0 -1 0 -3 3 0 -3 0
61 0 3 0 0 -1 0 -3 0 47 0 -3 -13 0 -3 0
63 0 21 0 0 7 0 -3 0 49 0 -9 -21 0 -3 0
69 0 3 0 0 7 0 -3 0 55 0 -3 -21 0 -3 0
101 0 3 0 0 7 0 -3 0 7 0 -3 -5 0 -3 0
48 0 0 0 0 -16 0 0 0 0 0 0 0 0 0 0
48 0 0 0 0 0 0 0 0 -16 0 0 0 0 0 0
64 0 0 0 0 -16 0 0 0 32 0 0 -16 0 0 0
64 0 0 0 0 0 0 0 0 32 0 0 -32 0 0 0
66 0 -18 0 0 -8 0 0 0 34 0 6 -24 0 0 0
66 0 18 0 0 -8 0 0 0 34 0 -6 -24 0 0 0
72 0 0 0 0 -8 0 0 0 40 0 0 -24 0 0 0
104 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
108 0 0 0 0 -8 0 0 0 -8 0 12 -24 0 0 0
120 0 0 0 0 -8 0 0 0 -8 0 0 -24 0 0 0
48 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0
64 0 0 0 0 -16 0 0 0 -32 0 0 16 0 0 0
64 0 0 0 0 0 0 0 0 -32 0 0 32 0 0 0
66 0 -18 0 0 -8 0 0 0 -34 0 -6 24 0 0 0
66 0 18 0 0 -8 0 0 0 -34 0 6 24 0 0 0
72 0 0 0 0 -8 0 0 0 -40 0 0 24 0 0 0
104 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
108 0 0 0 0 -8 0 0 0 8 0 -12 24 0 0 0
120 0 0 0 0 -8 0 0 0 8 0 0 24 0 0 0
64 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
66 0 -18 0 0 8 0 0 0 -50 0 -6 24 0 0 0
72 0 0 0 0 8 0 0 0 -56 0 0 24 0 0 0
64 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0
66 0 -18 0 0 8 0 0 0 50 0 6 -24 0 0 0
72 0 0 0 0 8 0 0 0 56 0 0 -24 0 0 0
80 0 0 0 0 -16 0 0 0 0 0 0 0 0 0 0
88 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
120 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
88 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
120 0 0 0 0 -8 0 0 0 40 0 0 -8 0 0 0
-152 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
-152 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
-197 0 3 0 0 7 0 3 0 7 0 3 5 0 -3 0
-176 0 -6 0 0 14 0 0 0 14 0 0 -16 0 6 0
-176 0 0 0 0 16 0 0 0 -16 0 0 -16 0 0 0
-176 0 0 0 0 16 0 0 0 16 0 0 -16 0 0 0
-176 0 6 0 0 14 0 0 0 -14 0 0 -16 0 6 0
-176 0 6 0 0 14 0 0 0 14 0 0 -16 0 -6 0
-155 0 -3 0 0 7 0 3 0 -7 0 -3 5 0 -3 0
-155 0 -3 0 0 7 0 3 0 7 0 3 -37 0 3 0
-152 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
-136 0 0 0 0 8 0 0 0 40 0 0 -24 0 0 0
-197 0 3 0 0 7 0 3 0 -7 0 -3 -5 0 3 0
-176 0 -6 0 0 14 0 0 0 -14 0 0 16 0 -6 0
-176 0 0 0 0 16 0 0 0 -16 0 0 16 0 0 0
-176 0 0 0 0 16 0 0 0 16 0 0 16 0 0 0
-176 0 6 0 0 14 0 0 0 -14 0 0 16 0 6 0
-176 0 6 0 0 14 0 0 0 14 0 0 16 0 -6 0
-155 0 -3 0 0 7 0 3 0 -7 0 -3 37 0 -3 0
-155 0 -3 0 0 7 0 3 0 7 0 3 -5 0 3 0
-152 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
-136 0 0 0 0 8 0 0 0 -40 0 0 24 0 0 0
-165 0 3 0 0 7 0 3 0 -41 0 3 21 0 -3 0
-144 0 -6 0 0 14 0 0 0 -34 0 0 0 0 6 0
-144 0 0 0 0 16 0 0 0 -32 0 0 0 0 0 0
-144 0 6 0 0 14 0 0 0 -62 0 0 0 0 6 0
-144 0 6 0 0 14 0 0 0 -34 0 0 0 0 -6 0
-123 0 -3 0 0 7 0 3 0 -55 0 -3 21 0 -3 0
-123 0 -3 0 0 7 0 3 0 -41 0 3 -21 0 3 0
-123 0 3 0 0 -7 0 3 0 -41 0 -3 21 0 3 0
-123 0 3 0 0 7 0 -3 0 -55 0 3 21 0 3 0
-120 0 0 0 0 8 0 0 0 -56 0 0 24 0 0 0
-165 0 3 0 0 7 0 3 0 41 0 -3 -21 0 3 0
-144 0 -6 0 0 14 0 0 0 34 0 0 0 0 -6 0
-144 0 0 0 0 16 0 0 0 32 0 0 0 0 0 0
-144 0 6 0 0 14 0 0 0 34 0 0 0 0 6 0
-144 0 6 0 0 14 0 0 0 62 0 0 0 0 -6 0
-123 0 -3 0 0 7 0 3 0 41 0 -3 21 0 -3 0
-123 0 -3 0 0 7 0 3 0 55 0 3 -21 0 3 0
-123 0 3 0 0 -7 0 3 0 41 0 3 -21 0 -3 0
-123 0 3 0 0 7 0 -3 0 55 0 -3 -21 0 -3 0
-120 0 0 0 0 8 0 0 0 56 0 0 -24 0 0 0
-136 0 -6 0 0 6 0 0 0 -26 0 0 8 0 6 0
-136 0 0 0 0 8 0 0 0 -56 0 0 8 0 0 0
-136 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
-136 0 6 0 0 6 0 0 0 -54 0 0 8 0 6 0
-136 0 6 0 0 6 0 0 0 -26 0 0 8 0 -6 0
-115 0 -3 0 0 -1 0 3 0 -47 0 -3 29 0 -3 0
-115 0 -3 0 0 -1 0 3 0 -33 0 3 -13 0 3 0
-112 0 0 0 0 0 0 0 0 -48 0 0 32 0 0 0
-56 0 0 0 0 -8 0 0 0 -40 0 0 24 0 0 0
-136 0 -6 0 0 6 0 0 0 26 0 0 -8 0 -6 0
-136 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
-136 0 0 0 0 8 0 0 0 56 0 0 -8 0 0 0
-136 0 6 0 0 6 0 0 0 26 0 0 -8 0 6 0
-136 0 6 0 0 6 0 0 0 54 0 0 -8 0 -6 0
-115 0 -3 0 0 -1 0 3 0 33 0 -3 13 0 -3 0
-115 0 -3 0 0 -1 0 3 0 47 0 3 -29 0 3 0
-112 0 0 0 0 0 0 0 0 48 0 0 -32 0 0 0
-56 0 0 0 0 -8 0 0 0 40 0 0 -24 0 0 0
-176 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0
-160 0 0 0 0 16 0 0 0 -32 0 0 16 0 0 0
-157 0 -3 0 0 1 0 3 0 -47 0 3 13 0 3 0
-157 0 -3 0 0 15 0 -3 0 -33 0 -3 13 0 3 0
-157 0 3 0 0 15 0 3 0 -33 0 3 13 0 -3 0
-136 0 -6 0 0 22 0 0 0 -26 0 0 -8 0 6 0
-136 0 0 0 0 24 0 0 0 -24 0 0 -8 0 0 0
-136 0 6 0 0 22 0 0 0 -54 0 0 -8 0 6 0
-136 0 6 0 0 22 0 0 0 -26 0 0 -8 0 -6 0
-115 0 -3 0 0 15 0 3 0 -47 0 -3 13 0 -3 0
-115 0 -3 0 0 15 0 3 0 -33 0 3 -29 0 3 0
-115 0 3 0 0 1 0 3 0 -33 0 -3 13 0 3 0
-115 0 3 0 0 15 0 -3 0 -47 0 3 13 0 3 0
-112 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
-112 0 0 0 0 16 0 0 0 -48 0 0 16 0 0 0
-96 0 0 0 0 16 0 0 0 0 0 0 -16 0 0 0
-160 0 0 0 0 16 0 0 0 32 0 0 -16 0 0 0
-157 0 -3 0 0 1 0 3 0 47 0 -3 -13 0 -3 0
-157 0 -3 0 0 15 0 -3 0 33 0 3 -13 0 -3 0
-157 0 3 0 0 15 0 3 0 33 0 -3 -13 0 3 0
-136 0 -6 0 0 22 0 0 0 26 0 0 8 0 -6 0
-136 0 0 0 0 24 0 0 0 24 0 0 8 0 0 0
-136 0 6 0 0 22 0 0 0 26 0 0 8 0 6 0
-136 0 6 0 0 22 0 0 0 54 0 0 8 0 -6 0
-115 0 -3 0 0 15 0 3 0 33 0 -3 29 0 -3 0
-115 0 -3 0 0 15 0 3 0 47 0 3 -13 0 3 0
-115 0 3 0 0 1 0 3 0 33 0 3 -13 0 -3 0
-115 0 3 0 0 15 0 -3 0 47 0 -3 -13 0 -3 0
-112 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
-112 0 0 0 0 16 0 0 0 48 0 0 -16 0 0 0
-96 0 0 0 0 16 0 0 0 0 0 0 16 0 0 0
-141 0 3 0 0 -1 0 3 0 -15 0 -3 3 0 3 0
-120 0 -6 0 0 6 0 0 0 -22 0 0 24 0 -6 0
-120 0 0 0 0 8 0 0 0 -24 0 0 24 0 0 0
-120 0 6 0 0 6 0 0 0 -22 0 0 24 0 6 0
-120 0 6 0 0 6 0 0 0 6 0 0 24 0 -6 0
-99 0 -3 0 0 -1 0 3 0 -15 0 -3 45 0 -3 0
-99 0 -3 0 0 -1 0 3 0 -1 0 3 3 0 3 0
-80 0 0 0 0 0 0 0 0 -48 0 0 32 0 0 0
-40 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
-141 0 3 0 0 -1 0 3 0 15 0 3 -3 0 -3 0
-120 0 -6 0 0 6 0 0 0 22 0 0 -24 0 6 0
-120 0 0 0 0 8 0 0 0 24 0 0 -24 0 0 0
-120 0 6 0 0 6 0 0 0 -6 0 0 -24 0 6 0
-120 0 6 0 0 6 0 0 0 22 0 0 -24 0 -6 0
-99 0 -3 0 0 -1 0 3 0 1 0 -3 -3 0 -3 0
-99 0 -3 0 0 -1 0 3 0 15 0 3 -45 0 3 0
-80 0 0 0 0 0 0 0 0 48 0 0 -32 0 0 0
-40 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
-144 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0
-141 0 -3 0 0 1 0 3 0 -15 0 3 -3 0 3 0
-141 0 -3 0 0 15 0 -3 0 -1 0 -3 -3 0 3 0
-141 0 3 0 0 15 0 3 0 -1 0 3 -3 0 -3 0
-120 0 -6 0 0 22 0 0 0 6 0 0 -24 0 6 0
-120 0 0 0 0 24 0 0 0 8 0 0 -24 0 0 0
-120 0 6 0 0 22 0 0 0 -22 0 0 -24 0 6 0
-120 0 6 0 0 22 0 0 0 6 0 0 -24 0 -6 0
-99 0 -3 0 0 15 0 3 0 -15 0 -3 -3 0 -3 0
-99 0 -3 0 0 15 0 3 0 -1 0 3 -45 0 3 0
-99 0 3 0 0 1 0 3 0 -1 0 -3 -3 0 3 0
-99 0 3 0 0 15 0 -3 0 -15 0 3 -3 0 3 0
-80 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
-80 0 0 0 0 16 0 0 0 32 0 0 -32 0 0 0
-40 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
-141 0 -3 0 0 1 0 3 0 15 0 -3 3 0 -3 0
-141 0 -3 0 0 15 0 -3 0 1 0 3 3 0 -3 0
-141 0 3 0 0 15 0 3 0 1 0 -3 3 0 3 0
-120 0 -6 0 0 22 0 0 0 -6 0 0 24 0 -6 0
-120 0 0 0 0 24 0 0 0 -8 0 0 24 0 0 0
-120 0 6 0 0 22 0 0 0 -6 0 0 24 0 6 0
-120 0 6 0 0 22 0 0 0 22 0 0 24 0 -6 0
-99 0 -3 0 0 15 0 3 0 1 0 -3 45 0 -3 0
-99 0 -3 0 0 15 0 3 0 15 0 3 3 0 3 0
-99 0 3 0 0 1 0 3 0 1 0 3 3 0 -3 0
-99 0 3 0 0 15 0 -3 0 15 0 -3 3 0 -3 0
-80 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
-80 0 0 0 0 16 0 0 0 -32 0 0 32 0 0 0
-40 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
-117 0 -9 0 0 7 0 3 0 -21 0 3 21 0 -3 0
-117 0 -3 0 0 9 0 3 0 -23 0 3 21 0 3 0
-96 0 -6 0 0 0 0 6 0 -14 0 0 42 0 0 0
-93 0 -3 0 0 1 0 3 0 1 0 3 -3 0 3 0
-77 0 -3 0 0 1 0 3 0 -47 0 3 29 0 3 0
-37 0 -3 0 0 -7 0 3 0 -7 0 3 5 0 3 0
-117 0 -9 0 0 7 0 3 0 21 0 -3 -21 0 3 0
-117 0 -3 0 0 9 0 3 0 23 0 -3 -21 0 -3 0
-93 0 -3 0 0 1 0 3 0 -1 0 -3 3 0 -3 0
-77 0 -3 0 0 1 0 3 0 47 0 -3 -29 0 -3 0
-37 0 -3 0 0 -7 0 3 0 7 0 -3 -5 0 -3 0
-138 0 0 0 0 14 0 0 0 0 0 6 0 0 -6 0
-117 0 -3 0 0 23 0 -3 0 9 0 3 -21 0 -3 0
-117 0 3 0 0 21 0 -3 0 7 0 3 -21 0 -9 0
-93 0 -3 0 0 15 0 -3 0 -15 0 3 3 0 -3 0
-77 0 -3 0 0 15 0 -3 0 33 0 3 -29 0 -3 0
-37 0 -3 0 0 7 0 -3 0 -7 0 3 -5 0 -3 0
-138 0 0 0 0 14 0 0 0 0 0 -6 0 0 6 0
-117 0 -3 0 0 23 0 -3 0 -9 0 -3 21 0 3 0
-117 0 3 0 0 21 0 -3 0 -7 0 -3 21 0 9 0
-93 0 -3 0 0 15 0 -3 0 15 0 -3 -3 0 3 0
-77 0 -3 0 0 15 0 -3 0 -33 0 -3 29 0 3 0
-37 0 -3 0 0 7 0 -3 0 7 0 -3 5 0 3 0
-117 0 3 0 0 9 0 -3 0 -23 0 -3 21 0 -3 0
-117 0 3 0 0 9 0 -3 0 9 0 -3 21 0 -3 0
-77 0 3 0 0 1 0 -3 0 -47 0 -3 29 0 -3 0
-37 0 3 0 0 -7 0 -3 0 -7 0 -3 5 0 -3 0
-117 0 3 0 0 9 0 -3 0 -9 0 3 -21 0 3 0
-117 0 3 0 0 9 0 -3 0 23 0 3 -21 0 3 0
-117 0 9 0 0 7 0 -3 0 21 0 3 -21 0 -3 0
-77 0 3 0 0 1 0 -3 0 47 0 3 -29 0 3 0
-37 0 3 0 0 -7 0 -3 0 7 0 3 -5 0 3 0
-117 0 -3 0 0 21 0 3 0 7 0 -3 -21 0 9 0
-117 0 3 0 0 23 0 3 0 -23 0 -3 -21 0 3 0
-117 0 3 0 0 23 0 3 0 9 0 -3 -21 0 3 0
-96 0 0 0 0 14 0 6 0 0 0 0 -42 0 6 0
-93 0 3 0 0 -1 0 3 0 1 0 -3 3 0 3 0
-93 0 3 0 0 15 0 3 0 -15 0 -3 3 0 3 0
-77 0 3 0 0 -1 0 3 0 33 0 -3 -13 0 3 0
-77 0 3 0 0 15 0 3 0 33 0 -3 -29 0 3 0
-37 0 3 0 0 7 0 3 0 -7 0 -3 -5 0 3 0
-117 0 -3 0 0 21 0 3 0 -7 0 3 21 0 -9 0
-117 0 3 0 0 23 0 3 0 -9 0 3 21 0 -3 0
-117 0 3 0 0 23 0 3 0 23 0 3 21 0 -3 0
-96 0 0 0 0 14 0 6 0 0 0 0 42 0 -6 0
-93 0 3 0 0 -1 0 3 0 -1 0 3 -3 0 -3 0
-93 0 3 0 0 15 0 3 0 15 0 3 -3 0 -3 0
-77 0 3 0 0 -1 0 3 0 -33 0 3 13 0 -3 0
-77 0 3 0 0 15 0 3 0 -33 0 3 29 0 -3 0
-37 0 3 0 0 7 0 3 0 7 0 3 5 0 -3 0
-96 0 -6 0 0 2 0 0 0 -30 0 0 0 0 6 0
-96 0 -6 0 0 2 0 0 0 2 0 0 0 0 6 0
-56 0 -6 0 0 -6 0 0 0 -54 0 0 8 0 6 0
-16 0 -6 0 0 -14 0 0 0 -14 0 0 -16 0 6 0
-96 0 -6 0 0 2 0 0 0 -2 0 0 0 0 -6 0
-96 0 -6 0 0 2 0 0 0 30 0 0 0 0 -6 0
-56 0 -6 0 0 -6 0 0 0 54 0 0 -8 0 -6 0
-16 0 -6 0 0 -14 0 0 0 14 0 0 16 0 -6 0
-96 0 -6 0 0 30 0 0 0 -30 0 0 0 0 -6 0
-96 0 -6 0 0 30 0 0 0 2 0 0 0 0 -6 0
-96 0 0 0 0 28 0 0 0 0 0 0 0 0 -12 0
-72 0 -6 0 0 6 0 0 0 -6 0 0 24 0 -6 0
-72 0 -6 0 0 22 0 0 0 -22 0 0 24 0 -6 0
-56 0 -6 0 0 6 0 0 0 26 0 0 8 0 -6 0
-56 0 -6 0 0 22 0 0 0 26 0 0 -8 0 -6 0
-16 0 -6 0 0 14 0 0 0 -14 0 0 16 0 -6 0
-96 0 -6 0 0 30 0 0 0 -2 0 0 0 0 6 0
-96 0 -6 0 0 30 0 0 0 30 0 0 0 0 6 0
-96 0 0 0 0 28 0 0 0 0 0 0 0 0 12 0
-72 0 -6 0 0 6 0 0 0 6 0 0 -24 0 6 0
-72 0 -6 0 0 22 0 0 0 22 0 0 -24 0 6 0
-56 0 -6 0 0 6 0 0 0 -26 0 0 -8 0 6 0
-56 0 -6 0 0 22 0 0 0 -26 0 0 8 0 6 0
-16 0 -6 0 0 14 0 0 0 14 0 0 -16 0 6 0
-96 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
-96 0 6 0 0 -2 0 0 0 -30 0 0 0 0 6 0
-96 0 6 0 0 -2 0 0 0 -2 0 0 0 0 -6 0
-75 0 -3 0 0 -9 0 3 0 -23 0 -3 21 0 -3 0
-75 0 -3 0 0 -9 0 3 0 -9 0 3 -21 0 3 0
-56 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
-16 0 0 0 0 -16 0 0 0 -16 0 0 16 0 0 0
-96 0 0 0 0 0 0 0 0 32 0 0 0 0 0 0
-96 0 6 0 0 -2 0 0 0 2 0 0 0 0 6 0
-96 0 6 0 0 -2 0 0 0 30 0 0 0 0 -6 0
-75 0 -3 0 0 -9 0 3 0 9 0 -3 21 0 -3 0
-75 0 -3 0 0 -9 0 3 0 23 0 3 -21 0 3 0
-56 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
-16 0 0 0 0 -16 0 0 0 16 0 0 -16 0 0 0
-96 0 0 0 0 32 0 0 0 -32 0 0 0 0 0 0
-96 0 0 0 0 32 0 0 0 0 0 0 0 0 0 0
-96 0 6 0 0 2 0 0 0 -30 0 0 0 0 -6 0
-96 0 6 0 0 2 0 0 0 -2 0 0 0 0 6 0
-96 0 6 0 0 30 0 0 0 -30 0 0 0 0 6 0
-96 0 6 0 0 30 0 0 0 -2 0 0 0 0 -6 0
-75 0 -3 0 0 9 0 -3 0 -9 0 3 21 0 -3 0
-75 0 -3 0 0 23 0 3 0 -23 0 -3 21 0 -3 0
-75 0 -3 0 0 23 0 3 0 -9 0 3 -21 0 3 0
-75 0 3 0 0 9 0 3 0 -9 0 -3 21 0 3 0
-75 0 3 0 0 23 0 -3 0 -23 0 3 21 0 3 0
-72 0 0 0 0 24 0 0 0 -24 0 0 24 0 0 0
-72 0 0 0 0 24 0 0 0 -8 0 0 -24 0 0 0
-56 0 0 0 0 8 0 0 0 24 0 0 8 0 0 0
-56 0 0 0 0 24 0 0 0 -56 0 0 8 0 0 0
-56 0 0 0 0 24 0 0 0 24 0 0 -8 0 0 0
-16 0 0 0 0 16 0 0 0 -16 0 0 -16 0 0 0
-16 0 0 0 0 16 0 0 0 -16 0 0 16 0 0 0
-96 0 0 0 0 32 0 0 0 32 0 0 0 0 0 0
-96 0 6 0 0 2 0 0 0 2 0 0 0 0 -6 0
-96 0 6 0 0 2 0 0 0 30 0 0 0 0 6 0
-96 0 6 0 0 30 0 0 0 2 0 0 0 0 6 0
-96 0 6 0 0 30 0 0 0 30 0 0 0 0 -6 0
-75 0 -3 0 0 9 0 -3 0 9 0 -3 -21 0 3 0
-75 0 -3 0 0 23 0 3 0 9 0 -3 21 0 -3 0
-75 0 -3 0 0 23 0 3 0 23 0 3 -21 0 3 0
-75 0 3 0 0 9 0 3 0 9 0 3 -21 0 -3 0
-75 0 3 0 0 23 0 -3 0 23 0 -3 -21 0 -3 0
-72 0 0 0 0 24 0 0 0 8 0 0 24 0 0 0
-72 0 0 0 0 24 0 0 0 24 0 0 -24 0 0 0
-56 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
-56 0 0 0 0 24 0 0 0 -24 0 0 8 0 0 0
-56 0 0 0 0 24 0 0 0 56 0 0 -8 0 0 0
-16 0 0 0 0 16 0 0 0 16 0 0 -16 0 0 0
-16 0 0 0 0 16 0 0 0 16 0 0 16 0 0 0
-96 0 12 0 0 0 0 0 0 -28 0 0 0 0 0 0
-72 0 6 0 0 -6 0 0 0 -22 0 0 24 0 -6 0
-56 0 6 0 0 -6 0 0 0 26 0 0 -8 0 -6 0
-16 0 6 0 0 -14 0 0 0 -14 0 0 16 0 -6 0
-96 0 12 0 0 0 0 0 0 28 0 0 0 0 0 0
-72 0 6 0 0 -6 0 0 0 22 0 0 -24 0 6 0
-56 0 6 0 0 -6 0 0 0 -26 0 0 8 0 6 0
-16 0 6 0 0 -14 0 0 0 14 0 0 -16 0 6 0
-75 0 3 0 0 21 0 3 0 -7 0 3 -21 0 9 0
-75 0 9 0 0 7 0 3 0 -21 0 3 -21 0 3 0
-72 0 6 0 0 6 0 0 0 -22 0 0 -24 0 6 0
-72 0 6 0 0 6 0 0 0 -6 0 0 24 0 6 0
-72 0 6 0 0 22 0 0 0 -22 0 0 24 0 6 0
-72 0 6 0 0 22 0 0 0 -6 0 0 -24 0 6 0
-56 0 6 0 0 6 0 0 0 -54 0 0 -8 0 6 0
-56 0 6 0 0 6 0 0 0 26 0 0 8 0 6 0
-56 0 6 0 0 22 0 0 0 -54 0 0 8 0 6 0
-56 0 6 0 0 22 0 0 0 26 0 0 -8 0 6 0
-16 0 6 0 0 14 0 0 0 -14 0 0 -16 0 6 0
-16 0 6 0 0 14 0 0 0 -14 0 0 16 0 6 0
-75 0 3 0 0 21 0 3 0 7 0 -3 21 0 -9 0
-75 0 9 0 0 7 0 3 0 21 0 -3 21 0 -3 0
-72 0 6 0 0 6 0 0 0 6 0 0 -24 0 -6 0
-72 0 6 0 0 6 0 0 0 22 0 0 24 0 -6 0
-72 0 6 0 0 22 0 0 0 6 0 0 24 0 -6 0
-72 0 6 0 0 22 0 0 0 22 0 0 -24 0 -6 0
-56 0 6 0 0 6 0 0 0 -26 0 0 -8 0 -6 0
-56 0 6 0 0 6 0 0 0 54 0 0 8 0 -6 0
-56 0 6 0 0 22 0 0 0 -26 0 0 8 0 -6 0
-56 0 6 0 0 22 0 0 0 54 0 0 -8 0 -6 0
-16 0 6 0 0 14 0 0 0 14 0 0 -16 0 -6 0
-16 0 6 0 0 14 0 0 0 14 0 0 16 0 -6 0
-54 0 -6 0 0 0 0 0 0 -14 0 -6 0 0 0 0
-51 0 -3 0 0 1 0 -3 0 -15 0 -3 3 0 3 0
-35 0 -3 0 0 1 0 -3 0 33 0 -3 -29 0 3 0
5 0 -3 0 0 -7 0 -3 0 -7 0 -3 -5 0 3 0
-54 0 -6 0 0 0 0 0 0 14 0 6 0 0 0 0
-51 0 -3 0 0 1 0 -3 0 15 0 3 -3 0 -3 0
-35 0 -3 0 0 1 0 -3 0 -33 0 3 29 0 -3 0
5 0 -3 0 0 -7 0 -3 0 7 0 3 5 0 -3 0
-54 0 0 0 0 14 0 0 0 0 0 -6 0 0 -6 0
-51 0 -3 0 0 -1 0 3 0 -15 0 -3 -3 0 -3 0
-51 0 -3 0 0 -1 0 3 0 1 0 -3 45 0 -3 0
-51 0 -3 0 0 15 0 3 0 -15 0 -3 45 0 -3 0
-51 0 -3 0 0 15 0 3 0 1 0 -3 -3 0 -3 0
-35 0 -3 0 0 -1 0 3 0 -47 0 -3 13 0 -3 0
-35 0 -3 0 0 -1 0 3 0 33 0 -3 29 0 -3 0
-35 0 -3 0 0 15 0 3 0 -47 0 -3 29 0 -3 0
-35 0 -3 0 0 15 0 3 0 33 0 -3 13 0 -3 0
5 0 -3 0 0 7 0 3 0 -7 0 -3 5 0 -3 0
5 0 -3 0 0 7 0 3 0 -7 0 -3 37 0 -3 0
-54 0 0 0 0 14 0 0 0 0 0 6 0 0 6 0
-51 0 -3 0 0 -1 0 3 0 -1 0 3 -45 0 3 0
-51 0 -3 0 0 -1 0 3 0 15 0 3 3 0 3 0
-51 0 -3 0 0 15 0 3 0 -1 0 3 3 0 3 0
-51 0 -3 0 0 15 0 3 0 15 0 3 -45 0 3 0
-35 0 -3 0 0 -1 0 3 0 -33 0 3 -29 0 3 0
-35 0 -3 0 0 -1 0 3 0 47 0 3 -13 0 3 0
-35 0 -3 0 0 15 0 3 0 -33 0 3 -13 0 3 0
-35 0 -3 0 0 15 0 3 0 47 0 3 -29 0 3 0
5 0 -3 0 0 7 0 3 0 7 0 3 -37 0 3 0
5 0 -3 0 0 7 0 3 0 7 0 3 -5 0 3 0
-54 0 6 0 0 0 0 0 0 -14 0 6 0 0 0 0
-51 0 3 0 0 -15 0 3 0 1 0 3 3 0 -3 0
-51 0 3 0 0 1 0 3 0 -15 0 3 3 0 -3 0
-35 0 3 0 0 -15 0 3 0 33 0 3 -13 0 -3 0
-35 0 3 0 0 1 0 3 0 33 0 3 -29 0 -3 0
5 0 3 0 0 -7 0 3 0 -7 0 3 -5 0 -3 0
-54 0 6 0 0 0 0 0 0 14 0 -6 0 0 0 0
-51 0 3 0 0 -15 0 3 0 -1 0 -3 -3 0 3 0
-51 0 3 0 0 1 0 3 0 15 0 -3 -3 0 3 0
-35 0 3 0 0 -15 0 3 0 -33 0 -3 13 0 3 0
-35 0 3 0 0 1 0 3 0 -33 0 -3 29 0 3 0
5 0 3 0 0 -7 0 3 0 7 0 -3 5 0 3 0
-51 0 3 0 0 -1 0 -3 0 -15 0 3 -3 0 3 0
-51 0 3 0 0 15 0 -3 0 1 0 3 -3 0 3 0
-35 0 3 0 0 -1 0 -3 0 -47 0 3 13 0 3 0
-35 0 3 0 0 15 0 -3 0 -47 0 3 29 0 3 0
5 0 3 0 0 7 0 -3 0 -7 0 3 5 0 3 0
-51 0 3 0 0 -1 0 -3 0 15 0 -3 3 0 -3 0
-51 0 3 0 0 15 0 -3 0 -1 0 -3 3 0 -3 0
-35 0 3 0 0 -1 0 -3 0 47 0 -3 -13 0 -3 0
-35 0 3 0 0 15 0 -3 0 47 0 -3 -29 0 -3 0
5 0 3 0 0 7 0 -3 0 7 0 -3 -5 0 -3 0
-32 0 0 0 0 0 0 0 0 32 0 0 -32 0 0 0
-32 0 0 0 0 0 0 0 0 -32 0 0 32 0 0 0
-32 0 0 0 0 16 0 0 0 -48 0 0 32 0 0 0
-32 0 0 0 0 16 0 0 0 48 0 0 -32 0 0 0
-16 0 0 0 0 -16 0 0 0 0 0 0 0 0 0 0
24 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
24 0 0 0 0 -8 0 0 0 40 0 0 -8 0 0 0
-16 0 0 0 0 16 0 0 0 -80 0 0 16 0 0 0
-16 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0
24 0 0 0 0 8 0 0 0 -40 0 0 -8 0 0 0
-16 0 0 0 0 16 0 0 0 80 0 0 -16 0 0 0
24 0 0 0 0 8 0 0 0 40 0 0 8 0 0 0
64 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
-87 0 -3 0 0 -1 0 3 0 -1 0 -9 3 0 3 0
-87 0 3 0 0 15 0 -3 0 -15 0 -9 -3 0 3 0
-129 0 -3 0 0 1 0 3 0 15 0 -15 3 0 -3 0
-108 0 -6 0 0 22 0 0 0 22 0 -12 24 0 6 0
-87 0 -3 0 0 15 0 3 0 15 0 -9 3 0 3 0
-87 0 3 0 0 1 0 3 0 1 0 -9 3 0 -3 0
-105 0 -9 0 0 7 0 3 0 21 0 -15 -21 0 3 0
-126 0 0 0 0 14 0 0 0 0 0 -18 0 0 6 0
-105 0 3 0 0 21 0 -3 0 -7 0 -15 21 0 9 0
-81 0 -3 0 0 15 0 -3 0 15 0 -15 -3 0 3 0
-105 0 9 0 0 7 0 -3 0 -21 0 -15 21 0 3 0
-105 0 -3 0 0 21 0 3 0 7 0 -15 -21 0 9 0
-84 0 -12 0 0 0 0 0 0 28 0 -12 0 0 0 0
-84 0 -6 0 0 2 0 0 0 30 0 -12 0 0 -6 0
-60 0 -6 0 0 -6 0 0 0 6 0 -12 24 0 -6 0
-84 0 -6 0 0 -2 0 0 0 30 0 -12 0 0 6 0
-84 0 0 0 0 28 0 0 0 0 0 -12 0 0 12 0
-63 0 -9 0 0 21 0 3 0 21 0 -9 -21 0 9 0
-63 0 -3 0 0 21 0 -3 0 7 0 -9 21 0 9 0
-84 0 6 0 0 -2 0 0 0 -30 0 -12 0 0 6 0
-63 0 -3 0 0 -9 0 3 0 23 0 -9 -21 0 3 0
-63 0 -3 0 0 9 0 -3 0 -9 0 -9 21 0 -3 0
-63 0 3 0 0 23 0 -3 0 -23 0 -9 21 0 3 0
-84 0 6 0 0 2 0 0 0 2 0 -12 0 0 -6 0
-63 0 -3 0 0 9 0 -3 0 23 0 -9 21 0 -3 0
-63 0 -3 0 0 23 0 3 0 23 0 -9 -21 0 3 0
-63 0 3 0 0 9 0 3 0 9 0 -9 -21 0 -3 0
-63 0 3 0 0 23 0 -3 0 9 0 -9 21 0 3 0
-84 0 12 0 0 0 0 0 0 -28 0 -12 0 0 0 0
-60 0 6 0 0 -6 0 0 0 -22 0 -12 24 0 -6 0
-63 0 3 0 0 21 0 3 0 -7 0 -9 -21 0 9 0
-63 0 9 0 0 21 0 -3 0 -21 0 -9 21 0 9 0
-39 0 -3 0 0 1 0 -3 0 -1 0 -9 45 0 -3 0
-39 0 -3 0 0 1 0 -3 0 15 0 -9 -3 0 -3 0
-39 0 -3 0 0 -1 0 3 0 15 0 -9 3 0 3 0
-39 0 -3 0 0 15 0 3 0 -1 0 -9 3 0 3 0
-39 0 3 0 0 -15 0 3 0 1 0 -9 3 0 -3 0
-39 0 3 0 0 1 0 3 0 -15 0 -9 3 0 -3 0
-39 0 3 0 0 -1 0 -3 0 -15 0 -9 -3 0 3 0
-39 0 3 0 0 15 0 -3 0 -15 0 -9 45 0 3 0
-39 0 3 0 0 15 0 -3 0 1 0 -9 -3 0 3 0
-108 0 -6 0 0 6 0 0 0 -22 0 12 24 0 -6 0
-87 0 -3 0 0 -1 0 3 0 1 0 9 -3 0 -3 0
-129 0 -3 0 0 1 0 3 0 -15 0 15 -3 0 3 0
-87 0 -3 0 0 15 0 3 0 -15 0 9 -3 0 -3 0
-87 0 3 0 0 1 0 3 0 -1 0 9 -3 0 3 0
-87 0 3 0 0 15 0 -3 0 15 0 9 3 0 -3 0
-105 0 -9 0 0 7 0 3 0 -21 0 15 21 0 -3 0
-126 0 0 0 0 14 0 0 0 0 0 18 0 0 -6 0
-105 0 3 0 0 21 0 -3 0 7 0 15 -21 0 -9 0
-105 0 3 0 0 9 0 -3 0 23 0 15 -21 0 3 0
-105 0 9 0 0 7 0 -3 0 21 0 15 -21 0 -3 0
-81 0 3 0 0 1 0 -3 0 15 0 15 -45 0 3 0
-105 0 -3 0 0 21 0 3 0 -7 0 15 21 0 -9 0
-84 0 -12 0 0 0 0 0 0 -28 0 12 0 0 0 0
-84 0 -6 0 0 2 0 0 0 -30 0 12 0 0 6 0
-60 0 -6 0 0 -6 0 0 0 -6 0 12 -24 0 6 0
-84 0 -6 0 0 -2 0 0 0 -30 0 12 0 0 -6 0
-84 0 -6 0 0 -2 0 0 0 2 0 12 0 0 -6 0
-84 0 0 0 0 28 0 0 0 0 0 12 0 0 -12 0
-63 0 -9 0 0 21 0 3 0 -21 0 9 21 0 -9 0
-63 0 -3 0 0 21 0 -3 0 -7 0 9 -21 0 -9 0
-63 0 -3 0 0 -9 0 3 0 -23 0 9 21 0 -3 0
-84 0 6 0 0 -2 0 0 0 30 0 12 0 0 -6 0
-84 0 6 0 0 2 0 0 0 -2 0 12 0 0 6 0
-63 0 -3 0 0 9 0 -3 0 -23 0 9 -21 0 3 0
-63 0 -3 0 0 23 0 3 0 -23 0 9 21 0 -3 0
-63 0 3 0 0 9 0 3 0 -9 0 9 21 0 3 0
-63 0 3 0 0 23 0 -3 0 -9 0 9 -21 0 -3 0
-63 0 -3 0 0 9 0 -3 0 9 0 9 -21 0 3 0
-63 0 3 0 0 23 0 -3 0 23 0 9 -21 0 -3 0
-84 0 12 0 0 0 0 0 0 28 0 12 0 0 0 0
-60 0 6 0 0 -6 0 0 0 22 0 12 -24 0 6 0
-63 0 3 0 0 21 0 3 0 7 0 9 21 0 -9 0
-63 0 9 0 0 21 0 -3 0 21 0 9 -21 0 -9 0
-60 0 6 0 0 6 0 0 0 6 0 12 -24 0 -6 0
-60 0 6 0 0 22 0 0 0 22 0 12 -24 0 -6 0
-39 0 -3 0 0 1 0 -3 0 -15 0 9 3 0 3 0
-39 0 -3 0 0 1 0 -3 0 1 0 9 -45 0 3 0
-39 0 -3 0 0 -1 0 3 0 -15 0 9 -3 0 -3 0
-39 0 -3 0 0 15 0 3 0 1 0 9 -3 0 -3 0
-15 0 -3 0 0 7 0 3 0 -55 0 9 21 0 -3 0
-39 0 3 0 0 -15 0 3 0 -1 0 9 -3 0 3 0
-39 0 3 0 0 1 0 3 0 15 0 9 -3 0 3 0
-15 0 3 0 0 -7 0 3 0 -41 0 9 21 0 3 0
-39 0 3 0 0 -1 0 -3 0 15 0 9 3 0 -3 0
-39 0 3 0 0 15 0 -3 0 -1 0 9 3 0 -3 0
-39 0 3 0 0 15 0 -3 0 15 0 9 -45 0 -3 0
-160 0 0 0 0 16 0 0 0 16 0 0 -32 0 0 0
-136 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
-120 0 0 0 0 8 0 0 0 40 0 0 -40 0 0 0
-160 0 0 0 0 16 0 0 0 -16 0 0 0 0 0 0
-136 0 0 0 0 8 0 0 0 8 0 0 -24 0 0 0
-64 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
-149 0 3 0 0 7 0 3 0 -41 0 3 5 0 -3 0
-128 0 -6 0 0 14 0 0 0 -34 0 0 -16 0 6 0
-128 0 0 0 0 16 0 0 0 -32 0 0 -16 0 0 0
-107 0 -3 0 0 7 0 3 0 -55 0 -3 5 0 -3 0
-107 0 3 0 0 -7 0 3 0 -41 0 -3 5 0 3 0
-107 0 3 0 0 7 0 -3 0 -55 0 3 5 0 3 0
-104 0 0 0 0 8 0 0 0 -56 0 0 8 0 0 0
-88 0 0 0 0 8 0 0 0 -8 0 0 -24 0 0 0
-149 0 3 0 0 7 0 3 0 41 0 -3 -37 0 3 0
-149 0 3 0 0 7 0 3 0 55 0 3 5 0 -3 0
-128 0 -6 0 0 14 0 0 0 34 0 0 -16 0 -6 0
-128 0 -6 0 0 14 0 0 0 62 0 0 -16 0 6 0
-128 0 0 0 0 16 0 0 0 32 0 0 -16 0 0 0
-128 0 0 0 0 16 0 0 0 64 0 0 -16 0 0 0
-128 0 6 0 0 14 0 0 0 34 0 0 -16 0 6 0
-128 0 6 0 0 14 0 0 0 62 0 0 -16 0 -6 0
-107 0 -3 0 0 7 0 3 0 41 0 -3 5 0 -3 0
-107 0 -3 0 0 7 0 3 0 55 0 3 -37 0 3 0
-107 0 3 0 0 -7 0 3 0 41 0 3 -37 0 -3 0
-107 0 3 0 0 7 0 -3 0 55 0 -3 -37 0 -3 0
-104 0 0 0 0 8 0 0 0 40 0 0 8 0 0 0
-104 0 0 0 0 8 0 0 0 56 0 0 -40 0 0 0
-88 0 0 0 0 8 0 0 0 88 0 0 -24 0 0 0
-48 0 0 0 0 0 0 0 0 48 0 0 -32 0 0 0
-120 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
-96 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
-72 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
-24 0 0 0 0 -8 0 0 0 -40 0 0 -8 0 0 0
-141 0 3 0 0 -1 0 3 0 47 0 3 -3 0 -3 0
-120 0 -6 0 0 6 0 0 0 54 0 0 -24 0 6 0
-120 0 6 0 0 6 0 0 0 26 0 0 -24 0 6 0
-120 0 6 0 0 6 0 0 0 54 0 0 -24 0 -6 0
-99 0 -3 0 0 -1 0 3 0 33 0 -3 -3 0 -3 0
-99 0 -3 0 0 -1 0 3 0 47 0 3 -45 0 3 0
-80 0 0 0 0 0 0 0 0 80 0 0 -32 0 0 0
-40 0 0 0 0 -8 0 0 0 40 0 0 -40 0 0 0
-160 0 0 0 0 16 0 0 0 0 0 0 -16 0 0 0
-141 0 -3 0 0 1 0 3 0 -47 0 3 -3 0 3 0
-141 0 -3 0 0 15 0 -3 0 -33 0 -3 -3 0 3 0
-141 0 3 0 0 15 0 3 0 -33 0 3 -3 0 -3 0
-120 0 -6 0 0 22 0 0 0 -26 0 0 -24 0 6 0
-99 0 3 0 0 1 0 3 0 -33 0 -3 -3 0 3 0
-99 0 3 0 0 15 0 -3 0 -47 0 3 -3 0 3 0
-96 0 0 0 0 16 0 0 0 -48 0 0 0 0 0 0
-80 0 0 0 0 16 0 0 0 0 0 0 -32 0 0 0
-120 0 0 0 0 24 0 0 0 24 0 0 -8 0 0 0
-80 0 0 0 0 16 0 0 0 80 0 0 -16 0 0 0
-72 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
-24 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
-125 0 3 0 0 -1 0 3 0 -15 0 -3 -13 0 3 0
-125 0 3 0 0 -1 0 3 0 -1 0 3 29 0 -3 0
-104 0 -6 0 0 6 0 0 0 -22 0 0 8 0 -6 0
-104 0 -6 0 0 6 0 0 0 6 0 0 8 0 6 0
-104 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
-104 0 6 0 0 6 0 0 0 -22 0 0 8 0 6 0
-104 0 6 0 0 6 0 0 0 6 0 0 8 0 -6 0
-83 0 -3 0 0 -1 0 3 0 -15 0 -3 29 0 -3 0
-83 0 -3 0 0 -1 0 3 0 -1 0 3 -13 0 3 0
-80 0 0 0 0 0 0 0 0 -16 0 0 32 0 0 0
-64 0 0 0 0 0 0 0 0 32 0 0 0 0 0 0
-24 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
-125 0 3 0 0 -1 0 3 0 15 0 3 -19 0 -3 0
-104 0 -6 0 0 6 0 0 0 22 0 0 -40 0 6 0
-104 0 0 0 0 8 0 0 0 24 0 0 -40 0 0 0
-83 0 -3 0 0 -1 0 3 0 1 0 -3 -19 0 -3 0
-56 0 0 0 0 -8 0 0 0 56 0 0 -40 0 0 0
-128 0 0 0 0 16 0 0 0 0 0 0 -16 0 0 0
-125 0 -3 0 0 1 0 3 0 -15 0 3 -19 0 3 0
-125 0 -3 0 0 15 0 -3 0 -1 0 -3 -19 0 3 0
-125 0 3 0 0 15 0 3 0 -1 0 3 -19 0 -3 0
-104 0 -6 0 0 22 0 0 0 6 0 0 -40 0 6 0
-83 0 3 0 0 15 0 -3 0 -15 0 3 -19 0 3 0
-56 0 0 0 0 8 0 0 0 40 0 0 -40 0 0 0
-125 0 -3 0 0 1 0 3 0 15 0 -3 -13 0 -3 0
-125 0 -3 0 0 15 0 -3 0 1 0 3 -13 0 -3 0
-125 0 3 0 0 15 0 3 0 1 0 -3 -13 0 3 0
-125 0 3 0 0 15 0 3 0 15 0 3 29 0 -3 0
-104 0 -6 0 0 22 0 0 0 -6 0 0 8 0 -6 0
-104 0 -6 0 0 22 0 0 0 22 0 0 8 0 6 0
-104 0 0 0 0 24 0 0 0 -8 0 0 8 0 0 0
-104 0 0 0 0 24 0 0 0 24 0 0 8 0 0 0
-104 0 6 0 0 22 0 0 0 -6 0 0 8 0 6 0
-104 0 6 0 0 22 0 0 0 22 0 0 8 0 -6 0
-83 0 -3 0 0 15 0 3 0 1 0 -3 29 0 -3 0
-83 0 -3 0 0 15 0 3 0 15 0 3 -13 0 3 0
-83 0 3 0 0 1 0 3 0 1 0 3 -13 0 -3 0
-83 0 3 0 0 15 0 -3 0 15 0 -3 -13 0 -3 0
-80 0 0 0 0 16 0 0 0 0 0 0 32 0 0 0
-64 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
-64 0 0 0 0 16 0 0 0 48 0 0 0 0 0 0
-24 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
-101 0 -3 0 0 9 0 3 0 -23 0 3 5 0 3 0
-101 0 -3 0 0 9 0 3 0 9 0 3 5 0 3 0
-77 0 -3 0 0 1 0 3 0 -15 0 3 29 0 3 0
-77 0 -3 0 0 1 0 3 0 1 0 3 -19 0 3 0
-53 0 -3 0 0 -7 0 3 0 -55 0 3 5 0 3 0
-21 0 -3 0 0 -7 0 3 0 -7 0 3 -11 0 3 0
-5 0 -3 0 0 -7 0 3 0 -7 0 3 5 0 3 0
-101 0 -3 0 0 9 0 3 0 23 0 -3 -37 0 -3 0
-53 0 -3 0 0 -7 0 3 0 55 0 -3 -37 0 -3 0
-101 0 -3 0 0 23 0 -3 0 9 0 3 -37 0 -3 0
-77 0 -3 0 0 15 0 -3 0 -15 0 3 -13 0 -3 0
-53 0 -3 0 0 7 0 -3 0 41 0 3 -37 0 -3 0
-101 0 -3 0 0 23 0 -3 0 -9 0 -3 5 0 3 0
-101 0 -3 0 0 23 0 -3 0 23 0 -3 5 0 3 0
-77 0 -3 0 0 15 0 -3 0 -1 0 -3 29 0 3 0
-77 0 -3 0 0 15 0 -3 0 15 0 -3 -19 0 3 0
-61 0 -3 0 0 15 0 -3 0 47 0 -3 -3 0 3 0
-53 0 -3 0 0 7 0 -3 0 -41 0 -3 5 0 3 0
-21 0 -3 0 0 7 0 -3 0 7 0 -3 -11 0 3 0
-5 0 -3 0 0 7 0 -3 0 7 0 -3 5 0 3 0
-101 0 3 0 0 9 0 -3 0 -23 0 -3 5 0 -3 0
-101 0 3 0 0 9 0 -3 0 9 0 -3 5 0 -3 0
-77 0 3 0 0 1 0 -3 0 -15 0 -3 29 0 -3 0
-5 0 3 0 0 -7 0 -3 0 -7 0 -3 5 0 -3 0
-101 0 3 0 0 9 0 -3 0 23 0 3 -37 0 3 0
-77 0 3 0 0 1 0 -3 0 -1 0 3 -13 0 3 0
-5 0 3 0 0 -7 0 -3 0 7 0 3 -37 0 3 0
-53 0 3 0 0 7 0 3 0 41 0 -3 -37 0 3 0
-101 0 3 0 0 -9 0 3 0 -9 0 3 5 0 -3 0
-101 0 3 0 0 -9 0 3 0 23 0 3 5 0 -3 0
-101 0 3 0 0 23 0 3 0 -9 0 3 5 0 -3 0
-101 0 3 0 0 23 0 3 0 23 0 3 5 0 -3 0
-80 0 6 0 0 0 0 6 0 14 0 0 26 0 0 0
-77 0 3 0 0 -1 0 3 0 -1 0 3 -19 0 -3 0
-77 0 3 0 0 -1 0 3 0 15 0 3 29 0 -3 0
-77 0 3 0 0 15 0 3 0 -1 0 3 29 0 -3 0
-77 0 3 0 0 15 0 3 0 15 0 3 -19 0 -3 0
-61 0 3 0 0 -1 0 3 0 -33 0 3 -3 0 -3 0
-53 0 3 0 0 7 0 3 0 -41 0 3 5 0 -3 0
-53 0 3 0 0 7 0 3 0 55 0 3 5 0 -3 0
-21 0 3 0 0 7 0 3 0 7 0 3 -11 0 -3 0
-5 0 3 0 0 7 0 3 0 7 0 3 5 0 -3 0
-80 0 -6 0 0 2 0 0 0 -30 0 0 -16 0 6 0
-80 0 -6 0 0 2 0 0 0 2 0 0 -16 0 6 0
-56 0 -6 0 0 -6 0 0 0 -22 0 0 8 0 6 0
16 0 -6 0 0 -14 0 0 0 -14 0 0 -16 0 6 0
-80 0 -6 0 0 2 0 0 0 30 0 0 -16 0 -6 0
16 0 -6 0 0 -14 0 0 0 14 0 0 -16 0 -6 0
-32 0 -6 0 0 14 0 0 0 34 0 0 -16 0 -6 0
-80 0 -6 0 0 -2 0 0 0 -2 0 0 -16 0 6 0
-80 0 -6 0 0 -2 0 0 0 30 0 0 -16 0 6 0
-80 0 -6 0 0 30 0 0 0 -2 0 0 -16 0 6 0
-80 0 -6 0 0 30 0 0 0 30 0 0 -16 0 6 0
-56 0 -6 0 0 6 0 0 0 6 0 0 -40 0 6 0
-56 0 -6 0 0 6 0 0 0 22 0 0 8 0 6 0
-56 0 -6 0 0 22 0 0 0 6 0 0 8 0 6 0
-56 0 -6 0 0 22 0 0 0 22 0 0 -40 0 6 0
-32 0 -6 0 0 14 0 0 0 -34 0 0 -16 0 6 0
-32 0 -6 0 0 14 0 0 0 62 0 0 -16 0 6 0
16 0 -6 0 0 14 0 0 0 14 0 0 -16 0 6 0
-80 0 6 0 0 -2 0 0 0 -30 0 0 -16 0 6 0
-59 0 -3 0 0 -9 0 3 0 -23 0 -3 5 0 -3 0
-40 0 0 0 0 -8 0 0 0 24 0 0 -24 0 0 0
16 0 0 0 0 -16 0 0 0 -16 0 0 -16 0 0 0
-80 0 6 0 0 -2 0 0 0 30 0 0 -16 0 -6 0
-59 0 -3 0 0 -9 0 3 0 9 0 -3 5 0 -3 0
-59 0 -3 0 0 -9 0 3 0 23 0 3 -37 0 3 0
-40 0 0 0 0 -8 0 0 0 56 0 0 -24 0 0 0
16 0 0 0 0 -16 0 0 0 16 0 0 -16 0 0 0
-80 0 0 0 0 32 0 0 0 0 0 0 -16 0 0 0
-80 0 6 0 0 2 0 0 0 -2 0 0 -16 0 6 0
-59 0 -3 0 0 9 0 -3 0 -9 0 3 5 0 -3 0
-40 0 0 0 0 24 0 0 0 24 0 0 -24 0 0 0
-32 0 0 0 0 16 0 0 0 32 0 0 -16 0 0 0
-80 0 6 0 0 2 0 0 0 2 0 0 -16 0 -6 0
-80 0 6 0 0 2 0 0 0 30 0 0 -16 0 6 0
-80 0 6 0 0 30 0 0 0 2 0 0 -16 0 6 0
-80 0 6 0 0 30 0 0 0 30 0 0 -16 0 -6 0
-59 0 -3 0 0 9 0 -3 0 9 0 -3 -37 0 3 0
-59 0 -3 0 0 9 0 -3 0 23 0 3 5 0 -3 0
-59 0 -3 0 0 23 0 3 0 9 0 -3 5 0 -3 0
-59 0 -3 0 0 23 0 3 0 23 0 3 -37 0 3 0
-59 0 3 0 0 9 0 3 0 23 0 -3 5 0 3 0
-59 0 3 0 0 23 0 -3 0 9 0 3 5 0 3 0
-56 0 0 0 0 24 0 0 0 8 0 0 8 0 0 0
-32 0 0 0 0 16 0 0 0 64 0 0 -16 0 0 0
16 0 0 0 0 16 0 0 0 16 0 0 -16 0 0 0
-56 0 6 0 0 -6 0 0 0 -22 0 0 8 0 -6 0
-32 0 6 0 0 -14 0 0 0 34 0 0 -16 0 -6 0
-56 0 6 0 0 -6 0 0 0 6 0 0 8 0 6 0
-56 0 6 0 0 -6 0 0 0 22 0 0 -40 0 6 0
-32 0 6 0 0 -14 0 0 0 -34 0 0 -16 0 6 0
16 0 6 0 0 -14 0 0 0 14 0 0 -16 0 6 0
-32 0 6 0 0 14 0 0 0 34 0 0 -16 0 6 0
16 0 6 0 0 14 0 0 0 -14 0 0 -16 0 6 0
-59 0 3 0 0 21 0 3 0 7 0 -3 5 0 -9 0
-56 0 6 0 0 6 0 0 0 22 0 0 8 0 -6 0
-56 0 6 0 0 22 0 0 0 6 0 0 8 0 -6 0
-32 0 6 0 0 14 0 0 0 62 0 0 -16 0 -6 0
-35 0 -3 0 0 1 0 -3 0 -15 0 -3 -13 0 3 0
-11 0 -3 0 0 -7 0 -3 0 41 0 -3 -37 0 3 0
-35 0 -3 0 0 1 0 -3 0 15 0 3 -19 0 -3 0
-19 0 -3 0 0 1 0 -3 0 47 0 3 -3 0 -3 0
-11 0 -3 0 0 -7 0 -3 0 -41 0 3 5 0 -3 0
21 0 -3 0 0 -7 0 -3 0 7 0 3 -11 0 -3 0
37 0 -3 0 0 -7 0 -3 0 7 0 3 5 0 -3 0
-11 0 -3 0 0 7 0 3 0 41 0 -3 5 0 -3 0
37 0 -3 0 0 7 0 3 0 -7 0 -3 5 0 -3 0
-35 0 -3 0 0 -1 0 3 0 15 0 3 -13 0 3 0
-35 0 -3 0 0 15 0 3 0 -1 0 3 -13 0 3 0
-11 0 -3 0 0 7 0 3 0 55 0 3 -37 0 3 0
-35 0 3 0 0 -15 0 3 0 1 0 3 -13 0 -3 0
-35 0 3 0 0 1 0 3 0 -15 0 3 -13 0 -3 0
-11 0 3 0 0 -7 0 3 0 41 0 3 -37 0 -3 0
-35 0 3 0 0 -15 0 3 0 -1 0 -3 -19 0 3 0
-35 0 3 0 0 1 0 3 0 15 0 -3 -19 0 3 0
-11 0 3 0 0 -7 0 3 0 -41 0 -3 5 0 3 0
21 0 3 0 0 -7 0 3 0 7 0 -3 -11 0 3 0
37 0 3 0 0 -7 0 3 0 7 0 -3 5 0 3 0
-35 0 3 0 0 -1 0 -3 0 -15 0 3 -19 0 3 0
-35 0 3 0 0 15 0 -3 0 1 0 3 -19 0 3 0
-19 0 3 0 0 -1 0 -3 0 -47 0 3 -3 0 3 0
-19 0 3 0 0 15 0 -3 0 33 0 3 -3 0 3 0
-11 0 3 0 0 7 0 -3 0 -55 0 3 5 0 3 0
21 0 3 0 0 7 0 -3 0 -7 0 3 -11 0 3 0
37 0 3 0 0 7 0 -3 0 -7 0 3 5 0 3 0
-35 0 3 0 0 -1 0 -3 0 15 0 -3 -13 0 -3 0
-35 0 3 0 0 15 0 -3 0 -1 0 -3 -13 0 -3 0
-11 0 3 0 0 7 0 -3 0 55 0 -3 -37 0 -3 0
-32 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
-8 0 0 0 0 -8 0 0 0 40 0 0 -40 0 0 0
-32 0 0 0 0 0 0 0 0 0 0 0 32 0 0 0
-32 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
-16 0 0 0 0 0 0 0 0 48 0 0 0 0 0 0
-8 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
24 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
40 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
-32 0 0 0 0 16 0 0 0 -16 0 0 32 0 0 0
-32 0 0 0 0 16 0 0 0 0 0 0 -16 0 0 0
-16 0 0 0 0 0 0 0 0 -48 0 0 0 0 0 0
-16 0 0 0 0 16 0 0 0 32 0 0 0 0 0 0
-8 0 0 0 0 8 0 0 0 -56 0 0 8 0 0 0
-8 0 0 0 0 8 0 0 0 40 0 0 8 0 0 0
24 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
40 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
-8 0 0 0 0 8 0 0 0 56 0 0 -40 0 0 0
8 0 0 0 0 -8 0 0 0 8 0 0 -24 0 0 0
0 0 0 0 0 16 0 0 0 80 0 0 -32 0 0 0
8 0 0 0 0 8 0 0 0 -8 0 0 -24 0 0 0
8 0 0 0 0 8 0 0 0 88 0 0 -24 0 0 0
40 0 0 0 0 8 0 0 0 40 0 0 -40 0 0 0
56 0 0 0 0 8 0 0 0 40 0 0 -24 0 0 0
16 0 0 0 0 0 0 0 0 96 0 0 -16 0 0 0
48 0 0 0 0 0 0 0 0 48 0 0 -32 0 0 0
-160 0 0 0 0 16 0 0 0 -16 0 0 32 0 0 0
-136 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
-120 0 0 0 0 8 0 0 0 -40 0 0 40 0 0 0
-149 0 3 0 0 7 0 3 0 -55 0 -3 -5 0 3 0
-149 0 3 0 0 7 0 3 0 -41 0 3 37 0 -3 0
-128 0 -6 0 0 14 0 0 0 -62 0 0 16 0 -6 0
-128 0 -6 0 0 14 0 0 0 -34 0 0 16 0 6 0
-128 0 0 0 0 16 0 0 0 -64 0 0 16 0 0 0
-128 0 0 0 0 16 0 0 0 -32 0 0 16 0 0 0
-128 0 6 0 0 14 0 0 0 -62 0 0 16 0 6 0
-128 0 6 0 0 14 0 0 0 -34 0 0 16 0 -6 0
-107 0 -3 0 0 7 0 3 0 -55 0 -3 37 0 -3 0
-107 0 -3 0 0 7 0 3 0 -41 0 3 -5 0 3 0
-107 0 3 0 0 -7 0 3 0 -41 0 -3 37 0 3 0
-107 0 3 0 0 7 0 -3 0 -55 0 3 37 0 3 0
-104 0 0 0 0 8 0 0 0 -56 0 0 40 0 0 0
-104 0 0 0 0 8 0 0 0 -40 0 0 -8 0 0 0
-88 0 0 0 0 8 0 0 0 -88 0 0 24 0 0 0
-48 0 0 0 0 0 0 0 0 -48 0 0 32 0 0 0
-149 0 3 0 0 7 0 3 0 41 0 -3 -5 0 3 0
-128 0 -6 0 0 14 0 0 0 34 0 0 16 0 -6 0
-128 0 0 0 0 16 0 0 0 32 0 0 16 0 0 0
-107 0 -3 0 0 7 0 3 0 55 0 3 -5 0 3 0
-107 0 3 0 0 -7 0 3 0 41 0 3 -5 0 -3 0
-107 0 3 0 0 7 0 -3 0 55 0 -3 -5 0 -3 0
-104 0 0 0 0 8 0 0 0 56 0 0 -8 0 0 0
-88 0 0 0 0 8 0 0 0 8 0 0 24 0 0 0
-141 0 3 0 0 -1 0 3 0 -47 0 -3 3 0 3 0
-120 0 -6 0 0 6 0 0 0 -54 0 0 24 0 -6 0
-120 0 6 0 0 6 0 0 0 -54 0 0 24 0 6 0
-120 0 6 0 0 6 0 0 0 -26 0 0 24 0 -6 0
-99 0 -3 0 0 -1 0 3 0 -47 0 -3 45 0 -3 0
-99 0 -3 0 0 -1 0 3 0 -33 0 3 3 0 3 0
-80 0 0 0 0 0 0 0 0 -80 0 0 32 0 0 0
-40 0 0 0 0 -8 0 0 0 -40 0 0 40 0 0 0
-120 0 0 0 0 8 0 0 0 24 0 0 8 0 0 0
-96 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0
-72 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
-24 0 0 0 0 -8 0 0 0 40 0 0 8 0 0 0
-160 0 0 0 0 16 0 0 0 0 0 0 16 0 0 0
-120 0 0 0 0 24 0 0 0 -56 0 0 8 0 0 0
-96 0 0 0 0 16 0 0 0 -32 0 0 -16 0 0 0
-80 0 0 0 0 16 0 0 0 -80 0 0 16 0 0 0
-72 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
-24 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
-141 0 -3 0 0 1 0 3 0 47 0 -3 3 0 -3 0
-141 0 -3 0 0 15 0 -3 0 33 0 3 3 0 -3 0
-141 0 3 0 0 15 0 3 0 33 0 -3 3 0 3 0
-120 0 -6 0 0 22 0 0 0 26 0 0 24 0 -6 0
-99 0 3 0 0 1 0 3 0 33 0 3 3 0 -3 0
-99 0 3 0 0 15 0 -3 0 47 0 -3 3 0 -3 0
-96 0 0 0 0 16 0 0 0 48 0 0 0 0 0 0
-125 0 3 0 0 -1 0 3 0 -15 0 -3 19 0 3 0
-104 0 -6 0 0 6 0 0 0 -22 0 0 40 0 -6 0
-104 0 0 0 0 8 0 0 0 -24 0 0 40 0 0 0
-83 0 -3 0 0 -1 0 3 0 -1 0 3 19 0 3 0
-56 0 0 0 0 -8 0 0 0 -56 0 0 40 0 0 0
-125 0 3 0 0 -1 0 3 0 1 0 -3 -29 0 3 0
-125 0 3 0 0 -1 0 3 0 15 0 3 13 0 -3 0
-104 0 -6 0 0 6 0 0 0 -6 0 0 -8 0 -6 0
-104 0 -6 0 0 6 0 0 0 22 0 0 -8 0 6 0
-104 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
-104 0 6 0 0 6 0 0 0 -6 0 0 -8 0 6 0
-104 0 6 0 0 6 0 0 0 22 0 0 -8 0 -6 0
-83 0 -3 0 0 -1 0 3 0 1 0 -3 13 0 -3 0
-83 0 -3 0 0 -1 0 3 0 15 0 3 -29 0 3 0
-80 0 0 0 0 0 0 0 0 16 0 0 -32 0 0 0
-24 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
-128 0 0 0 0 16 0 0 0 0 0 0 16 0 0 0
-125 0 -3 0 0 1 0 3 0 -15 0 3 13 0 3 0
-125 0 -3 0 0 15 0 -3 0 -1 0 -3 13 0 3 0
-125 0 3 0 0 15 0 3 0 -15 0 -3 -29 0 3 0
-125 0 3 0 0 15 0 3 0 -1 0 3 13 0 -3 0
-104 0 -6 0 0 22 0 0 0 -22 0 0 -8 0 -6 0
-104 0 -6 0 0 22 0 0 0 6 0 0 -8 0 6 0
-104 0 0 0 0 24 0 0 0 -24 0 0 -8 0 0 0
-104 0 0 0 0 24 0 0 0 8 0 0 -8 0 0 0
-104 0 6 0 0 22 0 0 0 -22 0 0 -8 0 6 0
-104 0 6 0 0 22 0 0 0 6 0 0 -8 0 -6 0
-83 0 -3 0 0 15 0 3 0 -15 0 -3 13 0 -3 0
-83 0 -3 0 0 15 0 3 0 -1 0 3 -29 0 3 0
-83 0 3 0 0 1 0 3 0 -1 0 -3 13 0 3 0
-83 0 3 0 0 15 0 -3 0 -15 0 3 13 0 3 0
-64 0 0 0 0 16 0 0 0 -48 0 0 0 0 0 0
-24 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
-125 0 -3 0 0 1 0 3 0 15 0 -3 19 0 -3 0
-125 0 -3 0 0 15 0 -3 0 1 0 3 19 0 -3 0
-125 0 3 0 0 15 0 3 0 1 0 -3 19 0 3 0
-104 0 -6 0 0 22 0 0 0 -6 0 0 40 0 -6 0
-56 0 0 0 0 8 0 0 0 -40 0 0 40 0 0 0
-101 0 -3 0 0 9 0 3 0 -23 0 3 37 0 3 0
-53 0 -3 0 0 -7 0 3 0 -55 0 3 37 0 3 0
-101 0 -3 0 0 9 0 3 0 -9 0 -3 -5 0 -3 0
-101 0 -3 0 0 9 0 3 0 23 0 -3 -5 0 -3 0
-77 0 -3 0 0 1 0 3 0 -1 0 -3 19 0 -3 0
-77 0 -3 0 0 1 0 3 0 15 0 -3 -29 0 -3 0
-61 0 -3 0 0 1 0 3 0 -33 0 -3 3 0 -3 0
-53 0 -3 0 0 -7 0 3 0 55 0 -3 -5 0 -3 0
-21 0 -3 0 0 -7 0 3 0 7 0 -3 11 0 -3 0
-5 0 -3 0 0 -7 0 3 0 7 0 -3 -5 0 -3 0
-101 0 -3 0 0 23 0 -3 0 -23 0 3 -5 0 -3 0
-101 0 -3 0 0 23 0 -3 0 9 0 3 -5 0 -3 0
-77 0 -3 0 0 15 0 -3 0 -15 0 3 19 0 -3 0
-77 0 -3 0 0 15 0 -3 0 1 0 3 -29 0 -3 0
-53 0 -3 0 0 7 0 -3 0 41 0 3 -5 0 -3 0
-21 0 -3 0 0 7 0 -3 0 -7 0 3 11 0 -3 0
-5 0 -3 0 0 7 0 -3 0 -7 0 3 -5 0 -3 0
-101 0 -3 0 0 23 0 -3 0 -9 0 -3 37 0 3 0
-77 0 -3 0 0 15 0 -3 0 15 0 -3 13 0 3 0
-53 0 -3 0 0 7 0 -3 0 -41 0 -3 37 0 3 0
-101 0 3 0 0 9 0 -3 0 -23 0 -3 37 0 -3 0
-77 0 3 0 0 1 0 -3 0 1 0 -3 13 0 -3 0
-5 0 3 0 0 -7 0 -3 0 -7 0 -3 37 0 -3 0
-101 0 3 0 0 9 0 -3 0 -9 0 3 -5 0 3 0
-101 0 3 0 0 9 0 -3 0 23 0 3 -5 0 3 0
-77 0 3 0 0 1 0 -3 0 15 0 3 -29 0 3 0
-5 0 3 0 0 -7 0 -3 0 7 0 3 -5 0 3 0
-101 0 3 0 0 -9 0 3 0 -23 0 -3 -5 0 3 0
-101 0 3 0 0 -9 0 3 0 9 0 -3 -5 0 3 0
-101 0 3 0 0 23 0 3 0 -23 0 -3 -5 0 3 0
-101 0 3 0 0 23 0 3 0 9 0 -3 -5 0 3 0
-80 0 0 0 0 14 0 6 0 0 0 0 -26 0 6 0
-80 0 6 0 0 0 0 6 0 -14 0 0 -26 0 0 0
-77 0 3 0 0 -1 0 3 0 -15 0 -3 -29 0 3 0
-77 0 3 0 0 -1 0 3 0 1 0 -3 19 0 3 0
-77 0 3 0 0 15 0 3 0 -15 0 -3 19 0 3 0
-77 0 3 0 0 15 0 3 0 1 0 -3 -29 0 3 0
-53 0 3 0 0 7 0 3 0 -55 0 -3 -5 0 3 0
-53 0 3 0 0 7 0 3 0 41 0 -3 -5 0 3 0
-5 0 3 0 0 7 0 3 0 -7 0 -3 -5 0 3 0
-53 0 3 0 0 7 0 3 0 -41 0 3 37 0 -3 0
-80 0 -6 0 0 2 0 0 0 -30 0 0 16 0 6 0
16 0 -6 0 0 -14 0 0 0 -14 0 0 16 0 6 0
-80 0 -6 0 0 2 0 0 0 -2 0 0 16 0 -6 0
-80 0 -6 0 0 2 0 0 0 30 0 0 16 0 -6 0
-56 0 -6 0 0 -6 0 0 0 22 0 0 -8 0 -6 0
-40 0 -6 0 0 -6 0 0 0 -26 0 0 24 0 -6 0
16 0 -6 0 0 -14 0 0 0 14 0 0 16 0 -6 0
-80 0 -6 0 0 -2 0 0 0 -30 0 0 16 0 -6 0
-80 0 -6 0 0 -2 0 0 0 2 0 0 16 0 -6 0
-80 0 -6 0 0 30 0 0 0 -30 0 0 16 0 -6 0
-80 0 -6 0 0 30 0 0 0 2 0 0 16 0 -6 0
-56 0 -6 0 0 6 0 0 0 -22 0 0 -8 0 -6 0
-56 0 -6 0 0 6 0 0 0 -6 0 0 40 0 -6 0
-56 0 -6 0 0 22 0 0 0 -22 0 0 40 0 -6 0
-56 0 -6 0 0 22 0 0 0 -6 0 0 -8 0 -6 0
-40 0 -6 0 0 6 0 0 0 26 0 0 24 0 -6 0
-32 0 -6 0 0 14 0 0 0 -62 0 0 16 0 -6 0
-32 0 -6 0 0 14 0 0 0 34 0 0 16 0 -6 0
0 0 -6 0 0 14 0 0 0 -14 0 0 32 0 -6 0
16 0 -6 0 0 14 0 0 0 -14 0 0 16 0 -6 0
-32 0 -6 0 0 14 0 0 0 -34 0 0 16 0 6 0
-80 0 6 0 0 -2 0 0 0 -30 0 0 16 0 6 0
-59 0 -3 0 0 -9 0 3 0 -23 0 -3 37 0 -3 0
-40 0 0 0 0 -8 0 0 0 -56 0 0 24 0 0 0
16 0 0 0 0 -16 0 0 0 -16 0 0 16 0 0 0
-80 0 6 0 0 -2 0 0 0 30 0 0 16 0 -6 0
-59 0 -3 0 0 -9 0 3 0 23 0 3 -5 0 3 0
-40 0 0 0 0 -8 0 0 0 -24 0 0 24 0 0 0
16 0 0 0 0 -16 0 0 0 16 0 0 16 0 0 0
-80 0 0 0 0 32 0 0 0 0 0 0 16 0 0 0
-80 0 6 0 0 2 0 0 0 -30 0 0 16 0 -6 0
-80 0 6 0 0 2 0 0 0 -2 0 0 16 0 6 0
-80 0 6 0 0 30 0 0 0 -30 0 0 16 0 6 0
-80 0 6 0 0 30 0 0 0 -2 0 0 16 0 -6 0
-59 0 -3 0 0 9 0 -3 0 -23 0 -3 -5 0 3 0
-59 0 -3 0 0 9 0 -3 0 -9 0 3 37 0 -3 0
-59 0 -3 0 0 23 0 3 0 -23 0 -3 37 0 -3 0
-59 0 -3 0 0 23 0 3 0 -9 0 3 -5 0 3 0
-59 0 3 0 0 9 0 3 0 -23 0 3 -5 0 -3 0
-59 0 3 0 0 23 0 -3 0 -9 0 -3 -5 0 -3 0
-56 0 0 0 0 24 0 0 0 -8 0 0 -8 0 0 0
-32 0 0 0 0 16 0 0 0 -64 0 0 16 0 0 0
16 0 0 0 0 16 0 0 0 -16 0 0 16 0 0 0
-80 0 6 0 0 2 0 0 0 2 0 0 16 0 -6 0
-59 0 -3 0 0 9 0 -3 0 9 0 -3 -5 0 3 0
-32 0 0 0 0 16 0 0 0 -32 0 0 16 0 0 0
-56 0 6 0 0 -6 0 0 0 -22 0 0 40 0 -6 0
-40 0 6 0 0 -6 0 0 0 -54 0 0 24 0 -6 0
-32 0 6 0 0 -14 0 0 0 34 0 0 16 0 -6 0
0 0 6 0 0 -14 0 0 0 -14 0 0 32 0 -6 0
16 0 6 0 0 -14 0 0 0 -14 0 0 16 0 -6 0
-56 0 6 0 0 -6 0 0 0 22 0 0 -8 0 6 0
-32 0 6 0 0 -14 0 0 0 -34 0 0 16 0 6 0
-59 0 3 0 0 21 0 3 0 -7 0 3 -5 0 9 0
-56 0 6 0 0 6 0 0 0 -22 0 0 -8 0 6 0
-56 0 6 0 0 22 0 0 0 -6 0 0 -8 0 6 0
-32 0 6 0 0 14 0 0 0 -62 0 0 16 0 6 0
-32 0 6 0 0 14 0 0 0 -34 0 0 16 0 -6 0
16 0 6 0 0 14 0 0 0 14 0 0 16 0 -6 0
-35 0 -3 0 0 1 0 -3 0 -15 0 -3 19 0 3 0
-19 0 -3 0 0 1 0 -3 0 -47 0 -3 3 0 3 0
-11 0 -3 0 0 -7 0 -3 0 41 0 -3 -5 0 3 0
37 0 -3 0 0 -7 0 -3 0 -7 0 -3 -5 0 3 0
-35 0 -3 0 0 1 0 -3 0 15 0 3 13 0 -3 0
-11 0 -3 0 0 -7 0 -3 0 -41 0 3 37 0 -3 0
-35 0 -3 0 0 -1 0 3 0 -15 0 -3 13 0 -3 0
-35 0 -3 0 0 15 0 3 0 1 0 -3 13 0 -3 0
-11 0 -3 0 0 7 0 3 0 -55 0 -3 37 0 -3 0
-11 0 -3 0 0 7 0 3 0 -41 0 3 -5 0 3 0
37 0 -3 0 0 7 0 3 0 7 0 3 -5 0 3 0
-35 0 3 0 0 -15 0 3 0 1 0 3 19 0 -3 0
-35 0 3 0 0 1 0 3 0 -15 0 3 19 0 -3 0
-19 0 3 0 0 1 0 3 0 -47 0 3 3 0 -3 0
-11 0 3 0 0 -7 0 3 0 41 0 3 -5 0 -3 0
21 0 3 0 0 -7 0 3 0 -7 0 3 11 0 -3 0
37 0 3 0 0 -7 0 3 0 -7 0 3 -5 0 -3 0
-35 0 3 0 0 -15 0 3 0 -1 0 -3 13 0 3 0
-35 0 3 0 0 1 0 3 0 15 0 -3 13 0 3 0
-11 0 3 0 0 -7 0 3 0 -41 0 -3 37 0 3 0
-35 0 3 0 0 -1 0 -3 0 -15 0 3 13 0 3 0
-35 0 3 0 0 15 0 -3 0 1 0 3 13 0 3 0
-11 0 3 0 0 7 0 -3 0 -55 0 3 37 0 3 0
-35 0 3 0 0 -1 0 -3 0 15 0 -3 19 0 -3 0
-35 0 3 0 0 15 0 -3 0 -1 0 -3 19 0 -3 0
-19 0 3 0 0 -1 0 -3 0 47 0 -3 3 0 -3 0
-19 0 3 0 0 15 0 -3 0 -33 0 -3 3 0 -3 0
-11 0 3 0 0 7 0 -3 0 55 0 -3 -5 0 -3 0
21 0 3 0 0 7 0 -3 0 7 0 -3 11 0 -3 0
37 0 3 0 0 7 0 -3 0 7 0 -3 -5 0 -3 0
-32 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
-32 0 0 0 0 0 0 0 0 0 0 0 -32 0 0 0
-8 0 0 0 0 -8 0 0 0 40 0 0 -8 0 0 0
24 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
40 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
-32 0 0 0 0 0 0 0 0 16 0 0 16 0 0 0
-8 0 0 0 0 -8 0 0 0 -40 0 0 40 0 0 0
-32 0 0 0 0 16 0 0 0 0 0 0 16 0 0 0
-8 0 0 0 0 8 0 0 0 -56 0 0 40 0 0 0
-32 0 0 0 0 16 0 0 0 16 0 0 -32 0 0 0
-16 0 0 0 0 16 0 0 0 -32 0 0 0 0 0 0
-8 0 0 0 0 8 0 0 0 -40 0 0 -8 0 0 0
-8 0 0 0 0 8 0 0 0 56 0 0 -8 0 0 0
24 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
40 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
8 0 0 0 0 -8 0 0 0 -8 0 0 24 0 0 0
0 0 0 0 0 16 0 0 0 -80 0 0 32 0 0 0
8 0 0 0 0 8 0 0 0 -88 0 0 24 0 0 0
8 0 0 0 0 8 0 0 0 8 0 0 24 0 0 0
40 0 0 0 0 8 0 0 0 -40 0 0 40 0 0 0
56 0 0 0 0 8 0 0 0 -40 0 0 24 0 0 0
16 0 0 0 0 0 0 0 0 -96 0 0 16 0 0 0
48 0 0 0 0 0 0 0 0 -48 0 0 32 0 0 0
-16 0 0 0 0 0 0 0 0 -96 0 0 16 0 0 0
-69 0 15 0 0 7 0 3 0 -13 0 3 21 0 -3 0
-112 0 0 0 0 0 0 0 0 -80 0 0 32 0 0 0
-109 0 3 0 0 -1 0 3 0 -81 0 3 29 0 -3 0
-88 0 -6 0 0 6 0 0 0 -74 0 0 8 0 6 0
-88 0 0 0 0 8 0 0 0 -72 0 0 8 0 0 0
-88 0 6 0 0 6 0 0 0 -102 0 0 8 0 6 0
-67 0 -3 0 0 -1 0 3 0 -95 0 -3 29 0 -3 0
-67 0 3 0 0 -15 0 3 0 -81 0 -3 29 0 3 0
-67 0 3 0 0 -1 0 -3 0 -95 0 3 29 0 3 0
-64 0 0 0 0 0 0 0 0 -96 0 0 32 0 0 0
-8 0 0 0 0 -8 0 0 0 -88 0 0 24 0 0 0
-109 0 3 0 0 -1 0 3 0 -1 0 3 13 0 -3 0
-88 0 -6 0 0 6 0 0 0 6 0 0 -8 0 6 0
-88 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
-88 0 6 0 0 6 0 0 0 -22 0 0 -8 0 6 0
-88 0 6 0 0 6 0 0 0 6 0 0 -8 0 -6 0
-67 0 -3 0 0 -1 0 3 0 -15 0 -3 13 0 -3 0
-67 0 -3 0 0 -1 0 3 0 -1 0 3 -29 0 3 0
-67 0 3 0 0 -15 0 3 0 -1 0 -3 13 0 3 0
-67 0 3 0 0 -1 0 -3 0 -15 0 3 13 0 3 0
-64 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
-48 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
-8 0 0 0 0 -8 0 0 0 -8 0 0 -24 0 0 0
-128 0 0 0 0 16 0 0 0 -48 0 0 0 0 0 0
-112 0 0 0 0 16 0 0 0 -80 0 0 16 0 0 0
-109 0 -3 0 0 1 0 3 0 -95 0 3 13 0 3 0
-109 0 -3 0 0 15 0 -3 0 -81 0 -3 13 0 3 0
-109 0 3 0 0 15 0 3 0 -81 0 3 13 0 -3 0
-88 0 -6 0 0 22 0 0 0 -74 0 0 -8 0 6 0
-67 0 3 0 0 1 0 3 0 -81 0 -3 13 0 3 0
-67 0 3 0 0 15 0 -3 0 -95 0 3 13 0 3 0
-64 0 0 0 0 0 0 0 0 -80 0 0 16 0 0 0
-64 0 0 0 0 16 0 0 0 -96 0 0 16 0 0 0
-112 0 0 0 0 16 0 0 0 -16 0 0 -16 0 0 0
-112 0 0 0 0 16 0 0 0 0 0 0 32 0 0 0
-109 0 -3 0 0 1 0 3 0 -1 0 -3 -13 0 -3 0
-109 0 -3 0 0 15 0 -3 0 -15 0 3 -13 0 -3 0
-109 0 3 0 0 15 0 3 0 -15 0 -3 -13 0 3 0
-109 0 3 0 0 15 0 3 0 -1 0 3 29 0 -3 0
-88 0 -6 0 0 22 0 0 0 -22 0 0 8 0 -6 0
-88 0 -6 0 0 22 0 0 0 6 0 0 8 0 6 0
-88 0 0 0 0 24 0 0 0 -24 0 0 8 0 0 0
-88 0 0 0 0 24 0 0 0 8 0 0 8 0 0 0
-88 0 6 0 0 22 0 0 0 -22 0 0 8 0 6 0
-88 0 6 0 0 22 0 0 0 6 0 0 8 0 -6 0
-67 0 -3 0 0 15 0 3 0 -15 0 -3 29 0 -3 0
-67 0 -3 0 0 15 0 3 0 -1 0 3 -13 0 3 0
-67 0 3 0 0 1 0 3 0 -15 0 3 -13 0 -3 0
-67 0 3 0 0 1 0 3 0 -1 0 -3 29 0 3 0
-67 0 3 0 0 15 0 -3 0 -15 0 3 29 0 3 0
-67 0 3 0 0 15 0 -3 0 -1 0 -3 -13 0 -3 0
-64 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
-64 0 0 0 0 16 0 0 0 -16 0 0 32 0 0 0
-64 0 0 0 0 16 0 0 0 0 0 0 -16 0 0 0
-48 0 0 0 0 0 0 0 0 32 0 0 16 0 0 0
-48 0 0 0 0 16 0 0 0 -48 0 0 16 0 0 0
-8 0 0 0 0 8 0 0 0 -8 0 0 24 0 0 0
-93 0 3 0 0 -1 0 3 0 -63 0 -3 3 0 3 0
-93 0 3 0 0 -1 0 3 0 -49 0 3 45 0 -3 0
-72 0 -6 0 0 6 0 0 0 -70 0 0 24 0 -6 0
-72 0 -6 0 0 6 0 0 0 -42 0 0 24 0 6 0
-72 0 0 0 0 8 0 0 0 -72 0 0 24 0 0 0
-72 0 6 0 0 6 0 0 0 -70 0 0 24 0 6 0
-72 0 6 0 0 6 0 0 0 -42 0 0 24 0 -6 0
-51 0 -3 0 0 -1 0 3 0 -63 0 -3 45 0 -3 0
-51 0 -3 0 0 -1 0 3 0 -49 0 3 3 0 3 0
-51 0 3 0 0 -15 0 3 0 -49 0 -3 45 0 3 0
-51 0 3 0 0 -1 0 -3 0 -63 0 3 45 0 3 0
-48 0 0 0 0 0 0 0 0 -64 0 0 48 0 0 0
-32 0 0 0 0 0 0 0 0 -96 0 0 32 0 0 0
8 0 0 0 0 -8 0 0 0 -56 0 0 8 0 0 0
8 0 0 0 0 -8 0 0 0 -56 0 0 40 0 0 0
-93 0 3 0 0 -1 0 3 0 -33 0 3 -3 0 -3 0
-72 0 -6 0 0 6 0 0 0 -26 0 0 -24 0 6 0
-51 0 3 0 0 -15 0 3 0 -33 0 -3 -3 0 3 0
-51 0 3 0 0 -1 0 -3 0 -47 0 3 -3 0 3 0
8 0 0 0 0 -8 0 0 0 -40 0 0 -8 0 0 0
-93 0 -3 0 0 1 0 3 0 -63 0 3 -3 0 3 0
-93 0 -3 0 0 15 0 -3 0 -49 0 -3 -3 0 3 0
-93 0 3 0 0 15 0 3 0 -49 0 3 -3 0 -3 0
-72 0 -6 0 0 22 0 0 0 -42 0 0 -24 0 6 0
-51 0 3 0 0 1 0 3 0 -49 0 -3 -3 0 3 0
-51 0 3 0 0 15 0 -3 0 -63 0 3 -3 0 3 0
-96 0 0 0 0 16 0 0 0 -32 0 0 48 0 0 0
-93 0 -3 0 0 1 0 3 0 -47 0 3 45 0 3 0
-93 0 -3 0 0 1 0 3 0 -33 0 -3 3 0 -3 0
-93 0 -3 0 0 15 0 -3 0 -47 0 3 3 0 -3 0
-93 0 -3 0 0 15 0 -3 0 -33 0 -3 45 0 3 0
-93 0 3 0 0 1 0 -3 0 -33 0 3 3 0 3 0
-93 0 3 0 0 15 0 3 0 -47 0 -3 3 0 3 0
-93 0 3 0 0 15 0 3 0 -33 0 3 45 0 -3 0
-72 0 -6 0 0 22 0 0 0 -54 0 0 24 0 -6 0
-72 0 -6 0 0 22 0 0 0 -26 0 0 24 0 6 0
-72 0 0 0 0 24 0 0 0 -56 0 0 24 0 0 0
-72 0 6 0 0 -6 0 0 0 -54 0 0 24 0 -6 0
-72 0 6 0 0 22 0 0 0 -54 0 0 24 0 6 0
-72 0 6 0 0 22 0 0 0 -26 0 0 24 0 -6 0
-51 0 -3 0 0 1 0 -3 0 -47 0 -3 3 0 3 0
-51 0 -3 0 0 15 0 3 0 -47 0 -3 45 0 -3 0
-51 0 -3 0 0 15 0 3 0 -33 0 3 3 0 3 0
-51 0 3 0 0 1 0 3 0 -47 0 3 3 0 -3 0
-51 0 3 0 0 1 0 3 0 -33 0 -3 45 0 3 0
-51 0 3 0 0 15 0 -3 0 -47 0 3 45 0 3 0
-51 0 3 0 0 15 0 -3 0 -33 0 -3 3 0 -3 0
-48 0 0 0 0 0 0 0 0 -32 0 0 48 0 0 0
-48 0 0 0 0 16 0 0 0 -48 0 0 48 0 0 0
-32 0 0 0 0 0 0 0 0 -80 0 0 16 0 0 0
-32 0 0 0 0 16 0 0 0 -80 0 0 32 0 0 0
-24 0 0 0 0 8 0 0 0 -88 0 0 24 0 0 0
8 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
8 0 0 0 0 8 0 0 0 -40 0 0 40 0 0 0
-69 0 -3 0 0 9 0 3 0 -71 0 3 21 0 3 0
-69 0 -3 0 0 9 0 3 0 -39 0 3 21 0 3 0
-48 0 -6 0 0 0 0 6 0 -62 0 0 42 0 0 0
-48 0 0 0 0 -14 0 6 0 -48 0 0 42 0 6 0
-45 0 -3 0 0 1 0 3 0 -63 0 3 45 0 3 0
-45 0 -3 0 0 1 0 3 0 -47 0 3 -3 0 3 0
-29 0 -3 0 0 1 0 3 0 -95 0 3 29 0 3 0
-29 0 -3 0 0 1 0 3 0 -15 0 3 13 0 3 0
-21 0 -3 0 0 -7 0 3 0 -103 0 3 21 0 3 0
11 0 -3 0 0 -7 0 3 0 -55 0 3 5 0 3 0
11 0 -3 0 0 -7 0 3 0 -55 0 3 37 0 3 0
-45 0 -3 0 0 1 0 3 0 -49 0 -3 3 0 -3 0
-29 0 -3 0 0 -15 0 3 0 -1 0 -3 -13 0 -3 0
-45 0 -3 0 0 15 0 -3 0 -63 0 3 3 0 -3 0
-29 0 -3 0 0 -1 0 -3 0 -15 0 3 -13 0 -3 0
-90 0 0 0 0 14 0 0 0 -48 0 -6 0 0 6 0
-69 0 -3 0 0 23 0 -3 0 -57 0 -3 21 0 3 0
-69 0 -3 0 0 23 0 -3 0 -25 0 -3 21 0 3 0
-69 0 3 0 0 21 0 -3 0 -55 0 -3 21 0 9 0
-48 0 0 0 0 14 0 -6 0 -48 0 0 42 0 6 0
-45 0 -3 0 0 15 0 -3 0 -49 0 -3 45 0 3 0
-45 0 -3 0 0 15 0 -3 0 -33 0 -3 -3 0 3 0
-29 0 -3 0 0 -1 0 -3 0 -81 0 -3 13 0 3 0
-29 0 -3 0 0 15 0 -3 0 -81 0 -3 29 0 3 0
-29 0 -3 0 0 15 0 -3 0 -1 0 -3 13 0 3 0
-21 0 -3 0 0 7 0 -3 0 -89 0 -3 21 0 3 0
11 0 -3 0 0 7 0 -3 0 -41 0 -3 5 0 3 0
11 0 -3 0 0 7 0 -3 0 -41 0 -3 37 0 3 0
-69 0 3 0 0 9 0 -3 0 -71 0 -3 21 0 -3 0
-69 0 3 0 0 9 0 -3 0 -39 0 -3 21 0 -3 0
-69 0 9 0 0 7 0 -3 0 -69 0 -3 21 0 3 0
-48 0 6 0 0 0 0 -6 0 -62 0 0 42 0 0 0
-45 0 3 0 0 1 0 -3 0 -63 0 -3 45 0 -3 0
-29 0 3 0 0 1 0 -3 0 -95 0 -3 29 0 -3 0
-29 0 3 0 0 1 0 -3 0 -15 0 -3 13 0 -3 0
11 0 3 0 0 -7 0 -3 0 -55 0 -3 37 0 -3 0
-90 0 6 0 0 0 0 0 0 -34 0 6 0 0 0 0
-69 0 3 0 0 9 0 -3 0 -25 0 3 -21 0 3 0
-45 0 3 0 0 1 0 -3 0 -49 0 3 3 0 3 0
-29 0 3 0 0 1 0 -3 0 -1 0 3 -29 0 3 0
11 0 3 0 0 -7 0 -3 0 -41 0 3 -5 0 3 0
-69 0 -3 0 0 21 0 3 0 -41 0 -3 -21 0 9 0
-45 0 3 0 0 -1 0 3 0 -47 0 -3 3 0 3 0
-29 0 3 0 0 -1 0 3 0 -15 0 -3 -13 0 3 0
-69 0 -3 0 0 21 0 3 0 -55 0 3 21 0 -9 0
-69 0 3 0 0 -9 0 3 0 -57 0 3 21 0 -3 0
-69 0 3 0 0 -9 0 3 0 -25 0 3 21 0 -3 0
-69 0 3 0 0 23 0 3 0 -57 0 3 21 0 -3 0
-69 0 3 0 0 23 0 3 0 -25 0 3 21 0 -3 0
-69 0 9 0 0 -7 0 3 0 -27 0 3 21 0 3 0
-48 0 0 0 0 14 0 6 0 -48 0 0 42 0 -6 0
-48 0 6 0 0 0 0 6 0 -34 0 0 42 0 0 0
-45 0 3 0 0 -1 0 3 0 -49 0 3 -3 0 -3 0
-45 0 3 0 0 -1 0 3 0 -33 0 3 45 0 -3 0
-45 0 3 0 0 15 0 3 0 -49 0 3 45 0 -3 0
-45 0 3 0 0 15 0 3 0 -33 0 3 -3 0 -3 0
-29 0 3 0 0 -1 0 3 0 -81 0 3 13 0 -3 0
-29 0 3 0 0 -1 0 3 0 -1 0 3 29 0 -3 0
-29 0 3 0 0 15 0 3 0 -81 0 3 29 0 -3 0
-29 0 3 0 0 15 0 3 0 -1 0 3 13 0 -3 0
-21 0 3 0 0 7 0 3 0 -89 0 3 21 0 -3 0
11 0 3 0 0 7 0 3 0 -41 0 3 5 0 -3 0
11 0 3 0 0 7 0 3 0 -41 0 3 37 0 -3 0
-48 0 -6 0 0 2 0 0 0 -78 0 0 0 0 6 0
-48 0 -6 0 0 2 0 0 0 -46 0 0 0 0 6 0
-27 0 -9 0 0 -7 0 3 0 -69 0 -3 21 0 3 0
-24 0 -6 0 0 -6 0 0 0 -70 0 0 24 0 6 0
-8 0 -6 0 0 -6 0 0 0 -102 0 0 8 0 6 0
-8 0 -6 0 0 -6 0 0 0 -22 0 0 -8 0 6 0
32 0 -6 0 0 -14 0 0 0 -62 0 0 16 0 6 0
-48 0 -12 0 0 0 0 0 0 -20 0 0 0 0 0 0
-48 0 -6 0 0 2 0 0 0 -18 0 0 0 0 -6 0
-24 0 -6 0 0 -6 0 0 0 -42 0 0 24 0 -6 0
-8 0 -6 0 0 -6 0 0 0 6 0 0 -8 0 -6 0
32 0 -6 0 0 -14 0 0 0 -34 0 0 16 0 -6 0
-24 0 -6 0 0 6 0 0 0 -54 0 0 24 0 -6 0
-8 0 -6 0 0 6 0 0 0 -22 0 0 8 0 -6 0
-48 0 -6 0 0 -2 0 0 0 -50 0 0 0 0 6 0
-48 0 -6 0 0 -2 0 0 0 -18 0 0 0 0 6 0
-48 0 -6 0 0 30 0 0 0 -50 0 0 0 0 6 0
-48 0 -6 0 0 30 0 0 0 -18 0 0 0 0 6 0
-48 0 0 0 0 28 0 0 0 -48 0 0 0 0 12 0
-27 0 -9 0 0 7 0 -3 0 -27 0 3 21 0 3 0
-27 0 -3 0 0 21 0 -3 0 -41 0 3 21 0 9 0
-24 0 -6 0 0 6 0 0 0 -42 0 0 -24 0 6 0
-24 0 -6 0 0 6 0 0 0 -26 0 0 24 0 6 0
-24 0 -6 0 0 22 0 0 0 -42 0 0 24 0 6 0
-24 0 -6 0 0 22 0 0 0 -26 0 0 -24 0 6 0
-8 0 -6 0 0 6 0 0 0 -74 0 0 -8 0 6 0
-8 0 -6 0 0 6 0 0 0 6 0 0 8 0 6 0
-8 0 -6 0 0 22 0 0 0 -74 0 0 8 0 6 0
-8 0 -6 0 0 22 0 0 0 6 0 0 -8 0 6 0
0 0 -6 0 0 14 0 0 0 -82 0 0 0 0 6 0
32 0 -6 0 0 14 0 0 0 -34 0 0 -16 0 6 0
32 0 -6 0 0 14 0 0 0 -34 0 0 16 0 6 0
-48 0 6 0 0 -2 0 0 0 -78 0 0 0 0 6 0
-27 0 -3 0 0 -9 0 3 0 -71 0 -3 21 0 -3 0
-27 0 3 0 0 -23 0 3 0 -57 0 -3 21 0 3 0
-27 0 3 0 0 -9 0 -3 0 -71 0 3 21 0 3 0
-24 0 0 0 0 -8 0 0 0 -72 0 0 24 0 0 0
-8 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
32 0 0 0 0 -16 0 0 0 -64 0 0 16 0 0 0
-48 0 6 0 0 -2 0 0 0 -46 0 0 0 0 6 0
-48 0 6 0 0 -2 0 0 0 -18 0 0 0 0 -6 0
-27 0 -3 0 0 -9 0 3 0 -39 0 -3 21 0 -3 0
-27 0 -3 0 0 -9 0 3 0 -25 0 3 -21 0 3 0
-27 0 3 0 0 -23 0 3 0 -25 0 -3 21 0 3 0
-27 0 3 0 0 -9 0 -3 0 -39 0 3 21 0 3 0
-8 0 0 0 0 -8 0 0 0 -72 0 0 8 0 0 0
32 0 0 0 0 -16 0 0 0 -32 0 0 16 0 0 0
-48 0 6 0 0 2 0 0 0 -50 0 0 0 0 6 0
-27 0 -3 0 0 9 0 -3 0 -57 0 3 21 0 -3 0
-27 0 3 0 0 9 0 3 0 -57 0 -3 21 0 3 0
-27 0 3 0 0 23 0 -3 0 -71 0 3 21 0 3 0
-8 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
-48 0 6 0 0 2 0 0 0 -18 0 0 0 0 6 0
-27 0 -3 0 0 9 0 -3 0 -25 0 3 21 0 -3 0
-27 0 3 0 0 9 0 3 0 -25 0 -3 21 0 3 0
-27 0 3 0 0 23 0 -3 0 -39 0 3 21 0 3 0
-24 0 0 0 0 24 0 0 0 -40 0 0 24 0 0 0
-24 0 6 0 0 -6 0 0 0 -70 0 0 24 0 -6 0
-8 0 6 0 0 -6 0 0 0 -22 0 0 -8 0 -6 0
32 0 6 0 0 -14 0 0 0 -62 0 0 16 0 -6 0
-48 0 12 0 0 0 0 0 0 -20 0 0 0 0 0 0
-24 0 6 0 0 -6 0 0 0 -42 0 0 24 0 6 0
-24 0 6 0 0 -6 0 0 0 -26 0 0 -24 0 6 0
-8 0 6 0 0 -6 0 0 0 -74 0 0 8 0 6 0
-8 0 6 0 0 -6 0 0 0 6 0 0 -8 0 6 0
0 0 6 0 0 -14 0 0 0 -82 0 0 0 0 6 0
32 0 6 0 0 -14 0 0 0 -34 0 0 -16 0 6 0
32 0 6 0 0 -14 0 0 0 -34 0 0 16 0 6 0
-24 0 6 0 0 6 0 0 0 -54 0 0 24 0 6 0
-24 0 6 0 0 22 0 0 0 -70 0 0 24 0 6 0
-8 0 6 0 0 6 0 0 0 -22 0 0 8 0 6 0
-27 0 9 0 0 7 0 3 0 -27 0 -3 21 0 -3 0
-24 0 6 0 0 6 0 0 0 -26 0 0 24 0 -6 0
-8 0 6 0 0 6 0 0 0 6 0 0 8 0 -6 0
-3 0 -3 0 0 1 0 -3 0 -63 0 -3 3 0 3 0
13 0 -3 0 0 1 0 -3 0 -15 0 -3 -29 0 3 0
53 0 -3 0 0 -7 0 -3 0 -55 0 -3 -5 0 3 0
-6 0 -6 0 0 0 0 0 0 -34 0 6 0 0 0 0
-3 0 -3 0 0 1 0 -3 0 -49 0 3 45 0 -3 0
-3 0 -3 0 0 1 0 -3 0 -33 0 3 -3 0 -3 0
13 0 -3 0 0 1 0 -3 0 -81 0 3 29 0 -3 0
13 0 -3 0 0 1 0 -3 0 -1 0 3 13 0 -3 0
21 0 -3 0 0 -7 0 -3 0 -89 0 3 21 0 -3 0
53 0 -3 0 0 -7 0 -3 0 -41 0 3 5 0 -3 0
53 0 -3 0 0 -7 0 -3 0 -41 0 3 37 0 -3 0
-3 0 -3 0 0 -1 0 3 0 -47 0 -3 45 0 -3 0
-3 0 -3 0 0 15 0 3 0 -63 0 -3 45 0 -3 0
13 0 -3 0 0 -1 0 3 0 -15 0 -3 29 0 -3 0
-6 0 0 0 0 14 0 0 0 -48 0 6 0 0 6 0
-3 0 -3 0 0 -1 0 3 0 -33 0 3 3 0 3 0
13 0 -3 0 0 -1 0 3 0 -1 0 3 -13 0 3 0
-6 0 6 0 0 0 0 0 0 -62 0 6 0 0 0 0
-3 0 3 0 0 -15 0 3 0 -47 0 3 3 0 -3 0
-3 0 3 0 0 1 0 3 0 -63 0 3 3 0 -3 0
13 0 3 0 0 -15 0 3 0 -15 0 3 -13 0 -3 0
-6 0 6 0 0 0 0 0 0 -34 0 -6 0 0 0 0
-3 0 3 0 0 -15 0 3 0 -49 0 -3 -3 0 3 0
-3 0 3 0 0 -15 0 3 0 -33 0 -3 45 0 3 0
-3 0 3 0 0 1 0 3 0 -49 0 -3 45 0 3 0
-3 0 3 0 0 1 0 3 0 -33 0 -3 -3 0 3 0
13 0 3 0 0 -15 0 3 0 -81 0 -3 13 0 3 0
13 0 3 0 0 -15 0 3 0 -1 0 -3 29 0 3 0
13 0 3 0 0 1 0 3 0 -81 0 -3 29 0 3 0
13 0 3 0 0 1 0 3 0 -1 0 -3 13 0 3 0
21 0 3 0 0 -7 0 3 0 -89 0 -3 21 0 3 0
53 0 3 0 0 -7 0 3 0 -41 0 -3 5 0 3 0
53 0 3 0 0 -7 0 3 0 -41 0 -3 37 0 3 0
-3 0 3 0 0 -1 0 -3 0 -63 0 3 -3 0 3 0
-3 0 3 0 0 -1 0 -3 0 -47 0 3 45 0 3 0
-3 0 3 0 0 15 0 -3 0 -63 0 3 45 0 3 0
-3 0 3 0 0 15 0 -3 0 -47 0 3 -3 0 3 0
13 0 3 0 0 -1 0 -3 0 -95 0 3 13 0 3 0
13 0 3 0 0 -1 0 -3 0 -15 0 3 29 0 3 0
13 0 3 0 0 15 0 -3 0 -95 0 3 29 0 3 0
13 0 3 0 0 15 0 -3 0 -15 0 3 13 0 3 0
21 0 3 0 0 7 0 -3 0 -103 0 3 21 0 3 0
53 0 3 0 0 7 0 -3 0 -55 0 3 5 0 3 0
53 0 3 0 0 7 0 -3 0 -55 0 3 37 0 3 0
-3 0 3 0 0 -1 0 -3 0 -33 0 -3 3 0 -3 0
13 0 3 0 0 -1 0 -3 0 -1 0 -3 -13 0 -3 0
0 0 0 0 0 0 0 0 0 -64 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -48 0 0 48 0 0 0
16 0 0 0 0 -16 0 0 0 -80 0 0 16 0 0 0
16 0 0 0 0 0 0 0 0 -80 0 0 32 0 0 0
24 0 0 0 0 -8 0 0 0 -88 0 0 24 0 0 0
56 0 0 0 0 -8 0 0 0 -40 0 0 40 0 0 0
0 0 0 0 0 16 0 0 0 -64 0 0 48 0 0 0
16 0 0 0 0 0 0 0 0 -16 0 0 32 0 0 0
56 0 0 0 0 8 0 0 0 -56 0 0 40 0 0 0
32 0 0 0 0 -16 0 0 0 -48 0 0 0 0 0 0
32 0 0 0 0 0 0 0 0 32 0 0 0 0 0 0
72 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
72 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
112 0 0 0 0 0 0 0 0 -48 0 0 32 0 0 0
-16 0 0 0 0 0 0 0 0 96 0 0 -16 0 0 0
-109 0 3 0 0 -1 0 3 0 1 0 -3 -13 0 3 0
-88 0 -6 0 0 6 0 0 0 -6 0 0 8 0 -6 0
-88 0 0 0 0 8 0 0 0 24 0 0 8 0 0 0
-88 0 6 0 0 6 0 0 0 -6 0 0 8 0 6 0
-88 0 6 0 0 6 0 0 0 22 0 0 8 0 -6 0
-67 0 -3 0 0 -1 0 3 0 1 0 -3 29 0 -3 0
-67 0 -3 0 0 -1 0 3 0 15 0 3 -13 0 3 0
-67 0 3 0 0 -15 0 3 0 1 0 3 -13 0 -3 0
-67 0 3 0 0 -1 0 -3 0 15 0 -3 -13 0 -3 0
-64 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
-48 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
-8 0 0 0 0 -8 0 0 0 8 0 0 24 0 0 0
-112 0 0 0 0 0 0 0 0 80 0 0 -32 0 0 0
-109 0 3 0 0 -1 0 3 0 81 0 -3 -29 0 3 0
-88 0 -6 0 0 6 0 0 0 74 0 0 -8 0 -6 0
-88 0 0 0 0 8 0 0 0 72 0 0 -8 0 0 0
-88 0 6 0 0 6 0 0 0 102 0 0 -8 0 -6 0
-67 0 -3 0 0 -1 0 3 0 95 0 3 -29 0 3 0
-67 0 3 0 0 -15 0 3 0 81 0 3 -29 0 -3 0
-67 0 3 0 0 -1 0 -3 0 95 0 -3 -29 0 -3 0
-64 0 0 0 0 0 0 0 0 96 0 0 -32 0 0 0
-8 0 0 0 0 -8 0 0 0 88 0 0 -24 0 0 0
-128 0 0 0 0 16 0 0 0 48 0 0 0 0 0 0
-112 0 0 0 0 16 0 0 0 0 0 0 -32 0 0 0
-112 0 0 0 0 16 0 0 0 16 0 0 16 0 0 0
-109 0 -3 0 0 1 0 3 0 1 0 3 13 0 3 0
-109 0 -3 0 0 15 0 -3 0 15 0 -3 13 0 3 0
-109 0 3 0 0 15 0 3 0 1 0 -3 -29 0 3 0
-109 0 3 0 0 15 0 3 0 15 0 3 13 0 -3 0
-88 0 -6 0 0 22 0 0 0 -6 0 0 -8 0 -6 0
-88 0 -6 0 0 22 0 0 0 22 0 0 -8 0 6 0
-88 0 0 0 0 24 0 0 0 -8 0 0 -8 0 0 0
-88 0 0 0 0 24 0 0 0 24 0 0 -8 0 0 0
-88 0 6 0 0 22 0 0 0 -6 0 0 -8 0 6 0
-88 0 6 0 0 22 0 0 0 22 0 0 -8 0 -6 0
-67 0 -3 0 0 15 0 3 0 1 0 -3 13 0 -3 0
-67 0 -3 0 0 15 0 3 0 15 0 3 -29 0 3 0
-67 0 3 0 0 1 0 3 0 1 0 3 -29 0 -3 0
-67 0 3 0 0 1 0 3 0 15 0 -3 13 0 3 0
-67 0 3 0 0 15 0 -3 0 1 0 3 13 0 3 0
-67 0 3 0 0 15 0 -3 0 15 0 -3 -29 0 -3 0
-64 0 0 0 0 0 0 0 0 16 0 0 16 0 0 0
-64 0 0 0 0 16 0 0 0 0 0 0 16 0 0 0
-64 0 0 0 0 16 0 0 0 16 0 0 -32 0 0 0
-48 0 0 0 0 0 0 0 0 -32 0 0 -16 0 0 0
-48 0 0 0 0 16 0 0 0 48 0 0 -16 0 0 0
-8 0 0 0 0 8 0 0 0 8 0 0 -24 0 0 0
-112 0 0 0 0 16 0 0 0 80 0 0 -16 0 0 0
-109 0 -3 0 0 1 0 3 0 95 0 -3 -13 0 -3 0
-109 0 -3 0 0 15 0 -3 0 81 0 3 -13 0 -3 0
-109 0 3 0 0 15 0 3 0 81 0 -3 -13 0 3 0
-88 0 -6 0 0 22 0 0 0 74 0 0 8 0 -6 0
-67 0 3 0 0 1 0 3 0 81 0 3 -13 0 -3 0
-67 0 3 0 0 15 0 -3 0 95 0 -3 -13 0 -3 0
-64 0 0 0 0 0 0 0 0 80 0 0 -16 0 0 0
-64 0 0 0 0 16 0 0 0 96 0 0 -16 0 0 0
-93 0 3 0 0 -1 0 3 0 33 0 -3 3 0 3 0
-72 0 -6 0 0 6 0 0 0 26 0 0 24 0 -6 0
-51 0 3 0 0 -15 0 3 0 33 0 3 3 0 -3 0
-51 0 3 0 0 -1 0 -3 0 47 0 -3 3 0 -3 0
8 0 0 0 0 -8 0 0 0 40 0 0 8 0 0 0
-93 0 3 0 0 -1 0 3 0 49 0 -3 -45 0 3 0
-93 0 3 0 0 -1 0 3 0 63 0 3 -3 0 -3 0
-72 0 -6 0 0 6 0 0 0 42 0 0 -24 0 -6 0
-72 0 -6 0 0 6 0 0 0 70 0 0 -24 0 6 0
-72 0 0 0 0 8 0 0 0 72 0 0 -24 0 0 0
-72 0 6 0 0 6 0 0 0 42 0 0 -24 0 6 0
-72 0 6 0 0 6 0 0 0 70 0 0 -24 0 -6 0
-51 0 -3 0 0 -1 0 3 0 49 0 -3 -3 0 -3 0
-51 0 -3 0 0 -1 0 3 0 63 0 3 -45 0 3 0
-51 0 3 0 0 -15 0 3 0 49 0 3 -45 0 -3 0
-51 0 3 0 0 -1 0 -3 0 63 0 -3 -45 0 -3 0
-48 0 0 0 0 0 0 0 0 64 0 0 -48 0 0 0
-32 0 0 0 0 0 0 0 0 96 0 0 -32 0 0 0
8 0 0 0 0 -8 0 0 0 56 0 0 -40 0 0 0
8 0 0 0 0 -8 0 0 0 56 0 0 -8 0 0 0
-96 0 0 0 0 16 0 0 0 32 0 0 -48 0 0 0
-93 0 -3 0 0 1 0 3 0 33 0 3 -3 0 3 0
-93 0 -3 0 0 1 0 3 0 47 0 -3 -45 0 -3 0
-93 0 -3 0 0 15 0 -3 0 33 0 3 -45 0 -3 0
-93 0 -3 0 0 15 0 -3 0 47 0 -3 -3 0 3 0
-93 0 3 0 0 1 0 -3 0 33 0 -3 -3 0 -3 0
-93 0 3 0 0 15 0 3 0 33 0 -3 -45 0 3 0
-93 0 3 0 0 15 0 3 0 47 0 3 -3 0 -3 0
-72 0 -6 0 0 22 0 0 0 26 0 0 -24 0 -6 0
-72 0 -6 0 0 22 0 0 0 54 0 0 -24 0 6 0
-72 0 0 0 0 24 0 0 0 56 0 0 -24 0 0 0
-72 0 6 0 0 -6 0 0 0 54 0 0 -24 0 6 0
-72 0 6 0 0 22 0 0 0 26 0 0 -24 0 6 0
-72 0 6 0 0 22 0 0 0 54 0 0 -24 0 -6 0
-51 0 -3 0 0 1 0 -3 0 47 0 3 -3 0 -3 0
-51 0 -3 0 0 15 0 3 0 33 0 -3 -3 0 -3 0
-51 0 -3 0 0 15 0 3 0 47 0 3 -45 0 3 0
-51 0 3 0 0 1 0 3 0 33 0 3 -45 0 -3 0
-51 0 3 0 0 1 0 3 0 47 0 -3 -3 0 3 0
-51 0 3 0 0 15 0 -3 0 33 0 3 -3 0 3 0
-51 0 3 0 0 15 0 -3 0 47 0 -3 -45 0 -3 0
-48 0 0 0 0 0 0 0 0 32 0 0 -48 0 0 0
-48 0 0 0 0 16 0 0 0 48 0 0 -48 0 0 0
-32 0 0 0 0 0 0 0 0 80 0 0 -16 0 0 0
-32 0 0 0 0 16 0 0 0 80 0 0 -32 0 0 0
-24 0 0 0 0 8 0 0 0 88 0 0 -24 0 0 0
8 0 0 0 0 8 0 0 0 40 0 0 -40 0 0 0
8 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
-93 0 -3 0 0 1 0 3 0 63 0 -3 3 0 -3 0
-93 0 -3 0 0 15 0 -3 0 49 0 3 3 0 -3 0
-93 0 3 0 0 15 0 3 0 49 0 -3 3 0 3 0
-72 0 -6 0 0 22 0 0 0 42 0 0 24 0 -6 0
-51 0 3 0 0 1 0 3 0 49 0 3 3 0 -3 0
-51 0 3 0 0 15 0 -3 0 63 0 -3 3 0 -3 0
-45 0 -3 0 0 1 0 3 0 49 0 3 -3 0 3 0
-29 0 -3 0 0 -15 0 3 0 1 0 3 13 0 3 0
-69 0 -9 0 0 7 0 3 0 69 0 -3 -21 0 3 0
-69 0 -3 0 0 9 0 3 0 39 0 -3 -21 0 -3 0
-69 0 -3 0 0 9 0 3 0 71 0 -3 -21 0 -3 0
-48 0 -6 0 0 0 0 6 0 62 0 0 -42 0 0 0
-48 0 0 0 0 -14 0 6 0 48 0 0 -42 0 -6 0
-45 0 -3 0 0 1 0 3 0 47 0 -3 3 0 -3 0
-45 0 -3 0 0 1 0 3 0 63 0 -3 -45 0 -3 0
-29 0 -3 0 0 1 0 3 0 15 0 -3 -13 0 -3 0
-29 0 -3 0 0 1 0 3 0 95 0 -3 -29 0 -3 0
-21 0 -3 0 0 -7 0 3 0 103 0 -3 -21 0 -3 0
11 0 -3 0 0 -7 0 3 0 55 0 -3 -37 0 -3 0
11 0 -3 0 0 -7 0 3 0 55 0 -3 -5 0 -3 0
-90 0 0 0 0 14 0 0 0 48 0 6 0 0 -6 0
-69 0 -3 0 0 23 0 -3 0 25 0 3 -21 0 -3 0
-69 0 -3 0 0 23 0 -3 0 57 0 3 -21 0 -3 0
-69 0 3 0 0 21 0 -3 0 55 0 3 -21 0 -9 0
-48 0 0 0 0 14 0 -6 0 48 0 0 -42 0 -6 0
-45 0 -3 0 0 15 0 -3 0 33 0 3 3 0 -3 0
-45 0 -3 0 0 15 0 -3 0 49 0 3 -45 0 -3 0
-29 0 -3 0 0 -1 0 -3 0 81 0 3 -13 0 -3 0
-29 0 -3 0 0 15 0 -3 0 1 0 3 -13 0 -3 0
-29 0 -3 0 0 15 0 -3 0 81 0 3 -29 0 -3 0
-21 0 -3 0 0 7 0 -3 0 89 0 3 -21 0 -3 0
11 0 -3 0 0 7 0 -3 0 41 0 3 -37 0 -3 0
11 0 -3 0 0 7 0 -3 0 41 0 3 -5 0 -3 0
-45 0 -3 0 0 15 0 -3 0 63 0 -3 -3 0 3 0
-29 0 -3 0 0 -1 0 -3 0 15 0 -3 13 0 3 0
-90 0 6 0 0 0 0 0 0 34 0 -6 0 0 0 0
-69 0 3 0 0 9 0 -3 0 25 0 -3 21 0 -3 0
-45 0 3 0 0 1 0 -3 0 49 0 -3 -3 0 -3 0
-29 0 3 0 0 1 0 -3 0 1 0 -3 29 0 -3 0
11 0 3 0 0 -7 0 -3 0 41 0 -3 5 0 -3 0
-69 0 3 0 0 9 0 -3 0 39 0 3 -21 0 3 0
-69 0 3 0 0 9 0 -3 0 71 0 3 -21 0 3 0
-69 0 9 0 0 7 0 -3 0 69 0 3 -21 0 -3 0
-48 0 6 0 0 0 0 -6 0 62 0 0 -42 0 0 0
-45 0 3 0 0 1 0 -3 0 63 0 3 -45 0 3 0
-29 0 3 0 0 1 0 -3 0 15 0 3 -13 0 3 0
-29 0 3 0 0 1 0 -3 0 95 0 3 -29 0 3 0
11 0 3 0 0 -7 0 -3 0 55 0 3 -37 0 3 0
-69 0 -3 0 0 21 0 3 0 55 0 -3 -21 0 9 0
-69 0 3 0 0 -9 0 3 0 25 0 -3 -21 0 3 0
-69 0 3 0 0 -9 0 3 0 57 0 -3 -21 0 3 0
-69 0 3 0 0 23 0 3 0 25 0 -3 -21 0 3 0
-69 0 3 0 0 23 0 3 0 57 0 -3 -21 0 3 0
-69 0 9 0 0 -7 0 3 0 27 0 -3 -21 0 -3 0
-48 0 0 0 0 14 0 6 0 48 0 0 -42 0 6 0
-48 0 6 0 0 0 0 6 0 34 0 0 -42 0 0 0
-45 0 3 0 0 -1 0 3 0 33 0 -3 -45 0 3 0
-45 0 3 0 0 -1 0 3 0 49 0 -3 3 0 3 0
-45 0 3 0 0 15 0 3 0 33 0 -3 3 0 3 0
-45 0 3 0 0 15 0 3 0 49 0 -3 -45 0 3 0
-29 0 3 0 0 -1 0 3 0 1 0 -3 -29 0 3 0
-29 0 3 0 0 -1 0 3 0 81 0 -3 -13 0 3 0
-29 0 3 0 0 15 0 3 0 1 0 -3 -13 0 3 0
-29 0 3 0 0 15 0 3 0 81 0 -3 -29 0 3 0
-21 0 3 0 0 7 0 3 0 89 0 -3 -21 0 3 0
11 0 3 0 0 7 0 3 0 41 0 -3 -37 0 3 0
11 0 3 0 0 7 0 3 0 41 0 -3 -5 0 3 0
-45 0 3 0 0 -1 0 3 0 47 0 3 -3 0 -3 0
-29 0 3 0 0 -1 0 3 0 15 0 3 13 0 -3 0
-48 0 -12 0 0 0 0 0 0 20 0 0 0 0 0 0
-48 0 -6 0 0 2 0 0 0 18 0 0 0 0 6 0
-24 0 -6 0 0 -6 0 0 0 42 0 0 -24 0 6 0
-8 0 -6 0 0 -6 0 0 0 -6 0 0 8 0 6 0
32 0 -6 0 0 -14 0 0 0 34 0 0 -16 0 6 0
-48 0 -6 0 0 2 0 0 0 46 0 0 0 0 -6 0
-48 0 -6 0 0 2 0 0 0 78 0 0 0 0 -6 0
-27 0 -9 0 0 -7 0 3 0 69 0 3 -21 0 -3 0
-27 0 -3 0 0 -21 0 3 0 55 0 3 -21 0 -9 0
-24 0 -6 0 0 -6 0 0 0 70 0 0 -24 0 -6 0
-8 0 -6 0 0 -6 0 0 0 22 0 0 8 0 -6 0
-8 0 -6 0 0 -6 0 0 0 102 0 0 -8 0 -6 0
32 0 -6 0 0 -14 0 0 0 62 0 0 -16 0 -6 0
-48 0 -6 0 0 -2 0 0 0 18 0 0 0 0 -6 0
-48 0 -6 0 0 -2 0 0 0 50 0 0 0 0 -6 0
-48 0 -6 0 0 30 0 0 0 18 0 0 0 0 -6 0
-48 0 -6 0 0 30 0 0 0 50 0 0 0 0 -6 0
-48 0 0 0 0 28 0 0 0 48 0 0 0 0 -12 0
-27 0 -9 0 0 7 0 -3 0 27 0 -3 -21 0 -3 0
-27 0 -3 0 0 21 0 -3 0 41 0 -3 -21 0 -9 0
-24 0 -6 0 0 6 0 0 0 26 0 0 -24 0 -6 0
-24 0 -6 0 0 6 0 0 0 42 0 0 24 0 -6 0
-24 0 -6 0 0 22 0 0 0 26 0 0 24 0 -6 0
-24 0 -6 0 0 22 0 0 0 42 0 0 -24 0 -6 0
-8 0 -6 0 0 6 0 0 0 -6 0 0 -8 0 -6 0
-8 0 -6 0 0 6 0 0 0 74 0 0 8 0 -6 0
-8 0 -6 0 0 22 0 0 0 -6 0 0 8 0 -6 0
-8 0 -6 0 0 22 0 0 0 74 0 0 -8 0 -6 0
0 0 -6 0 0 14 0 0 0 82 0 0 0 0 -6 0
32 0 -6 0 0 14 0 0 0 34 0 0 -16 0 -6 0
32 0 -6 0 0 14 0 0 0 34 0 0 16 0 -6 0
-24 0 -6 0 0 6 0 0 0 54 0 0 -24 0 6 0
-8 0 -6 0 0 6 0 0 0 22 0 0 -8 0 6 0
-48 0 6 0 0 -2 0 0 0 18 0 0 0 0 6 0
-48 0 6 0 0 -2 0 0 0 46 0 0 0 0 -6 0
-27 0 -3 0 0 -9 0 3 0 25 0 -3 21 0 -3 0
-27 0 -3 0 0 -9 0 3 0 39 0 3 -21 0 3 0
-27 0 3 0 0 -23 0 3 0 25 0 3 -21 0 -3 0
-27 0 3 0 0 -9 0 -3 0 39 0 -3 -21 0 -3 0
-8 0 0 0 0 -8 0 0 0 72 0 0 -8 0 0 0
32 0 0 0 0 -16 0 0 0 32 0 0 -16 0 0 0
-48 0 6 0 0 -2 0 0 0 78 0 0 0 0 -6 0
-27 0 -3 0 0 -9 0 3 0 71 0 3 -21 0 3 0
-27 0 3 0 0 -23 0 3 0 57 0 3 -21 0 -3 0
-27 0 3 0 0 -9 0 -3 0 71 0 -3 -21 0 -3 0
-24 0 0 0 0 -8 0 0 0 72 0 0 -24 0 0 0
-8 0 0 0 0 -8 0 0 0 24 0 0 8 0 0 0
32 0 0 0 0 -16 0 0 0 64 0 0 -16 0 0 0
-48 0 6 0 0 2 0 0 0 18 0 0 0 0 -6 0
-27 0 -3 0 0 9 0 -3 0 25 0 -3 -21 0 3 0
-27 0 3 0 0 9 0 3 0 25 0 3 -21 0 -3 0
-27 0 3 0 0 23 0 -3 0 39 0 -3 -21 0 -3 0
-24 0 0 0 0 24 0 0 0 40 0 0 -24 0 0 0
-48 0 6 0 0 2 0 0 0 50 0 0 0 0 -6 0
-27 0 -3 0 0 9 0 -3 0 57 0 -3 -21 0 3 0
-27 0 3 0 0 9 0 3 0 57 0 3 -21 0 -3 0
-27 0 3 0 0 23 0 -3 0 71 0 -3 -21 0 -3 0
-8 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
-48 0 12 0 0 0 0 0 0 20 0 0 0 0 0 0
-24 0 6 0 0 -6 0 0 0 26 0 0 24 0 -6 0
-24 0 6 0 0 -6 0 0 0 42 0 0 -24 0 -6 0
-8 0 6 0 0 -6 0 0 0 -6 0 0 8 0 -6 0
-8 0 6 0 0 -6 0 0 0 74 0 0 -8 0 -6 0
0 0 6 0 0 -14 0 0 0 82 0 0 0 0 -6 0
32 0 6 0 0 -14 0 0 0 34 0 0 -16 0 -6 0
32 0 6 0 0 -14 0 0 0 34 0 0 16 0 -6 0
-24 0 6 0 0 -6 0 0 0 70 0 0 -24 0 6 0
-8 0 6 0 0 -6 0 0 0 22 0 0 8 0 6 0
32 0 6 0 0 -14 0 0 0 62 0 0 -16 0 6 0
-27 0 9 0 0 7 0 3 0 27 0 3 -21 0 3 0
-24 0 6 0 0 6 0 0 0 26 0 0 -24 0 6 0
-8 0 6 0 0 6 0 0 0 -6 0 0 -8 0 6 0
-24 0 6 0 0 6 0 0 0 54 0 0 -24 0 -6 0
-24 0 6 0 0 22 0 0 0 70 0 0 -24 0 -6 0
-8 0 6 0 0 6 0 0 0 22 0 0 -8 0 -6 0
-6 0 -6 0 0 0 0 0 0 34 0 -6 0 0 0 0
-3 0 -3 0 0 1 0 -3 0 33 0 -3 3 0 3 0
-3 0 -3 0 0 1 0 -3 0 49 0 -3 -45 0 3 0
13 0 -3 0 0 1 0 -3 0 1 0 -3 -13 0 3 0
13 0 -3 0 0 1 0 -3 0 81 0 -3 -29 0 3 0
21 0 -3 0 0 -7 0 -3 0 89 0 -3 -21 0 3 0
53 0 -3 0 0 -7 0 -3 0 41 0 -3 -37 0 3 0
53 0 -3 0 0 -7 0 -3 0 41 0 -3 -5 0 3 0
-3 0 -3 0 0 1 0 -3 0 63 0 3 -3 0 -3 0
13 0 -3 0 0 1 0 -3 0 15 0 3 29 0 -3 0
53 0 -3 0 0 -7 0 -3 0 55 0 3 5 0 -3 0
-6 0 0 0 0 14 0 0 0 48 0 -6 0 0 -6 0
-3 0 -3 0 0 -1 0 3 0 33 0 -3 -3 0 -3 0
13 0 -3 0 0 -1 0 3 0 1 0 -3 13 0 -3 0
-3 0 -3 0 0 -1 0 3 0 47 0 3 -45 0 3 0
-3 0 -3 0 0 15 0 3 0 63 0 3 -45 0 3 0
13 0 -3 0 0 -1 0 3 0 15 0 3 -29 0 3 0
-6 0 6 0 0 0 0 0 0 34 0 6 0 0 0 0
-3 0 3 0 0 -15 0 3 0 33 0 3 -45 0 -3 0
-3 0 3 0 0 -15 0 3 0 49 0 3 3 0 -3 0
-3 0 3 0 0 1 0 3 0 33 0 3 3 0 -3 0
-3 0 3 0 0 1 0 3 0 49 0 3 -45 0 -3 0
13 0 3 0 0 -15 0 3 0 1 0 3 -29 0 -3 0
13 0 3 0 0 -15 0 3 0 81 0 3 -13 0 -3 0
13 0 3 0 0 1 0 3 0 1 0 3 -13 0 -3 0
13 0 3 0 0 1 0 3 0 81 0 3 -29 0 -3 0
21 0 3 0 0 -7 0 3 0 89 0 3 -21 0 -3 0
53 0 3 0 0 -7 0 3 0 41 0 3 -37 0 -3 0
53 0 3 0 0 -7 0 3 0 41 0 3 -5 0 -3 0
-6 0 6 0 0 0 0 0 0 62 0 -6 0 0 0 0
-3 0 3 0 0 -15 0 3 0 47 0 -3 -3 0 3 0
-3 0 3 0 0 1 0 3 0 63 0 -3 -3 0 3 0
13 0 3 0 0 -15 0 3 0 15 0 -3 13 0 3 0
-3 0 3 0 0 -1 0 -3 0 33 0 3 -3 0 3 0
13 0 3 0 0 -1 0 -3 0 1 0 3 13 0 3 0
-3 0 3 0 0 -1 0 -3 0 47 0 -3 -45 0 -3 0
-3 0 3 0 0 -1 0 -3 0 63 0 -3 3 0 -3 0
-3 0 3 0 0 15 0 -3 0 47 0 -3 3 0 -3 0
-3 0 3 0 0 15 0 -3 0 63 0 -3 -45 0 -3 0
13 0 3 0 0 -1 0 -3 0 15 0 -3 -29 0 -3 0
13 0 3 0 0 -1 0 -3 0 95 0 -3 -13 0 -3 0
13 0 3 0 0 15 0 -3 0 15 0 -3 -13 0 -3 0
13 0 3 0 0 15 0 -3 0 95 0 -3 -29 0 -3 0
21 0 3 0 0 7 0 -3 0 103 0 -3 -21 0 -3 0
53 0 3 0 0 7 0 -3 0 55 0 -3 -37 0 -3 0
53 0 3 0 0 7 0 -3 0 55 0 -3 -5 0 -3 0
0 0 0 0 0 0 0 0 0 48 0 0 -48 0 0 0
16 0 0 0 0 -16 0 0 0 80 0 0 -16 0 0 0
16 0 0 0 0 0 0 0 0 80 0 0 -32 0 0 0
24 0 0 0 0 -8 0 0 0 88 0 0 -24 0 0 0
56 0 0 0 0 -8 0 0 0 40 0 0 -40 0 0 0
0 0 0 0 0 0 0 0 0 64 0 0 0 0 0 0
0 0 0 0 0 16 0 0 0 64 0 0 -48 0 0 0
16 0 0 0 0 0 0 0 0 16 0 0 -32 0 0 0
56 0 0 0 0 8 0 0 0 56 0 0 -40 0 0 0
32 0 0 0 0 -16 0 0 0 48 0 0 0 0 0 0
32 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
72 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
72 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
112 0 0 0 0 0 0 0 0 48 0 0 -32 0 0 0
-66 0 -12 0 0 6 0 0 0 -36 0 6 24 0 -6 0
-45 0 -15 0 0 1 0 3 0 -43 0 3 -3 0 3 0
-66 0 -12 0 0 22 0 0 0 -20 0 6 24 0 -6 0
-45 0 -15 0 0 15 0 -3 0 -27 0 3 3 0 -3 0
-63 0 -27 0 0 7 0 3 0 -63 0 9 21 0 -3 0
-63 0 -21 0 0 9 0 3 0 -65 0 9 21 0 3 0
-42 0 -24 0 0 0 0 6 0 -56 0 6 42 0 0 0
-84 0 -18 0 0 14 0 0 0 -42 0 12 0 0 -6 0
-63 0 -15 0 0 9 0 -3 0 -19 0 9 -21 0 3 0
-39 0 -15 0 0 1 0 -3 0 -43 0 9 3 0 3 0
-63 0 -21 0 0 21 0 3 0 -49 0 9 21 0 -9 0
-42 0 -18 0 0 14 0 6 0 -42 0 6 42 0 -6 0
-42 0 -12 0 0 0 0 6 0 -28 0 6 42 0 0 0
-42 0 -24 0 0 2 0 0 0 -72 0 6 0 0 6 0
-21 0 -27 0 0 -7 0 3 0 -63 0 3 21 0 3 0
-42 0 -12 0 0 -2 0 0 0 -12 0 6 0 0 -6 0
-42 0 -12 0 0 2 0 0 0 -44 0 6 0 0 6 0
-21 0 -21 0 0 23 0 3 0 -65 0 3 21 0 -3 0
-21 0 -15 0 0 9 0 3 0 -51 0 3 21 0 3 0
-42 0 -12 0 0 2 0 0 0 -12 0 6 0 0 6 0
-42 0 -12 0 0 30 0 0 0 -12 0 6 0 0 -6 0
-21 0 -21 0 0 9 0 -3 0 -33 0 3 -21 0 3 0
-21 0 -15 0 0 9 0 3 0 -19 0 3 21 0 3 0
-21 0 -15 0 0 23 0 -3 0 -19 0 3 -21 0 -3 0
-18 0 -12 0 0 -6 0 0 0 -36 0 6 24 0 6 0
-18 0 -12 0 0 -6 0 0 0 -20 0 6 -24 0 6 0
54 0 -12 0 0 -14 0 0 0 -28 0 6 0 0 6 0
-21 0 -15 0 0 21 0 3 0 -35 0 3 21 0 -9 0
-18 0 -12 0 0 6 0 0 0 -20 0 6 24 0 -6 0
-18 0 -12 0 0 22 0 0 0 -36 0 6 24 0 -6 0
0 0 -24 0 0 0 0 0 0 -56 0 0 0 0 0 0
3 0 -21 0 0 1 0 -3 0 -57 0 3 3 0 3 0
0 0 -18 0 0 0 0 6 0 -42 0 0 42 0 0 0
3 0 -21 0 0 -1 0 3 0 -57 0 3 -3 0 -3 0
3 0 -15 0 0 -15 0 3 0 -43 0 3 -3 0 3 0
3 0 -15 0 0 1 0 3 0 -43 0 3 45 0 3 0
3 0 -15 0 0 1 0 3 0 -27 0 3 -3 0 3 0
3 0 -15 0 0 -1 0 -3 0 -27 0 3 3 0 -3 0
3 0 -15 0 0 15 0 -3 0 -43 0 3 3 0 -3 0
-87 0 -15 0 0 -1 0 3 0 27 0 -9 3 0 3 0
-45 0 -21 0 0 -1 0 3 0 41 0 -3 3 0 3 0
-66 0 -12 0 0 6 0 0 0 36 0 -6 -24 0 6 0
-66 0 -12 0 0 22 0 0 0 20 0 -6 -24 0 6 0
-45 0 -15 0 0 15 0 -3 0 27 0 -3 -3 0 3 0
-45 0 -15 0 0 1 0 3 0 43 0 -3 3 0 -3 0
-63 0 -27 0 0 7 0 3 0 63 0 -9 -21 0 3 0
-42 0 -24 0 0 0 0 6 0 56 0 -6 -42 0 0 0
-84 0 -18 0 0 14 0 0 0 42 0 -12 0 0 6 0
-63 0 -15 0 0 9 0 -3 0 19 0 -9 21 0 -3 0
-39 0 -15 0 0 1 0 -3 0 43 0 -9 -3 0 -3 0
-63 0 -21 0 0 21 0 3 0 49 0 -9 -21 0 9 0
-63 0 -15 0 0 -9 0 3 0 51 0 -9 -21 0 3 0
-42 0 -18 0 0 14 0 6 0 42 0 -6 -42 0 6 0
-42 0 -12 0 0 0 0 6 0 28 0 -6 -42 0 0 0
-42 0 -24 0 0 2 0 0 0 40 0 -6 0 0 -6 0
-42 0 -24 0 0 2 0 0 0 72 0 -6 0 0 -6 0
-21 0 -27 0 0 -7 0 3 0 63 0 -3 -21 0 -3 0
-18 0 -24 0 0 6 0 0 0 48 0 -6 -24 0 6 0
-18 0 -24 0 0 22 0 0 0 64 0 -6 -24 0 6 0
-42 0 -12 0 0 -2 0 0 0 12 0 -6 0 0 6 0
-21 0 -21 0 0 -9 0 3 0 33 0 -3 -21 0 3 0
-21 0 -21 0 0 -9 0 3 0 65 0 -3 -21 0 3 0
-42 0 -12 0 0 2 0 0 0 12 0 -6 0 0 -6 0
-42 0 -12 0 0 30 0 0 0 12 0 -6 0 0 6 0
-21 0 -21 0 0 9 0 -3 0 33 0 -3 21 0 -3 0
-21 0 -15 0 0 9 0 3 0 19 0 -3 -21 0 -3 0
-21 0 -15 0 0 23 0 -3 0 19 0 -3 21 0 3 0
-42 0 -12 0 0 2 0 0 0 44 0 -6 0 0 -6 0
-21 0 -15 0 0 9 0 3 0 51 0 -3 -21 0 -3 0
-18 0 -12 0 0 -6 0 0 0 20 0 -6 24 0 -6 0
-18 0 -12 0 0 -6 0 0 0 36 0 -6 -24 0 -6 0
-21 0 -15 0 0 21 0 3 0 35 0 -3 -21 0 9 0
-18 0 -12 0 0 6 0 0 0 20 0 -6 -24 0 6 0
-18 0 -12 0 0 22 0 0 0 36 0 -6 -24 0 6 0
0 0 -24 0 0 0 0 0 0 56 0 0 0 0 0 0
3 0 -21 0 0 1 0 -3 0 57 0 -3 -3 0 -3 0
0 0 -18 0 0 0 0 6 0 42 0 0 -42 0 0 0
3 0 -21 0 0 -1 0 3 0 41 0 -3 -45 0 3 0
3 0 -21 0 0 -1 0 3 0 57 0 -3 3 0 3 0
3 0 -21 0 0 15 0 3 0 57 0 -3 -45 0 3 0
3 0 -15 0 0 -15 0 3 0 43 0 -3 3 0 -3 0
3 0 -15 0 0 1 0 3 0 27 0 -3 3 0 -3 0
3 0 -15 0 0 1 0 3 0 43 0 -3 -45 0 -3 0
3 0 -15 0 0 -1 0 -3 0 27 0 -3 -3 0 3 0
3 0 -15 0 0 15 0 -3 0 43 0 -3 -3 0 3 0
-87 0 15 0 0 -1 0 -3 0 -43 0 -9 45 0 3 0
-87 0 21 0 0 -1 0 3 0 -57 0 -9 3 0 3 0
-66 0 12 0 0 6 0 0 0 -36 0 -6 24 0 6 0
-45 0 15 0 0 -1 0 3 0 -43 0 -3 3 0 3 0
-87 0 15 0 0 -1 0 -3 0 -27 0 -9 -3 0 3 0
-66 0 12 0 0 6 0 0 0 -20 0 -6 -24 0 6 0
-45 0 21 0 0 15 0 -3 0 -57 0 -3 -3 0 3 0
-87 0 15 0 0 1 0 3 0 -27 0 -9 3 0 -3 0
-66 0 12 0 0 -6 0 0 0 -20 0 -6 24 0 -6 0
-66 0 12 0 0 22 0 0 0 -20 0 -6 24 0 6 0
-45 0 15 0 0 1 0 -3 0 -27 0 -3 45 0 -3 0
-45 0 15 0 0 15 0 3 0 -27 0 -3 3 0 3 0
-45 0 21 0 0 1 0 3 0 -41 0 -3 3 0 -3 0
-39 0 15 0 0 -15 0 3 0 -27 0 -9 3 0 -3 0
-84 0 18 0 0 14 0 0 0 -42 0 -12 0 0 6 0
-63 0 21 0 0 21 0 -3 0 -49 0 -9 21 0 9 0
-42 0 12 0 0 0 0 -6 0 -28 0 -6 42 0 0 0
-42 0 18 0 0 14 0 -6 0 -42 0 -6 42 0 6 0
-39 0 15 0 0 -1 0 -3 0 -43 0 -9 -3 0 3 0
-39 0 15 0 0 15 0 -3 0 -27 0 -9 -3 0 3 0
-63 0 27 0 0 7 0 -3 0 -63 0 -9 21 0 3 0
-42 0 24 0 0 0 0 -6 0 -56 0 -6 42 0 0 0
-42 0 12 0 0 2 0 0 0 -12 0 -6 0 0 -6 0
-18 0 12 0 0 -22 0 0 0 -20 0 -6 24 0 -6 0
-18 0 12 0 0 -6 0 0 0 -36 0 -6 24 0 -6 0
-42 0 12 0 0 -2 0 0 0 -44 0 -6 0 0 6 0
-42 0 12 0 0 -2 0 0 0 -12 0 -6 0 0 6 0
-21 0 15 0 0 21 0 -3 0 -35 0 -3 21 0 9 0
-18 0 12 0 0 6 0 0 0 -20 0 -6 24 0 6 0
-21 0 15 0 0 -9 0 3 0 -19 0 -3 -21 0 3 0
-21 0 15 0 0 9 0 -3 0 -51 0 -3 21 0 -3 0
-21 0 15 0 0 9 0 -3 0 -19 0 -3 21 0 -3 0
-21 0 27 0 0 -7 0 -3 0 -63 0 -3 21 0 -3 0
0 0 18 0 0 0 0 -6 0 -42 0 0 42 0 0 0
3 0 15 0 0 -15 0 -3 0 -27 0 -3 45 0 -3 0
3 0 15 0 0 1 0 -3 0 -43 0 -3 45 0 -3 0
3 0 15 0 0 1 0 -3 0 -27 0 -3 -3 0 -3 0
3 0 15 0 0 -1 0 3 0 -27 0 -3 3 0 3 0
0 0 24 0 0 0 0 0 0 -56 0 0 0 0 0 0
3 0 21 0 0 -15 0 3 0 -41 0 -3 3 0 -3 0
3 0 21 0 0 -1 0 -3 0 -57 0 -3 -3 0 3 0
-87 0 15 0 0 -1 0 -3 0 27 0 9 3 0 -3 0
-66 0 12 0 0 6 0 0 0 20 0 6 24 0 -6 0
-87 0 15 0 0 -1 0 -3 0 43 0 9 -45 0 -3 0
-87 0 21 0 0 -1 0 3 0 57 0 9 -3 0 -3 0
-66 0 12 0 0 6 0 0 0 36 0 6 -24 0 -6 0
-45 0 15 0 0 -1 0 3 0 43 0 3 -3 0 -3 0
-87 0 15 0 0 1 0 3 0 27 0 9 -3 0 3 0
-66 0 12 0 0 -6 0 0 0 20 0 6 -24 0 6 0
-66 0 12 0 0 22 0 0 0 20 0 6 -24 0 -6 0
-45 0 15 0 0 1 0 -3 0 27 0 3 -45 0 3 0
-45 0 15 0 0 15 0 3 0 27 0 3 -3 0 -3 0
-45 0 21 0 0 1 0 3 0 41 0 3 -3 0 3 0
-45 0 21 0 0 15 0 -3 0 57 0 3 3 0 -3 0
-39 0 15 0 0 -15 0 3 0 27 0 9 -3 0 3 0
-84 0 18 0 0 14 0 0 0 42 0 12 0 0 -6 0
-63 0 21 0 0 21 0 -3 0 49 0 9 -21 0 -9 0
-42 0 12 0 0 0 0 -6 0 28 0 6 -42 0 0 0
-42 0 18 0 0 14 0 -6 0 42 0 6 -42 0 -6 0
-39 0 15 0 0 -1 0 -3 0 43 0 9 3 0 -3 0
-39 0 15 0 0 15 0 -3 0 27 0 9 3 0 -3 0
-63 0 27 0 0 7 0 -3 0 63 0 9 -21 0 -3 0
-42 0 24 0 0 0 0 -6 0 56 0 6 -42 0 0 0
-42 0 12 0 0 2 0 0 0 12 0 6 0 0 6 0
-18 0 12 0 0 -22 0 0 0 20 0 6 -24 0 6 0
-18 0 12 0 0 -6 0 0 0 36 0 6 -24 0 6 0
6 0 12 0 0 -14 0 0 0 -20 0 6 0 0 6 0
-42 0 12 0 0 -2 0 0 0 12 0 6 0 0 -6 0
-42 0 12 0 0 -2 0 0 0 44 0 6 0 0 -6 0
-21 0 15 0 0 21 0 -3 0 35 0 3 -21 0 -9 0
-18 0 12 0 0 6 0 0 0 20 0 6 -24 0 -6 0
-21 0 15 0 0 -9 0 3 0 19 0 3 21 0 -3 0
-42 0 24 0 0 -2 0 0 0 72 0 6 0 0 -6 0
-21 0 15 0 0 9 0 -3 0 19 0 3 -21 0 3 0
-21 0 15 0 0 9 0 -3 0 51 0 3 -21 0 3 0
-21 0 27 0 0 -7 0 -3 0 63 0 3 -21 0 3 0
0 0 18 0 0 0 0 -6 0 42 0 0 -42 0 0 0
3 0 15 0 0 -15 0 -3 0 27 0 3 -45 0 3 0
3 0 15 0 0 1 0 -3 0 27 0 3 3 0 3 0
3 0 15 0 0 1 0 -3 0 43 0 3 -45 0 3 0
3 0 15 0 0 -1 0 3 0 27 0 3 -3 0 -3 0
0 0 24 0 0 0 0 0 0 56 0 0 0 0 0 0
3 0 21 0 0 -15 0 3 0 41 0 3 -3 0 3 0
3 0 21 0 0 -1 0 -3 0 57 0 3 3 0 -3 0
-80 0 0 0 0 0 0 0 0 -64 0 0 16 0 0 0
-56 0 0 0 0 -8 0 0 0 -88 0 0 40 0 0 0
0 0 0 0 0 -16 0 0 0 -80 0 0 32 0 0 0
-80 0 0 0 0 0 0 0 0 -16 0 0 0 0 0 0
-80 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0
-80 0 6 0 0 -2 0 0 0 -14 0 0 0 0 6 0
16 0 0 0 0 -16 0 0 0 0 0 0 0 0 0 0
-32 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
-85 0 3 0 0 -9 0 3 0 -55 0 -3 11 0 3 0
-64 0 -6 0 0 -2 0 0 0 -62 0 0 32 0 -6 0
-64 0 0 0 0 0 0 0 0 -64 0 0 32 0 0 0
-64 0 6 0 0 -2 0 0 0 -62 0 0 32 0 6 0
-64 0 6 0 0 -2 0 0 0 -34 0 0 32 0 -6 0
-43 0 -3 0 0 -9 0 3 0 -55 0 -3 53 0 -3 0
-43 0 -3 0 0 -9 0 3 0 -41 0 3 11 0 3 0
16 0 0 0 0 -16 0 0 0 -48 0 0 48 0 0 0
32 0 0 0 0 -16 0 0 0 -48 0 0 32 0 0 0
-85 0 3 0 0 -9 0 3 0 -25 0 3 5 0 -3 0
-64 0 -6 0 0 -2 0 0 0 -18 0 0 -16 0 6 0
-64 0 6 0 0 -2 0 0 0 -46 0 0 -16 0 6 0
-43 0 -3 0 0 -9 0 3 0 -39 0 -3 5 0 -3 0
16 0 0 0 0 -16 0 0 0 -32 0 0 0 0 0 0
-88 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
-85 0 -3 0 0 -7 0 3 0 -55 0 3 5 0 3 0
-85 0 -3 0 0 7 0 -3 0 -41 0 -3 5 0 3 0
-85 0 3 0 0 7 0 3 0 -41 0 3 5 0 -3 0
-64 0 -6 0 0 14 0 0 0 -34 0 0 -16 0 6 0
-64 0 0 0 0 16 0 0 0 -32 0 0 -16 0 0 0
-64 0 6 0 0 14 0 0 0 -62 0 0 -16 0 6 0
-43 0 -3 0 0 7 0 3 0 -55 0 -3 5 0 -3 0
-43 0 3 0 0 -7 0 3 0 -41 0 -3 5 0 3 0
-43 0 3 0 0 7 0 -3 0 -55 0 3 5 0 3 0
16 0 0 0 0 0 0 0 0 -48 0 0 0 0 0 0
-85 0 -3 0 0 -7 0 3 0 -25 0 -3 11 0 -3 0
-85 0 -3 0 0 7 0 -3 0 -39 0 3 11 0 -3 0
-85 0 3 0 0 7 0 3 0 -39 0 -3 11 0 3 0
-64 0 -6 0 0 14 0 0 0 -46 0 0 32 0 -6 0
-64 0 0 0 0 16 0 0 0 -48 0 0 32 0 0 0
-64 0 6 0 0 14 0 0 0 -46 0 0 32 0 6 0
-43 0 -3 0 0 7 0 3 0 -39 0 -3 53 0 -3 0
-43 0 -3 0 0 7 0 3 0 -25 0 3 11 0 3 0
-43 0 3 0 0 -7 0 3 0 -39 0 3 11 0 -3 0
-40 0 0 0 0 8 0 0 0 -40 0 0 56 0 0 0
-16 0 0 0 0 0 0 0 0 -80 0 0 32 0 0 0
16 0 0 0 0 0 0 0 0 -32 0 0 48 0 0 0
32 0 0 0 0 0 0 0 0 -32 0 0 32 0 0 0
-61 0 -3 0 0 1 0 3 0 -63 0 3 29 0 3 0
-13 0 -3 0 0 -15 0 3 0 -95 0 3 29 0 3 0
35 0 -3 0 0 -15 0 3 0 -47 0 3 29 0 3 0
-61 0 -3 0 0 1 0 3 0 -17 0 -3 -13 0 -3 0
-37 0 -3 0 0 -7 0 3 0 -41 0 -3 11 0 -3 0
-13 0 -3 0 0 -15 0 3 0 15 0 -3 -13 0 -3 0
-61 0 -3 0 0 15 0 -3 0 -31 0 3 -13 0 -3 0
-37 0 -3 0 0 7 0 -3 0 -55 0 3 11 0 -3 0
-13 0 -3 0 0 -1 0 -3 0 1 0 3 -13 0 -3 0
-61 0 -3 0 0 15 0 -3 0 -49 0 -3 29 0 3 0
-37 0 -3 0 0 7 0 -3 0 -25 0 -3 5 0 3 0
-13 0 -3 0 0 -1 0 -3 0 -81 0 -3 29 0 3 0
35 0 -3 0 0 -1 0 -3 0 -33 0 -3 29 0 3 0
-61 0 3 0 0 1 0 -3 0 -63 0 -3 29 0 -3 0
-61 0 3 0 0 1 0 -3 0 -31 0 -3 29 0 -3 0
-37 0 3 0 0 -7 0 -3 0 -55 0 -3 53 0 -3 0
35 0 3 0 0 -15 0 -3 0 -47 0 -3 29 0 -3 0
-61 0 3 0 0 1 0 -3 0 -17 0 3 -13 0 3 0
-37 0 3 0 0 -7 0 -3 0 -41 0 3 11 0 3 0
35 0 3 0 0 -15 0 -3 0 -33 0 3 -13 0 3 0
-61 0 3 0 0 15 0 3 0 -31 0 -3 -13 0 3 0
-37 0 3 0 0 -9 0 3 0 -39 0 -3 11 0 3 0
-37 0 3 0 0 7 0 3 0 -55 0 -3 11 0 3 0
-21 0 3 0 0 -9 0 3 0 -7 0 -3 -5 0 3 0
-13 0 3 0 0 -1 0 3 0 1 0 -3 -13 0 3 0
-61 0 3 0 0 15 0 3 0 -49 0 3 29 0 -3 0
-37 0 3 0 0 7 0 3 0 -41 0 3 53 0 -3 0
-21 0 3 0 0 -9 0 3 0 -73 0 3 21 0 -3 0
-13 0 3 0 0 -1 0 3 0 -81 0 3 29 0 -3 0
-13 0 3 0 0 -1 0 3 0 15 0 3 29 0 -3 0
35 0 3 0 0 -1 0 3 0 -33 0 3 29 0 -3 0
-40 0 -6 0 0 -6 0 0 0 -70 0 0 8 0 6 0
-16 0 -6 0 0 -14 0 0 0 -62 0 0 32 0 6 0
56 0 -6 0 0 -22 0 0 0 -54 0 0 8 0 6 0
-40 0 -6 0 0 -6 0 0 0 -10 0 0 8 0 -6 0
-16 0 -6 0 0 -14 0 0 0 -34 0 0 32 0 -6 0
56 0 -6 0 0 -22 0 0 0 -26 0 0 8 0 -6 0
-40 0 -6 0 0 22 0 0 0 -38 0 0 8 0 -6 0
-16 0 -6 0 0 -2 0 0 0 -46 0 0 32 0 -6 0
-16 0 -6 0 0 14 0 0 0 -62 0 0 32 0 -6 0
0 0 -6 0 0 -2 0 0 0 -14 0 0 16 0 -6 0
8 0 -6 0 0 6 0 0 0 -6 0 0 8 0 -6 0
40 0 -6 0 0 6 0 0 0 -54 0 0 24 0 -6 0
-40 0 -6 0 0 -10 0 0 0 -42 0 0 8 0 6 0
-40 0 -6 0 0 22 0 0 0 -42 0 0 8 0 6 0
-19 0 -3 0 0 13 0 -3 0 -33 0 3 29 0 9 0
-16 0 -6 0 0 14 0 0 0 -34 0 0 32 0 6 0
0 0 -6 0 0 -2 0 0 0 -66 0 0 0 0 6 0
8 0 -6 0 0 6 0 0 0 -74 0 0 8 0 6 0
8 0 -6 0 0 6 0 0 0 22 0 0 8 0 6 0
56 0 -6 0 0 6 0 0 0 -26 0 0 8 0 6 0
-40 0 6 0 0 -10 0 0 0 -70 0 0 8 0 6 0
-19 0 -3 0 0 -17 0 3 0 -63 0 -3 29 0 -3 0
-16 0 0 0 0 -16 0 0 0 -64 0 0 32 0 0 0
56 0 0 0 0 -24 0 0 0 -56 0 0 8 0 0 0
-40 0 6 0 0 -10 0 0 0 -38 0 0 8 0 6 0
-40 0 6 0 0 -10 0 0 0 -10 0 0 8 0 -6 0
-19 0 -3 0 0 -17 0 3 0 -31 0 -3 29 0 -3 0
-19 0 -3 0 0 -17 0 3 0 -17 0 3 -13 0 3 0
0 0 0 0 0 -16 0 0 0 -64 0 0 16 0 0 0
40 0 0 0 0 -24 0 0 0 -24 0 0 24 0 0 0
56 0 0 0 0 -24 0 0 0 -24 0 0 8 0 0 0
-40 0 0 0 0 24 0 0 0 -40 0 0 8 0 0 0
-40 0 6 0 0 -6 0 0 0 -42 0 0 8 0 6 0
-40 0 6 0 0 22 0 0 0 -70 0 0 8 0 6 0
-19 0 -3 0 0 1 0 -3 0 -49 0 3 29 0 -3 0
-19 0 -3 0 0 15 0 3 0 -63 0 -3 29 0 -3 0
-19 0 3 0 0 1 0 3 0 -49 0 -3 29 0 3 0
-19 0 3 0 0 15 0 -3 0 -63 0 3 29 0 3 0
-16 0 0 0 0 16 0 0 0 -64 0 0 32 0 0 0
0 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
40 0 0 0 0 8 0 0 0 -56 0 0 24 0 0 0
-40 0 0 0 0 24 0 0 0 -8 0 0 8 0 0 0
-40 0 6 0 0 -6 0 0 0 -38 0 0 8 0 -6 0
-40 0 6 0 0 -6 0 0 0 -10 0 0 8 0 6 0
-40 0 6 0 0 22 0 0 0 -38 0 0 8 0 6 0
-19 0 -3 0 0 1 0 -3 0 -17 0 3 29 0 -3 0
-19 0 -3 0 0 15 0 3 0 -31 0 -3 29 0 -3 0
-19 0 -3 0 0 15 0 3 0 -17 0 3 -13 0 3 0
-19 0 3 0 0 1 0 3 0 -31 0 3 -13 0 -3 0
-19 0 3 0 0 1 0 3 0 -17 0 -3 29 0 3 0
-19 0 3 0 0 15 0 -3 0 -31 0 3 29 0 3 0
-16 0 0 0 0 0 0 0 0 -16 0 0 32 0 0 0
-16 0 0 0 0 16 0 0 0 -32 0 0 32 0 0 0
0 0 0 0 0 0 0 0 0 16 0 0 16 0 0 0
8 0 0 0 0 8 0 0 0 -72 0 0 8 0 0 0
8 0 0 0 0 8 0 0 0 24 0 0 8 0 0 0
40 0 0 0 0 8 0 0 0 -24 0 0 24 0 0 0
56 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
-16 0 6 0 0 -14 0 0 0 -62 0 0 32 0 -6 0
8 0 6 0 0 -22 0 0 0 -6 0 0 8 0 -6 0
-16 0 6 0 0 -14 0 0 0 -18 0 0 -16 0 6 0
8 0 6 0 0 -22 0 0 0 -74 0 0 8 0 6 0
56 0 6 0 0 -22 0 0 0 -26 0 0 8 0 6 0
-19 0 3 0 0 13 0 3 0 -47 0 3 -13 0 9 0
-16 0 6 0 0 -2 0 0 0 -62 0 0 -16 0 6 0
-16 0 6 0 0 -2 0 0 0 -46 0 0 32 0 6 0
-16 0 6 0 0 14 0 0 0 -62 0 0 32 0 6 0
-16 0 6 0 0 14 0 0 0 -46 0 0 -16 0 6 0
0 0 6 0 0 -2 0 0 0 -94 0 0 0 0 6 0
0 0 6 0 0 -2 0 0 0 -14 0 0 16 0 6 0
8 0 6 0 0 6 0 0 0 -102 0 0 8 0 6 0
8 0 6 0 0 6 0 0 0 -6 0 0 8 0 6 0
56 0 6 0 0 6 0 0 0 -54 0 0 8 0 6 0
-16 0 6 0 0 -2 0 0 0 -18 0 0 32 0 -6 0
-16 0 6 0 0 14 0 0 0 -34 0 0 32 0 -6 0
0 0 6 0 0 -2 0 0 0 14 0 0 16 0 -6 0
8 0 6 0 0 6 0 0 0 22 0 0 8 0 -6 0
40 0 6 0 0 6 0 0 0 -26 0 0 24 0 -6 0
5 0 -3 0 0 -7 0 -3 0 -55 0 -3 11 0 3 0
29 0 -3 0 0 -15 0 -3 0 1 0 -3 -13 0 3 0
5 0 -3 0 0 -7 0 -3 0 -25 0 3 5 0 -3 0
29 0 -3 0 0 -15 0 -3 0 -81 0 3 29 0 -3 0
77 0 -3 0 0 -15 0 -3 0 -33 0 3 29 0 -3 0
5 0 -3 0 0 -9 0 3 0 -55 0 -3 5 0 -3 0
5 0 -3 0 0 -9 0 3 0 -39 0 -3 53 0 -3 0
5 0 -3 0 0 7 0 3 0 -55 0 -3 53 0 -3 0
5 0 -3 0 0 7 0 3 0 -39 0 -3 5 0 -3 0
21 0 -3 0 0 -9 0 3 0 -87 0 -3 21 0 -3 0
29 0 -3 0 0 -1 0 3 0 -95 0 -3 29 0 -3 0
29 0 -3 0 0 -1 0 3 0 1 0 -3 29 0 -3 0
77 0 -3 0 0 -1 0 3 0 -47 0 -3 29 0 -3 0
5 0 -3 0 0 -9 0 3 0 -25 0 3 11 0 3 0
5 0 -3 0 0 7 0 3 0 -41 0 3 11 0 3 0
21 0 -3 0 0 -9 0 3 0 7 0 3 -5 0 3 0
29 0 -3 0 0 -1 0 3 0 15 0 3 -13 0 3 0
61 0 -3 0 0 -1 0 3 0 -33 0 3 3 0 3 0
5 0 3 0 0 -23 0 3 0 -39 0 3 11 0 -3 0
5 0 3 0 0 -7 0 3 0 -55 0 3 11 0 -3 0
29 0 3 0 0 -15 0 3 0 1 0 3 -13 0 -3 0
61 0 3 0 0 -15 0 3 0 -47 0 3 3 0 -3 0
5 0 3 0 0 -23 0 3 0 -41 0 -3 5 0 3 0
5 0 3 0 0 -7 0 3 0 -41 0 -3 53 0 3 0
5 0 3 0 0 -7 0 3 0 -25 0 -3 5 0 3 0
21 0 3 0 0 -23 0 3 0 -73 0 -3 21 0 3 0
29 0 3 0 0 -15 0 3 0 -81 0 -3 29 0 3 0
77 0 3 0 0 -15 0 3 0 -33 0 -3 29 0 3 0
5 0 3 0 0 -9 0 -3 0 -55 0 3 5 0 3 0
5 0 3 0 0 7 0 -3 0 -55 0 3 53 0 3 0
5 0 3 0 0 7 0 -3 0 -39 0 3 5 0 3 0
21 0 3 0 0 -9 0 -3 0 -87 0 3 21 0 3 0
29 0 3 0 0 -1 0 -3 0 -95 0 3 29 0 3 0
77 0 3 0 0 -1 0 -3 0 -47 0 3 29 0 3 0
5 0 3 0 0 -9 0 -3 0 -25 0 -3 11 0 -3 0
5 0 3 0 0 7 0 -3 0 -41 0 -3 11 0 -3 0
21 0 3 0 0 -9 0 -3 0 7 0 -3 -5 0 -3 0
29 0 3 0 0 -1 0 -3 0 15 0 -3 -13 0 -3 0
61 0 3 0 0 -1 0 -3 0 -33 0 -3 3 0 -3 0
32 0 0 0 0 -16 0 0 0 0 0 0 -16 0 0 0
64 0 0 0 0 -16 0 0 0 -48 0 0 0 0 0 0
8 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
32 0 0 0 0 -16 0 0 0 -80 0 0 32 0 0 0
80 0 0 0 0 -16 0 0 0 -32 0 0 32 0 0 0
32 0 0 0 0 0 0 0 0 -96 0 0 32 0 0 0
32 0 0 0 0 0 0 0 0 0 0 0 32 0 0 0
80 0 0 0 0 0 0 0 0 -48 0 0 32 0 0 0
32 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
64 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
40 0 0 0 0 -24 0 0 0 -40 0 0 8 0 0 0
80 0 0 0 0 -16 0 0 0 -80 0 0 16 0 0 0
48 0 0 0 0 -16 0 0 0 -48 0 0 16 0 0 0
80 0 0 0 0 -16 0 0 0 0 0 0 32 0 0 0
96 0 0 0 0 -16 0 0 0 0 0 0 16 0 0 0
48 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
80 0 0 0 0 0 0 0 0 -80 0 0 32 0 0 0
88 0 0 0 0 -8 0 0 0 -88 0 0 24 0 0 0
88 0 0 0 0 -8 0 0 0 8 0 0 24 0 0 0
120 0 0 0 0 -8 0 0 0 -40 0 0 40 0 0 0
136 0 0 0 0 -8 0 0 0 -40 0 0 24 0 0 0
152 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
-80 0 0 0 0 0 0 0 0 64 0 0 -16 0 0 0
-56 0 0 0 0 -8 0 0 0 88 0 0 -40 0 0 0
0 0 0 0 0 -16 0 0 0 80 0 0 -32 0 0 0
-56 0 0 0 0 -8 0 0 0 72 0 0 -24 0 0 0
-32 0 0 0 0 0 0 0 0 32 0 0 0 0 0 0
-85 0 3 0 0 -9 0 3 0 25 0 -3 -5 0 3 0
-64 0 -6 0 0 -2 0 0 0 18 0 0 16 0 -6 0
-64 0 6 0 0 -2 0 0 0 46 0 0 16 0 -6 0
-43 0 -3 0 0 -9 0 3 0 39 0 3 -5 0 3 0
16 0 0 0 0 -16 0 0 0 32 0 0 0 0 0 0
-85 0 3 0 0 -9 0 3 0 55 0 3 -11 0 -3 0
-64 0 -6 0 0 -2 0 0 0 62 0 0 -32 0 6 0
-64 0 0 0 0 0 0 0 0 64 0 0 -32 0 0 0
-64 0 6 0 0 -2 0 0 0 34 0 0 -32 0 6 0
-64 0 6 0 0 -2 0 0 0 62 0 0 -32 0 -6 0
-43 0 -3 0 0 -9 0 3 0 41 0 -3 -11 0 -3 0
-43 0 -3 0 0 -9 0 3 0 55 0 3 -53 0 3 0
32 0 0 0 0 -16 0 0 0 48 0 0 -32 0 0 0
-88 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
-85 0 -3 0 0 -7 0 3 0 25 0 3 -11 0 3 0
-85 0 -3 0 0 7 0 -3 0 39 0 -3 -11 0 3 0
-85 0 3 0 0 7 0 3 0 39 0 3 -11 0 -3 0
-64 0 -6 0 0 14 0 0 0 46 0 0 -32 0 6 0
-64 0 0 0 0 16 0 0 0 48 0 0 -32 0 0 0
-64 0 6 0 0 14 0 0 0 46 0 0 -32 0 -6 0
-43 0 -3 0 0 7 0 3 0 25 0 -3 -11 0 -3 0
-43 0 -3 0 0 7 0 3 0 39 0 3 -53 0 3 0
-43 0 3 0 0 7 0 -3 0 25 0 3 -11 0 3 0
-40 0 0 0 0 8 0 0 0 40 0 0 -56 0 0 0
-16 0 0 0 0 0 0 0 0 80 0 0 -32 0 0 0
32 0 0 0 0 0 0 0 0 32 0 0 -32 0 0 0
-85 0 -3 0 0 -7 0 3 0 55 0 -3 -5 0 -3 0
-85 0 -3 0 0 7 0 -3 0 41 0 3 -5 0 -3 0
-85 0 3 0 0 7 0 3 0 41 0 -3 -5 0 3 0
-64 0 -6 0 0 14 0 0 0 34 0 0 16 0 -6 0
-64 0 0 0 0 16 0 0 0 32 0 0 16 0 0 0
-64 0 6 0 0 14 0 0 0 62 0 0 16 0 -6 0
-43 0 -3 0 0 7 0 3 0 55 0 3 -5 0 3 0
-43 0 3 0 0 -7 0 3 0 41 0 3 -5 0 -3 0
-43 0 3 0 0 7 0 -3 0 55 0 -3 -5 0 -3 0
16 0 0 0 0 0 0 0 0 48 0 0 0 0 0 0
-61 0 -3 0 0 1 0 3 0 17 0 3 13 0 3 0
-37 0 -3 0 0 -7 0 3 0 41 0 3 -11 0 3 0
-13 0 -3 0 0 -15 0 3 0 -15 0 3 13 0 3 0
-61 0 -3 0 0 1 0 3 0 63 0 -3 -29 0 -3 0
-13 0 -3 0 0 -15 0 3 0 95 0 -3 -29 0 -3 0
35 0 -3 0 0 -15 0 3 0 47 0 -3 -29 0 -3 0
-61 0 -3 0 0 15 0 -3 0 49 0 3 -29 0 -3 0
-37 0 -3 0 0 7 0 -3 0 25 0 3 -5 0 -3 0
-13 0 -3 0 0 -1 0 -3 0 81 0 3 -29 0 -3 0
35 0 -3 0 0 -1 0 -3 0 33 0 3 -29 0 -3 0
-61 0 -3 0 0 15 0 -3 0 31 0 -3 13 0 3 0
-37 0 -3 0 0 7 0 -3 0 55 0 -3 -11 0 3 0
-13 0 -3 0 0 -1 0 -3 0 -1 0 -3 13 0 3 0
19 0 -3 0 0 -1 0 -3 0 47 0 -3 -3 0 3 0
-61 0 3 0 0 1 0 -3 0 17 0 -3 13 0 -3 0
-37 0 3 0 0 -7 0 -3 0 41 0 -3 -11 0 -3 0
35 0 3 0 0 -15 0 -3 0 33 0 -3 13 0 -3 0
-61 0 3 0 0 1 0 -3 0 31 0 3 -29 0 3 0
-61 0 3 0 0 1 0 -3 0 63 0 3 -29 0 3 0
-37 0 3 0 0 -7 0 -3 0 55 0 3 -53 0 3 0
35 0 3 0 0 -15 0 -3 0 47 0 3 -29 0 3 0
-61 0 3 0 0 15 0 3 0 49 0 -3 -29 0 3 0
-37 0 3 0 0 7 0 3 0 41 0 -3 -53 0 3 0
-21 0 3 0 0 -9 0 3 0 73 0 -3 -21 0 3 0
-13 0 3 0 0 -1 0 3 0 -15 0 -3 -29 0 3 0
-13 0 3 0 0 -1 0 3 0 81 0 -3 -29 0 3 0
35 0 3 0 0 -1 0 3 0 33 0 -3 -29 0 3 0
-61 0 3 0 0 15 0 3 0 31 0 3 13 0 -3 0
-37 0 3 0 0 -9 0 3 0 39 0 3 -11 0 -3 0
-37 0 3 0 0 7 0 3 0 55 0 3 -11 0 -3 0
-21 0 3 0 0 -9 0 3 0 7 0 3 5 0 -3 0
-13 0 3 0 0 -1 0 3 0 -1 0 3 13 0 -3 0
-40 0 -6 0 0 -6 0 0 0 10 0 0 -8 0 6 0
-16 0 -6 0 0 -14 0 0 0 34 0 0 -32 0 6 0
56 0 -6 0 0 -22 0 0 0 26 0 0 -8 0 6 0
-40 0 -6 0 0 -6 0 0 0 70 0 0 -8 0 -6 0
-16 0 -6 0 0 -14 0 0 0 62 0 0 -32 0 -6 0
56 0 -6 0 0 -22 0 0 0 54 0 0 -8 0 -6 0
-40 0 -6 0 0 -10 0 0 0 42 0 0 -8 0 -6 0
-40 0 -6 0 0 22 0 0 0 42 0 0 -8 0 -6 0
-19 0 -3 0 0 13 0 -3 0 33 0 -3 -29 0 -9 0
-16 0 -6 0 0 14 0 0 0 34 0 0 -32 0 -6 0
0 0 -6 0 0 -2 0 0 0 66 0 0 0 0 -6 0
8 0 -6 0 0 6 0 0 0 -22 0 0 -8 0 -6 0
8 0 -6 0 0 6 0 0 0 74 0 0 -8 0 -6 0
56 0 -6 0 0 6 0 0 0 26 0 0 -8 0 -6 0
-40 0 -6 0 0 22 0 0 0 38 0 0 -8 0 6 0
-16 0 -6 0 0 -2 0 0 0 46 0 0 -32 0 6 0
-16 0 -6 0 0 14 0 0 0 62 0 0 -32 0 6 0
0 0 -6 0 0 -2 0 0 0 14 0 0 -16 0 6 0
8 0 -6 0 0 6 0 0 0 6 0 0 -8 0 6 0
40 0 -6 0 0 6 0 0 0 54 0 0 -24 0 6 0
-40 0 6 0 0 -10 0 0 0 10 0 0 -8 0 6 0
-40 0 6 0 0 -10 0 0 0 38 0 0 -8 0 -6 0
-19 0 -3 0 0 -17 0 3 0 17 0 -3 13 0 -3 0
-19 0 -3 0 0 -17 0 3 0 31 0 3 -29 0 3 0
0 0 0 0 0 -16 0 0 0 64 0 0 -16 0 0 0
56 0 0 0 0 -24 0 0 0 24 0 0 -8 0 0 0
-40 0 6 0 0 -10 0 0 0 70 0 0 -8 0 -6 0
-19 0 -3 0 0 -17 0 3 0 63 0 3 -29 0 3 0
-16 0 0 0 0 -16 0 0 0 64 0 0 -32 0 0 0
56 0 0 0 0 -24 0 0 0 56 0 0 -8 0 0 0
-40 0 0 0 0 24 0 0 0 8 0 0 -8 0 0 0
-40 0 0 0 0 24 0 0 0 40 0 0 -8 0 0 0
-40 0 6 0 0 -6 0 0 0 10 0 0 -8 0 -6 0
-40 0 6 0 0 -6 0 0 0 38 0 0 -8 0 6 0
-40 0 6 0 0 22 0 0 0 38 0 0 -8 0 -6 0
-19 0 -3 0 0 1 0 -3 0 17 0 -3 -29 0 3 0
-19 0 -3 0 0 15 0 3 0 31 0 3 -29 0 3 0
-19 0 3 0 0 1 0 3 0 17 0 3 -29 0 -3 0
-19 0 3 0 0 15 0 -3 0 31 0 -3 -29 0 -3 0
-16 0 0 0 0 0 0 0 0 16 0 0 -32 0 0 0
-16 0 0 0 0 16 0 0 0 32 0 0 -32 0 0 0
0 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
8 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
8 0 0 0 0 8 0 0 0 72 0 0 -8 0 0 0
40 0 0 0 0 8 0 0 0 24 0 0 -24 0 0 0
56 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
-40 0 6 0 0 -6 0 0 0 42 0 0 -8 0 -6 0
-40 0 6 0 0 22 0 0 0 70 0 0 -8 0 -6 0
-19 0 -3 0 0 1 0 -3 0 49 0 -3 -29 0 3 0
-19 0 -3 0 0 15 0 3 0 63 0 3 -29 0 3 0
-19 0 3 0 0 1 0 3 0 49 0 3 -29 0 -3 0
-19 0 3 0 0 15 0 -3 0 63 0 -3 -29 0 -3 0
-16 0 0 0 0 16 0 0 0 64 0 0 -32 0 0 0
0 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
40 0 0 0 0 8 0 0 0 56 0 0 -24 0 0 0
-16 0 6 0 0 -14 0 0 0 18 0 0 16 0 -6 0
8 0 6 0 0 -22 0 0 0 74 0 0 -8 0 -6 0
56 0 6 0 0 -22 0 0 0 26 0 0 -8 0 -6 0
-16 0 6 0 0 -14 0 0 0 62 0 0 -32 0 6 0
8 0 6 0 0 -22 0 0 0 6 0 0 -8 0 6 0
-16 0 6 0 0 -2 0 0 0 18 0 0 -32 0 6 0
-16 0 6 0 0 14 0 0 0 34 0 0 -32 0 6 0
0 0 6 0 0 -2 0 0 0 -14 0 0 -16 0 6 0
8 0 6 0 0 6 0 0 0 -22 0 0 -8 0 6 0
40 0 6 0 0 6 0 0 0 26 0 0 -24 0 6 0
-19 0 3 0 0 13 0 3 0 47 0 -3 13 0 -9 0
-16 0 6 0 0 -2 0 0 0 46 0 0 -32 0 -6 0
-16 0 6 0 0 -2 0 0 0 62 0 0 16 0 -6 0
-16 0 6 0 0 14 0 0 0 46 0 0 16 0 -6 0
-16 0 6 0 0 14 0 0 0 62 0 0 -32 0 -6 0
0 0 6 0 0 -2 0 0 0 94 0 0 0 0 -6 0
8 0 6 0 0 6 0 0 0 6 0 0 -8 0 -6 0
8 0 6 0 0 6 0 0 0 102 0 0 -8 0 -6 0
56 0 6 0 0 6 0 0 0 54 0 0 -8 0 -6 0
5 0 -3 0 0 -7 0 -3 0 25 0 -3 -5 0 3 0
29 0 -3 0 0 -15 0 -3 0 81 0 -3 -29 0 3 0
77 0 -3 0 0 -15 0 -3 0 33 0 -3 -29 0 3 0
5 0 -3 0 0 -7 0 -3 0 55 0 3 -11 0 -3 0
29 0 -3 0 0 -15 0 -3 0 -1 0 3 13 0 -3 0
5 0 -3 0 0 -9 0 3 0 25 0 -3 -11 0 -3 0
5 0 -3 0 0 7 0 3 0 41 0 -3 -11 0 -3 0
21 0 -3 0 0 -9 0 3 0 -7 0 -3 5 0 -3 0
29 0 -3 0 0 -1 0 3 0 -15 0 -3 13 0 -3 0
61 0 -3 0 0 -1 0 3 0 33 0 -3 -3 0 -3 0
5 0 -3 0 0 -9 0 3 0 39 0 3 -53 0 3 0
5 0 -3 0 0 -9 0 3 0 55 0 3 -5 0 3 0
5 0 -3 0 0 7 0 3 0 39 0 3 -5 0 3 0
5 0 -3 0 0 7 0 3 0 55 0 3 -53 0 3 0
21 0 -3 0 0 -9 0 3 0 87 0 3 -21 0 3 0
29 0 -3 0 0 -1 0 3 0 -1 0 3 -29 0 3 0
29 0 -3 0 0 -1 0 3 0 95 0 3 -29 0 3 0
77 0 -3 0 0 -1 0 3 0 47 0 3 -29 0 3 0
5 0 3 0 0 -23 0 3 0 41 0 3 -5 0 -3 0
5 0 3 0 0 -7 0 3 0 25 0 3 -5 0 -3 0
5 0 3 0 0 -7 0 3 0 41 0 3 -53 0 -3 0
21 0 3 0 0 -23 0 3 0 73 0 3 -21 0 -3 0
29 0 3 0 0 -15 0 3 0 81 0 3 -29 0 -3 0
77 0 3 0 0 -15 0 3 0 33 0 3 -29 0 -3 0
5 0 3 0 0 -23 0 3 0 39 0 -3 -11 0 3 0
5 0 3 0 0 -7 0 3 0 55 0 -3 -11 0 3 0
29 0 3 0 0 -15 0 3 0 -1 0 -3 13 0 3 0
61 0 3 0 0 -15 0 3 0 47 0 -3 -3 0 3 0
5 0 3 0 0 -9 0 -3 0 25 0 3 -11 0 3 0
5 0 3 0 0 7 0 -3 0 41 0 3 -11 0 3 0
21 0 3 0 0 -9 0 -3 0 -7 0 3 5 0 3 0
29 0 3 0 0 -1 0 -3 0 -15 0 3 13 0 3 0
61 0 3 0 0 -1 0 -3 0 33 0 3 -3 0 3 0
5 0 3 0 0 -9 0 -3 0 55 0 -3 -5 0 -3 0
5 0 3 0 0 7 0 -3 0 39 0 -3 -5 0 -3 0
5 0 3 0 0 7 0 -3 0 55 0 -3 -53 0 -3 0
21 0 3 0 0 -9 0 -3 0 87 0 -3 -21 0 -3 0
29 0 3 0 0 -1 0 -3 0 95 0 -3 -29 0 -3 0
77 0 3 0 0 -1 0 -3 0 47 0 -3 -29 0 -3 0
8 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
24 0 0 0 0 -8 0 0 0 72 0 0 -40 0 0 0
32 0 0 0 0 -16 0 0 0 80 0 0 -32 0 0 0
80 0 0 0 0 -16 0 0 0 32 0 0 -32 0 0 0
32 0 0 0 0 -16 0 0 0 0 0 0 16 0 0 0
64 0 0 0 0 -16 0 0 0 48 0 0 0 0 0 0
32 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
64 0 0 0 0 0 0 0 0 32 0 0 0 0 0 0
32 0 0 0 0 0 0 0 0 0 0 0 -32 0 0 0
32 0 0 0 0 0 0 0 0 96 0 0 -32 0 0 0
80 0 0 0 0 0 0 0 0 48 0 0 -32 0 0 0
40 0 0 0 0 -24 0 0 0 40 0 0 -8 0 0 0
48 0 0 0 0 -16 0 0 0 48 0 0 -16 0 0 0
80 0 0 0 0 -16 0 0 0 0 0 0 -32 0 0 0
96 0 0 0 0 -16 0 0 0 0 0 0 -16 0 0 0
80 0 0 0 0 -16 0 0 0 80 0 0 -16 0 0 0
48 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
80 0 0 0 0 0 0 0 0 80 0 0 -32 0 0 0
88 0 0 0 0 -8 0 0 0 -8 0 0 -24 0 0 0
88 0 0 0 0 -8 0 0 0 88 0 0 -24 0 0 0
120 0 0 0 0 -8 0 0 0 40 0 0 -40 0 0 0
136 0 0 0 0 -8 0 0 0 40 0 0 -24 0 0 0
152 0 0 0 0 -8 0 0 0 40 0 0 -8 0 0 0
-120 0 0 0 0 24 0 0 0 -40 0 0 -8 0 0 0
-104 0 0 0 0 24 0 0 0 -72 0 0 8 0 0 0
-56 0 0 0 0 8 0 0 0 -72 0 0 8 0 0 0
-120 0 0 0 0 24 0 0 0 40 0 0 8 0 0 0
-104 0 0 0 0 8 0 0 0 -8 0 0 24 0 0 0
-104 0 0 0 0 8 0 0 0 8 0 0 -24 0 0 0
-101 0 3 0 0 9 0 -3 0 -7 0 -3 21 0 -3 0
-80 0 0 0 0 32 0 0 0 -16 0 0 0 0 0 0
-80 0 6 0 0 2 0 0 0 -14 0 0 0 0 -6 0
-56 0 0 0 0 8 0 0 0 -8 0 0 -24 0 0 0
-56 0 0 0 0 8 0 0 0 8 0 0 24 0 0 0
-56 0 0 0 0 24 0 0 0 8 0 0 -24 0 0 0
-32 0 0 0 0 16 0 0 0 -48 0 0 0 0 0 0
-32 0 0 0 0 16 0 0 0 48 0 0 0 0 0 0
16 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0
-88 0 0 0 0 8 0 0 0 -40 0 0 40 0 0 0
-85 0 -3 0 0 -7 0 3 0 -55 0 3 37 0 3 0
-85 0 -3 0 0 7 0 -3 0 -41 0 -3 37 0 3 0
-85 0 3 0 0 7 0 3 0 -55 0 -3 -5 0 3 0
-85 0 3 0 0 7 0 3 0 -41 0 3 37 0 -3 0
-64 0 -6 0 0 14 0 0 0 -62 0 0 16 0 -6 0
-64 0 -6 0 0 14 0 0 0 -34 0 0 16 0 6 0
-64 0 0 0 0 16 0 0 0 -64 0 0 16 0 0 0
-64 0 6 0 0 14 0 0 0 -62 0 0 16 0 6 0
-64 0 6 0 0 14 0 0 0 -34 0 0 16 0 -6 0
-43 0 -3 0 0 7 0 3 0 -55 0 -3 37 0 -3 0
-43 0 -3 0 0 7 0 3 0 -41 0 3 -5 0 3 0
-43 0 3 0 0 -7 0 3 0 -41 0 -3 37 0 3 0
-43 0 3 0 0 7 0 -3 0 -55 0 3 37 0 3 0
-40 0 0 0 0 8 0 0 0 -56 0 0 40 0 0 0
-85 0 -3 0 0 -7 0 3 0 -39 0 3 -11 0 3 0
-85 0 -3 0 0 7 0 -3 0 -25 0 -3 -11 0 3 0
-85 0 3 0 0 7 0 3 0 -25 0 3 -11 0 -3 0
-64 0 -6 0 0 14 0 0 0 -18 0 0 -32 0 6 0
-88 0 0 0 0 24 0 0 0 -40 0 0 -8 0 0 0
-85 0 -3 0 0 9 0 3 0 -55 0 3 -11 0 3 0
-85 0 -3 0 0 23 0 -3 0 -41 0 -3 -11 0 3 0
-85 0 -3 0 0 9 0 3 0 -39 0 3 37 0 3 0
-85 0 -3 0 0 9 0 3 0 -25 0 -3 -5 0 -3 0
-85 0 -3 0 0 23 0 -3 0 -39 0 3 -5 0 -3 0
-85 0 -3 0 0 23 0 -3 0 -25 0 -3 37 0 3 0
-85 0 3 0 0 9 0 -3 0 -39 0 -3 37 0 -3 0
-85 0 3 0 0 9 0 -3 0 -25 0 3 -5 0 3 0
-85 0 3 0 0 23 0 3 0 -39 0 -3 -5 0 3 0
-85 0 3 0 0 23 0 3 0 -25 0 3 37 0 -3 0
-64 0 -6 0 0 2 0 0 0 -46 0 0 16 0 6 0
-64 0 -6 0 0 2 0 0 0 -18 0 0 16 0 -6 0
-64 0 -6 0 0 30 0 0 0 -46 0 0 16 0 -6 0
-64 0 -6 0 0 30 0 0 0 -18 0 0 16 0 6 0
-64 0 6 0 0 2 0 0 0 -46 0 0 16 0 -6 0
-64 0 6 0 0 2 0 0 0 -18 0 0 16 0 6 0
-43 0 -3 0 0 9 0 -3 0 -39 0 -3 -5 0 3 0
-43 0 -3 0 0 9 0 -3 0 -25 0 3 37 0 -3 0
-43 0 3 0 0 9 0 3 0 -39 0 3 -5 0 -3 0
-43 0 3 0 0 9 0 3 0 -25 0 -3 37 0 3 0
-43 0 3 0 0 23 0 -3 0 -39 0 3 37 0 3 0
-43 0 3 0 0 23 0 -3 0 -25 0 -3 -5 0 -3 0
-40 0 0 0 0 8 0 0 0 -24 0 0 40 0 0 0
-40 0 0 0 0 24 0 0 0 -40 0 0 40 0 0 0
-24 0 0 0 0 8 0 0 0 -72 0 0 8 0 0 0
-61 0 -3 0 0 -15 0 3 0 -63 0 3 13 0 3 0
-61 0 -3 0 0 -15 0 3 0 -31 0 3 13 0 3 0
-61 0 -3 0 0 17 0 3 0 -63 0 3 13 0 3 0
-61 0 -3 0 0 17 0 3 0 -31 0 3 13 0 3 0
-61 0 3 0 0 -13 0 3 0 -33 0 3 13 0 9 0
-37 0 -3 0 0 -7 0 3 0 -55 0 3 -11 0 3 0
-37 0 -3 0 0 -7 0 3 0 -39 0 3 37 0 3 0
-37 0 -3 0 0 9 0 3 0 -55 0 3 37 0 3 0
-37 0 -3 0 0 9 0 3 0 -39 0 3 -11 0 3 0
-21 0 -3 0 0 9 0 3 0 -87 0 3 21 0 3 0
-13 0 -3 0 0 1 0 3 0 -95 0 3 13 0 3 0
-13 0 -3 0 0 1 0 3 0 1 0 3 13 0 3 0
35 0 -3 0 0 1 0 3 0 -47 0 3 13 0 3 0
-13 0 -3 0 0 1 0 3 0 15 0 -3 -29 0 -3 0
-13 0 -3 0 0 15 0 -3 0 1 0 3 -29 0 -3 0
-61 0 -3 0 0 -1 0 -3 0 -49 0 -3 13 0 3 0
-61 0 -3 0 0 -1 0 -3 0 -17 0 -3 13 0 3 0
-61 0 -3 0 0 31 0 -3 0 -49 0 -3 13 0 3 0
-61 0 -3 0 0 31 0 -3 0 -17 0 -3 13 0 3 0
-37 0 -3 0 0 7 0 -3 0 -41 0 -3 -11 0 3 0
-37 0 -3 0 0 7 0 -3 0 -25 0 -3 37 0 3 0
-37 0 -3 0 0 23 0 -3 0 -41 0 -3 37 0 3 0
-37 0 -3 0 0 23 0 -3 0 -25 0 -3 -11 0 3 0
-21 0 -3 0 0 23 0 -3 0 -73 0 -3 21 0 3 0
-21 0 -3 0 0 23 0 -3 0 7 0 -3 5 0 3 0
-13 0 -3 0 0 15 0 -3 0 -81 0 -3 13 0 3 0
-13 0 -3 0 0 15 0 -3 0 15 0 -3 13 0 3 0
19 0 -3 0 0 15 0 -3 0 -33 0 -3 -3 0 3 0
35 0 -3 0 0 15 0 -3 0 -33 0 -3 13 0 3 0
-61 0 3 0 0 17 0 -3 0 -63 0 -3 13 0 -3 0
-61 0 3 0 0 17 0 -3 0 -31 0 -3 13 0 -3 0
-37 0 3 0 0 -7 0 -3 0 -39 0 -3 37 0 -3 0
-37 0 3 0 0 9 0 -3 0 -55 0 -3 37 0 -3 0
-21 0 3 0 0 9 0 -3 0 -87 0 -3 21 0 -3 0
-21 0 3 0 0 9 0 -3 0 -7 0 -3 5 0 -3 0
-13 0 3 0 0 1 0 -3 0 1 0 -3 13 0 -3 0
35 0 3 0 0 1 0 -3 0 -47 0 -3 13 0 -3 0
-61 0 3 0 0 17 0 -3 0 -17 0 3 -29 0 3 0
-37 0 3 0 0 9 0 -3 0 -41 0 3 -5 0 3 0
-21 0 3 0 0 9 0 -3 0 7 0 3 -37 0 3 0
-13 0 3 0 0 1 0 -3 0 15 0 3 -29 0 3 0
35 0 3 0 0 1 0 -3 0 -33 0 3 -29 0 3 0
-61 0 3 0 0 -1 0 3 0 -49 0 3 13 0 -3 0
-61 0 3 0 0 -1 0 3 0 -17 0 3 13 0 -3 0
-40 0 6 0 0 8 0 6 0 -26 0 0 34 0 0 0
-37 0 3 0 0 7 0 3 0 -25 0 3 37 0 -3 0
-40 0 -6 0 0 10 0 0 0 -70 0 0 -8 0 6 0
-40 0 -6 0 0 10 0 0 0 -38 0 0 -8 0 6 0
-16 0 -6 0 0 -14 0 0 0 -46 0 0 16 0 6 0
-16 0 -6 0 0 2 0 0 0 -62 0 0 16 0 6 0
0 0 -6 0 0 2 0 0 0 -94 0 0 0 0 6 0
8 0 -6 0 0 -6 0 0 0 -6 0 0 -8 0 6 0
56 0 -6 0 0 -6 0 0 0 -54 0 0 -8 0 6 0
-40 0 -6 0 0 10 0 0 0 -10 0 0 -8 0 -6 0
-16 0 -6 0 0 2 0 0 0 -34 0 0 16 0 -6 0
8 0 -6 0 0 -6 0 0 0 22 0 0 -8 0 -6 0
56 0 -6 0 0 -6 0 0 0 -26 0 0 -8 0 -6 0
-40 0 -6 0 0 6 0 0 0 -42 0 0 -8 0 6 0
-40 0 -6 0 0 6 0 0 0 -10 0 0 -8 0 6 0
-16 0 -6 0 0 14 0 0 0 -18 0 0 16 0 6 0
-40 0 6 0 0 6 0 0 0 -70 0 0 -8 0 6 0
-19 0 -3 0 0 -1 0 3 0 -63 0 -3 13 0 -3 0
-19 0 3 0 0 -15 0 3 0 -49 0 -3 13 0 3 0
-19 0 3 0 0 -1 0 -3 0 -63 0 3 13 0 3 0
-16 0 0 0 0 -16 0 0 0 -48 0 0 16 0 0 0
-16 0 0 0 0 0 0 0 0 -64 0 0 16 0 0 0
-40 0 6 0 0 6 0 0 0 -10 0 0 -8 0 -6 0
-19 0 -3 0 0 -1 0 3 0 -31 0 -3 13 0 -3 0
-19 0 -3 0 0 -1 0 3 0 -17 0 3 -29 0 3 0
56 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
-40 0 6 0 0 10 0 0 0 -42 0 0 -8 0 6 0
-19 0 -3 0 0 17 0 -3 0 -49 0 3 13 0 -3 0
-40 0 6 0 0 10 0 0 0 -10 0 0 -8 0 6 0
-19 0 -3 0 0 17 0 -3 0 -17 0 3 13 0 -3 0
-16 0 6 0 0 -14 0 0 0 -46 0 0 16 0 -6 0
-16 0 6 0 0 2 0 0 0 -62 0 0 16 0 -6 0
8 0 6 0 0 -6 0 0 0 -6 0 0 -8 0 -6 0
-16 0 6 0 0 2 0 0 0 -34 0 0 16 0 6 0
-16 0 6 0 0 2 0 0 0 -18 0 0 -32 0 6 0
0 0 6 0 0 2 0 0 0 -66 0 0 0 0 6 0
0 0 6 0 0 2 0 0 0 14 0 0 -16 0 6 0
8 0 6 0 0 -6 0 0 0 -74 0 0 -8 0 6 0
8 0 6 0 0 -6 0 0 0 22 0 0 -8 0 6 0
56 0 6 0 0 -6 0 0 0 -26 0 0 -8 0 6 0
-16 0 6 0 0 14 0 0 0 -18 0 0 16 0 -6 0
5 0 -3 0 0 -7 0 -3 0 -39 0 -3 -5 0 3 0
5 0 -3 0 0 9 0 -3 0 -55 0 -3 -5 0 3 0
29 0 -3 0 0 1 0 -3 0 1 0 -3 -29 0 3 0
5 0 -3 0 0 9 0 -3 0 -41 0 3 37 0 -3 0
5 0 -3 0 0 9 0 -3 0 -25 0 3 -11 0 -3 0
21 0 -3 0 0 9 0 -3 0 -73 0 3 21 0 -3 0
21 0 -3 0 0 9 0 -3 0 7 0 3 5 0 -3 0
29 0 -3 0 0 1 0 -3 0 -81 0 3 13 0 -3 0
29 0 -3 0 0 1 0 -3 0 15 0 3 13 0 -3 0
61 0 -3 0 0 1 0 -3 0 -33 0 3 -3 0 -3 0
77 0 -3 0 0 1 0 -3 0 -33 0 3 13 0 -3 0
5 0 -3 0 0 7 0 3 0 -25 0 3 -5 0 3 0
5 0 3 0 0 -7 0 3 0 -39 0 3 -5 0 -3 0
5 0 3 0 0 -7 0 3 0 -41 0 -3 -11 0 3 0
29 0 3 0 0 1 0 3 0 -81 0 -3 13 0 3 0
29 0 3 0 0 1 0 3 0 15 0 -3 13 0 3 0
5 0 3 0 0 7 0 -3 0 -55 0 3 -11 0 3 0
29 0 3 0 0 15 0 -3 0 1 0 3 13 0 3 0
5 0 3 0 0 7 0 -3 0 -25 0 -3 -5 0 -3 0
8 0 0 0 0 -8 0 0 0 -24 0 0 40 0 0 0
24 0 0 0 0 -8 0 0 0 -72 0 0 8 0 0 0
24 0 0 0 0 8 0 0 0 -72 0 0 24 0 0 0
32 0 0 0 0 0 0 0 0 -80 0 0 16 0 0 0
32 0 0 0 0 0 0 0 0 16 0 0 16 0 0 0
80 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
48 0 0 0 0 0 0 0 0 -32 0 0 -16 0 0 0
-104 0 0 0 0 24 0 0 0 72 0 0 -8 0 0 0
-56 0 0 0 0 8 0 0 0 72 0 0 -8 0 0 0
-85 0 -3 0 0 -7 0 3 0 39 0 -3 11 0 -3 0
-85 0 -3 0 0 7 0 -3 0 25 0 3 11 0 -3 0
-85 0 3 0 0 7 0 3 0 25 0 -3 11 0 3 0
-64 0 -6 0 0 14 0 0 0 18 0 0 32 0 -6 0
-88 0 0 0 0 8 0 0 0 40 0 0 -40 0 0 0
-85 0 -3 0 0 -7 0 3 0 55 0 -3 -37 0 -3 0
-85 0 -3 0 0 7 0 -3 0 41 0 3 -37 0 -3 0
-85 0 3 0 0 7 0 3 0 41 0 -3 -37 0 3 0
-85 0 3 0 0 7 0 3 0 55 0 3 5 0 -3 0
-64 0 -6 0 0 14 0 0 0 34 0 0 -16 0 -6 0
-64 0 -6 0 0 14 0 0 0 62 0 0 -16 0 6 0
-64 0 0 0 0 16 0 0 0 64 0 0 -16 0 0 0
-64 0 6 0 0 14 0 0 0 34 0 0 -16 0 6 0
-64 0 6 0 0 14 0 0 0 62 0 0 -16 0 -6 0
-43 0 -3 0 0 7 0 3 0 41 0 -3 5 0 -3 0
-43 0 -3 0 0 7 0 3 0 55 0 3 -37 0 3 0
-43 0 3 0 0 -7 0 3 0 41 0 3 -37 0 -3 0
-43 0 3 0 0 7 0 -3 0 55 0 -3 -37 0 -3 0
-40 0 0 0 0 8 0 0 0 56 0 0 -40 0 0 0
-88 0 0 0 0 24 0 0 0 40 0 0 8 0 0 0
-85 0 -3 0 0 9 0 3 0 25 0 3 5 0 3 0
-85 0 -3 0 0 9 0 3 0 39 0 -3 -37 0 -3 0
-85 0 -3 0 0 23 0 -3 0 25 0 3 -37 0 -3 0
-85 0 -3 0 0 23 0 -3 0 39 0 -3 5 0 3 0
-85 0 3 0 0 9 0 -3 0 25 0 -3 5 0 -3 0
-85 0 3 0 0 9 0 -3 0 39 0 3 -37 0 3 0
-85 0 3 0 0 23 0 3 0 25 0 -3 -37 0 3 0
-85 0 3 0 0 23 0 3 0 39 0 3 5 0 -3 0
-64 0 -6 0 0 2 0 0 0 18 0 0 -16 0 6 0
-64 0 -6 0 0 2 0 0 0 46 0 0 -16 0 -6 0
-64 0 -6 0 0 30 0 0 0 18 0 0 -16 0 -6 0
-64 0 -6 0 0 30 0 0 0 46 0 0 -16 0 6 0
-64 0 6 0 0 2 0 0 0 18 0 0 -16 0 -6 0
-64 0 6 0 0 2 0 0 0 46 0 0 -16 0 6 0
-43 0 -3 0 0 9 0 -3 0 25 0 -3 -37 0 3 0
-43 0 -3 0 0 9 0 -3 0 39 0 3 5 0 -3 0
-43 0 3 0 0 9 0 3 0 25 0 3 -37 0 -3 0
-43 0 3 0 0 9 0 3 0 39 0 -3 5 0 3 0
-43 0 3 0 0 23 0 -3 0 25 0 3 5 0 3 0
-43 0 3 0 0 23 0 -3 0 39 0 -3 -37 0 -3 0
-40 0 0 0 0 8 0 0 0 24 0 0 -40 0 0 0
-40 0 0 0 0 24 0 0 0 40 0 0 -40 0 0 0
-24 0 0 0 0 8 0 0 0 72 0 0 -8 0 0 0
-85 0 -3 0 0 9 0 3 0 55 0 -3 11 0 -3 0
-85 0 -3 0 0 23 0 -3 0 41 0 3 11 0 -3 0
-13 0 -3 0 0 1 0 3 0 -15 0 3 29 0 3 0
-61 0 -3 0 0 -15 0 3 0 31 0 -3 -13 0 -3 0
-61 0 -3 0 0 -15 0 3 0 63 0 -3 -13 0 -3 0
-61 0 -3 0 0 17 0 3 0 31 0 -3 -13 0 -3 0
-61 0 -3 0 0 17 0 3 0 63 0 -3 -13 0 -3 0
-61 0 3 0 0 -13 0 3 0 33 0 -3 -13 0 -9 0
-37 0 -3 0 0 -7 0 3 0 39 0 -3 -37 0 -3 0
-37 0 -3 0 0 -7 0 3 0 55 0 -3 11 0 -3 0
-37 0 -3 0 0 9 0 3 0 39 0 -3 11 0 -3 0
-37 0 -3 0 0 9 0 3 0 55 0 -3 -37 0 -3 0
-21 0 -3 0 0 9 0 3 0 7 0 -3 -5 0 -3 0
-21 0 -3 0 0 9 0 3 0 87 0 -3 -21 0 -3 0
-13 0 -3 0 0 1 0 3 0 -1 0 -3 -13 0 -3 0
-13 0 -3 0 0 1 0 3 0 95 0 -3 -13 0 -3 0
19 0 -3 0 0 1 0 3 0 47 0 -3 3 0 -3 0
35 0 -3 0 0 1 0 3 0 47 0 -3 -13 0 -3 0
-61 0 -3 0 0 -1 0 -3 0 17 0 3 -13 0 -3 0
-61 0 -3 0 0 -1 0 -3 0 49 0 3 -13 0 -3 0
-61 0 -3 0 0 31 0 -3 0 17 0 3 -13 0 -3 0
-61 0 -3 0 0 31 0 -3 0 49 0 3 -13 0 -3 0
-37 0 -3 0 0 7 0 -3 0 25 0 3 -37 0 -3 0
-37 0 -3 0 0 7 0 -3 0 41 0 3 11 0 -3 0
-37 0 -3 0 0 23 0 -3 0 25 0 3 11 0 -3 0
-37 0 -3 0 0 23 0 -3 0 41 0 3 -37 0 -3 0
-21 0 -3 0 0 23 0 -3 0 -7 0 3 -5 0 -3 0
-21 0 -3 0 0 23 0 -3 0 73 0 3 -21 0 -3 0
-13 0 -3 0 0 15 0 -3 0 -15 0 3 -13 0 -3 0
-13 0 -3 0 0 15 0 -3 0 81 0 3 -13 0 -3 0
19 0 -3 0 0 15 0 -3 0 33 0 3 3 0 -3 0
35 0 -3 0 0 15 0 -3 0 33 0 3 -13 0 -3 0
-13 0 -3 0 0 15 0 -3 0 -1 0 -3 29 0 3 0
-61 0 3 0 0 17 0 -3 0 17 0 -3 29 0 -3 0
-37 0 3 0 0 9 0 -3 0 41 0 -3 5 0 -3 0
-13 0 3 0 0 1 0 -3 0 -15 0 -3 29 0 -3 0
35 0 3 0 0 1 0 -3 0 33 0 -3 29 0 -3 0
-61 0 3 0 0 17 0 -3 0 31 0 3 -13 0 3 0
-61 0 3 0 0 17 0 -3 0 63 0 3 -13 0 3 0
-37 0 3 0 0 -7 0 -3 0 39 0 3 -37 0 3 0
-37 0 3 0 0 9 0 -3 0 55 0 3 -37 0 3 0
-21 0 3 0 0 9 0 -3 0 7 0 3 -5 0 3 0
-21 0 3 0 0 9 0 -3 0 87 0 3 -21 0 3 0
-13 0 3 0 0 1 0 -3 0 -1 0 3 -13 0 3 0
35 0 3 0 0 1 0 -3 0 47 0 3 -13 0 3 0
-61 0 3 0 0 -1 0 3 0 17 0 -3 -13 0 3 0
-61 0 3 0 0 -1 0 3 0 49 0 -3 -13 0 3 0
-40 0 6 0 0 8 0 6 0 26 0 0 -34 0 0 0
-37 0 3 0 0 7 0 3 0 25 0 -3 -37 0 3 0
-40 0 -6 0 0 10 0 0 0 10 0 0 8 0 6 0
-16 0 -6 0 0 2 0 0 0 34 0 0 -16 0 6 0
8 0 -6 0 0 -6 0 0 0 -22 0 0 8 0 6 0
56 0 -6 0 0 -6 0 0 0 26 0 0 8 0 6 0
-40 0 -6 0 0 10 0 0 0 38 0 0 8 0 -6 0
-40 0 -6 0 0 10 0 0 0 70 0 0 8 0 -6 0
-16 0 -6 0 0 -14 0 0 0 46 0 0 -16 0 -6 0
-16 0 -6 0 0 2 0 0 0 62 0 0 -16 0 -6 0
0 0 -6 0 0 2 0 0 0 14 0 0 16 0 -6 0
0 0 -6 0 0 2 0 0 0 94 0 0 0 0 -6 0
8 0 -6 0 0 -6 0 0 0 6 0 0 8 0 -6 0
56 0 -6 0 0 -6 0 0 0 54 0 0 8 0 -6 0
-40 0 -6 0 0 6 0 0 0 10 0 0 8 0 -6 0
-40 0 -6 0 0 6 0 0 0 42 0 0 8 0 -6 0
-16 0 -6 0 0 14 0 0 0 18 0 0 -16 0 -6 0
-40 0 6 0 0 6 0 0 0 10 0 0 8 0 6 0
-19 0 -3 0 0 -1 0 3 0 17 0 -3 29 0 -3 0
-19 0 -3 0 0 -1 0 3 0 31 0 3 -13 0 3 0
56 0 0 0 0 -8 0 0 0 24 0 0 8 0 0 0
-40 0 6 0 0 6 0 0 0 70 0 0 8 0 -6 0
-19 0 -3 0 0 -1 0 3 0 63 0 3 -13 0 3 0
-19 0 3 0 0 -15 0 3 0 49 0 3 -13 0 -3 0
-19 0 3 0 0 -1 0 -3 0 63 0 -3 -13 0 -3 0
-16 0 0 0 0 -16 0 0 0 48 0 0 -16 0 0 0
-16 0 0 0 0 0 0 0 0 64 0 0 -16 0 0 0
-40 0 6 0 0 10 0 0 0 10 0 0 8 0 -6 0
-19 0 -3 0 0 17 0 -3 0 17 0 -3 -13 0 3 0
-40 0 6 0 0 10 0 0 0 42 0 0 8 0 -6 0
-19 0 -3 0 0 17 0 -3 0 49 0 -3 -13 0 3 0
-16 0 6 0 0 2 0 0 0 18 0 0 32 0 -6 0
0 0 6 0 0 2 0 0 0 -14 0 0 16 0 -6 0
0 0 6 0 0 2 0 0 0 66 0 0 0 0 -6 0
8 0 6 0 0 -6 0 0 0 -22 0 0 8 0 -6 0
8 0 6 0 0 -6 0 0 0 74 0 0 8 0 -6 0
40 0 6 0 0 -6 0 0 0 26 0 0 24 0 -6 0
56 0 6 0 0 -6 0 0 0 26 0 0 8 0 -6 0
-16 0 6 0 0 -14 0 0 0 46 0 0 -16 0 6 0
-16 0 6 0 0 2 0 0 0 62 0 0 -16 0 6 0
8 0 6 0 0 -6 0 0 0 6 0 0 8 0 6 0
-16 0 6 0 0 14 0 0 0 18 0 0 -16 0 6 0
5 0 -3 0 0 9 0 -3 0 25 0 -3 11 0 3 0
21 0 -3 0 0 9 0 -3 0 -7 0 -3 -5 0 3 0
21 0 -3 0 0 9 0 -3 0 73 0 -3 -21 0 3 0
29 0 -3 0 0 1 0 -3 0 -15 0 -3 -13 0 3 0
29 0 -3 0 0 1 0 -3 0 81 0 -3 -13 0 3 0
77 0 -3 0 0 1 0 -3 0 33 0 -3 -13 0 3 0
5 0 -3 0 0 -7 0 -3 0 39 0 3 5 0 -3 0
5 0 -3 0 0 9 0 -3 0 55 0 3 5 0 -3 0
29 0 -3 0 0 1 0 -3 0 -1 0 3 29 0 -3 0
5 0 -3 0 0 7 0 3 0 25 0 -3 5 0 -3 0
5 0 3 0 0 -7 0 3 0 41 0 3 11 0 -3 0
29 0 3 0 0 1 0 3 0 -15 0 3 -13 0 -3 0
29 0 3 0 0 1 0 3 0 81 0 3 -13 0 -3 0
5 0 3 0 0 -7 0 3 0 39 0 -3 5 0 3 0
5 0 3 0 0 7 0 -3 0 25 0 3 5 0 3 0
5 0 3 0 0 7 0 -3 0 55 0 -3 11 0 -3 0
29 0 3 0 0 15 0 -3 0 -1 0 -3 -13 0 -3 0
8 0 0 0 0 -8 0 0 0 24 0 0 -40 0 0 0
24 0 0 0 0 -8 0 0 0 72 0 0 -8 0 0 0
24 0 0 0 0 8 0 0 0 72 0 0 -24 0 0 0
32 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
32 0 0 0 0 0 0 0 0 80 0 0 -16 0 0 0
80 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
48 0 0 0 0 0 0 0 0 32 0 0 16 0 0 0
-69 0 3 0 0 -9 0 3 0 -23 0 -3 27 0 3 0
-48 0 -6 0 0 -2 0 0 0 -30 0 0 48 0 -6 0
-27 0 -3 0 0 -9 0 3 0 -9 0 3 27 0 3 0
-27 0 3 0 0 -9 0 -3 0 -9 0 -3 27 0 -3 0
0 0 0 0 0 -16 0 0 0 -64 0 0 48 0 0 0
32 0 0 0 0 -16 0 0 0 -16 0 0 32 0 0 0
-69 0 3 0 0 -9 0 3 0 -7 0 -3 -21 0 3 0
-69 0 3 0 0 -9 0 3 0 7 0 3 21 0 -3 0
-48 0 -6 0 0 -2 0 0 0 -14 0 0 0 0 -6 0
-48 0 -6 0 0 -2 0 0 0 14 0 0 0 0 6 0
-48 0 6 0 0 -2 0 0 0 -14 0 0 0 0 6 0
-48 0 6 0 0 -2 0 0 0 14 0 0 0 0 -6 0
-27 0 -3 0 0 -9 0 3 0 -7 0 -3 21 0 -3 0
-27 0 -3 0 0 -9 0 3 0 7 0 3 -21 0 3 0
-69 0 -3 0 0 -7 0 3 0 -23 0 3 21 0 3 0
-69 0 -3 0 0 7 0 -3 0 -9 0 -3 21 0 3 0
-69 0 3 0 0 7 0 3 0 -23 0 -3 -21 0 3 0
-69 0 3 0 0 7 0 3 0 -9 0 3 21 0 -3 0
-48 0 -6 0 0 14 0 0 0 -30 0 0 0 0 -6 0
-48 0 -6 0 0 14 0 0 0 -2 0 0 0 0 6 0
-48 0 6 0 0 14 0 0 0 -30 0 0 0 0 6 0
-48 0 6 0 0 14 0 0 0 -2 0 0 0 0 -6 0
-27 0 -3 0 0 7 0 3 0 -23 0 -3 21 0 -3 0
-27 0 -3 0 0 7 0 3 0 -9 0 3 -21 0 3 0
-27 0 3 0 0 -7 0 3 0 -9 0 -3 21 0 3 0
-27 0 3 0 0 7 0 -3 0 -23 0 3 21 0 3 0
-69 0 -3 0 0 -7 0 3 0 7 0 -3 27 0 -3 0
-69 0 -3 0 0 7 0 -3 0 -7 0 3 27 0 -3 0
-69 0 3 0 0 7 0 3 0 -7 0 -3 27 0 3 0
-48 0 -6 0 0 14 0 0 0 -14 0 0 48 0 -6 0
-27 0 3 0 0 -7 0 3 0 -7 0 3 27 0 -3 0
-27 0 3 0 0 7 0 -3 0 7 0 -3 27 0 -3 0
-45 0 -9 0 0 -1 0 3 0 -29 0 3 45 0 -3 0
-5 0 -3 0 0 -7 0 3 0 -55 0 3 53 0 3 0
3 0 -3 0 0 -15 0 3 0 -63 0 3 45 0 3 0
39 0 -3 0 0 -15 0 3 0 -15 0 -9 45 0 3 0
-66 0 0 0 0 -8 0 6 0 -8 0 -6 -18 0 0 0
-45 0 -9 0 0 -1 0 3 0 13 0 -3 3 0 3 0
-45 0 -3 0 0 1 0 3 0 -17 0 -3 3 0 -3 0
-24 0 -6 0 0 -8 0 6 0 6 0 0 -18 0 0 0
-21 0 -3 0 0 -7 0 3 0 -9 0 -3 27 0 -3 0
-5 0 -3 0 0 -7 0 3 0 -41 0 -3 11 0 -3 0
-5 0 -3 0 0 -7 0 3 0 39 0 -3 -5 0 -3 0
-3 0 15 0 0 -15 0 3 0 -43 0 3 3 0 -3 0
3 0 -3 0 0 -15 0 3 0 47 0 -3 3 0 -3 0
35 0 -3 0 0 -15 0 3 0 -1 0 -3 -13 0 -3 0
35 0 -3 0 0 -15 0 3 0 -1 0 -3 19 0 -3 0
39 0 -3 0 0 -15 0 3 0 -1 0 9 3 0 -3 0
51 0 -3 0 0 -15 0 3 0 -1 0 -3 3 0 -3 0
-66 0 0 0 0 6 0 0 0 -8 0 6 24 0 -6 0
-45 0 -9 0 0 13 0 -3 0 -29 0 3 3 0 -9 0
-45 0 -3 0 0 15 0 -3 0 -31 0 3 3 0 -3 0
-45 0 3 0 0 13 0 -3 0 -1 0 3 3 0 -9 0
-21 0 -3 0 0 7 0 -3 0 -23 0 3 27 0 -3 0
-5 0 -3 0 0 7 0 -3 0 -55 0 3 11 0 -3 0
-5 0 -3 0 0 7 0 -3 0 25 0 3 -5 0 -3 0
-3 0 15 0 0 -1 0 -3 0 27 0 -3 3 0 -3 0
3 0 -3 0 0 -1 0 -3 0 -63 0 3 3 0 -3 0
3 0 -3 0 0 -1 0 -3 0 33 0 3 3 0 -3 0
35 0 -3 0 0 -1 0 -3 0 -15 0 3 -13 0 -3 0
35 0 -3 0 0 -1 0 -3 0 -15 0 3 19 0 -3 0
39 0 -3 0 0 -1 0 -3 0 -15 0 -9 3 0 -3 0
51 0 -3 0 0 -1 0 -3 0 -15 0 3 3 0 -3 0
-66 0 0 0 0 6 0 0 0 -8 0 -6 24 0 6 0
-5 0 -3 0 0 7 0 -3 0 -41 0 -3 53 0 3 0
-3 0 15 0 0 -1 0 -3 0 -43 0 3 45 0 3 0
3 0 -3 0 0 -1 0 -3 0 -49 0 -3 45 0 3 0
-66 0 6 0 0 -8 0 0 0 -22 0 -6 24 0 0 0
-45 0 3 0 0 1 0 -3 0 -31 0 -3 45 0 -3 0
-5 0 3 0 0 -7 0 -3 0 -55 0 -3 53 0 -3 0
3 0 3 0 0 -15 0 -3 0 -63 0 -3 45 0 -3 0
51 0 3 0 0 -15 0 -3 0 -15 0 -3 45 0 -3 0
-45 0 3 0 0 1 0 -3 0 -17 0 3 3 0 3 0
-45 0 9 0 0 -1 0 -3 0 13 0 3 3 0 -3 0
-5 0 3 0 0 -7 0 -3 0 -41 0 3 11 0 3 0
-5 0 3 0 0 -7 0 -3 0 39 0 3 -5 0 3 0
35 0 3 0 0 -15 0 -3 0 -1 0 3 -13 0 3 0
39 0 3 0 0 -15 0 -3 0 -1 0 -9 3 0 3 0
51 0 3 0 0 -15 0 -3 0 -1 0 3 3 0 3 0
-66 0 6 0 0 6 0 6 0 -22 0 -6 -18 0 6 0
-45 0 -3 0 0 13 0 3 0 -1 0 -3 3 0 9 0
-45 0 3 0 0 -17 0 3 0 -31 0 -3 3 0 3 0
-45 0 3 0 0 -17 0 3 0 1 0 -3 3 0 3 0
-45 0 3 0 0 15 0 3 0 -31 0 -3 3 0 3 0
-45 0 9 0 0 -15 0 3 0 -29 0 -3 3 0 -3 0
-45 0 9 0 0 13 0 3 0 -29 0 -3 3 0 9 0
-24 0 0 0 0 6 0 6 0 -8 0 0 -18 0 6 0
-24 0 6 0 0 -8 0 6 0 -22 0 0 -18 0 0 0
-21 0 3 0 0 -9 0 3 0 -7 0 -3 27 0 3 0
-21 0 3 0 0 7 0 3 0 -23 0 -3 27 0 3 0
-5 0 3 0 0 -9 0 3 0 -55 0 -3 -5 0 3 0
-5 0 3 0 0 -9 0 3 0 25 0 -3 11 0 3 0
-5 0 3 0 0 7 0 3 0 -55 0 -3 11 0 3 0
-5 0 3 0 0 7 0 3 0 25 0 -3 -5 0 3 0
-3 0 -15 0 0 -1 0 3 0 27 0 3 3 0 3 0
-3 0 21 0 0 -1 0 3 0 -57 0 3 3 0 3 0
3 0 3 0 0 -1 0 3 0 -63 0 -3 3 0 3 0
3 0 3 0 0 -1 0 3 0 33 0 -3 3 0 3 0
35 0 3 0 0 -1 0 3 0 -15 0 -3 -13 0 3 0
35 0 3 0 0 -1 0 3 0 -15 0 -3 19 0 3 0
39 0 3 0 0 -1 0 3 0 -15 0 9 3 0 3 0
51 0 3 0 0 -1 0 3 0 -15 0 -3 3 0 3 0
-45 0 -3 0 0 13 0 3 0 -15 0 3 45 0 -9 0
-3 0 -15 0 0 -1 0 3 0 -43 0 -3 45 0 -3 0
3 0 3 0 0 -1 0 3 0 -49 0 3 45 0 -3 0
39 0 3 0 0 -1 0 3 0 -1 0 -9 45 0 -3 0
-24 0 -12 0 0 -8 0 0 0 -36 0 0 24 0 0 0
-24 0 -6 0 0 -6 0 0 0 -38 0 0 24 0 6 0
16 0 -6 0 0 -14 0 0 0 -62 0 0 32 0 6 0
24 0 -6 0 0 -22 0 0 0 -70 0 0 24 0 6 0
72 0 -6 0 0 -22 0 0 0 -22 0 0 24 0 6 0
-24 0 -6 0 0 -6 0 0 0 -10 0 0 24 0 -6 0
-3 0 -9 0 0 -15 0 3 0 13 0 3 3 0 -3 0
16 0 -6 0 0 -14 0 0 0 -34 0 0 32 0 -6 0
16 0 -6 0 0 -14 0 0 0 46 0 0 16 0 -6 0
18 0 12 0 0 -22 0 0 0 -36 0 6 24 0 -6 0
56 0 -6 0 0 -22 0 0 0 6 0 0 8 0 -6 0
72 0 -6 0 0 -22 0 0 0 6 0 0 24 0 -6 0
-24 0 -12 0 0 20 0 0 0 -36 0 0 24 0 -12 0
-24 0 -6 0 0 -10 0 0 0 -38 0 0 24 0 -6 0
-24 0 -6 0 0 -10 0 0 0 -6 0 0 24 0 -6 0
-24 0 -6 0 0 22 0 0 0 -38 0 0 24 0 -6 0
-24 0 0 0 0 20 0 0 0 -8 0 0 24 0 -12 0
-3 0 -9 0 0 -1 0 -3 0 -29 0 -3 3 0 -3 0
-3 0 -9 0 0 13 0 3 0 -29 0 -3 45 0 -9 0
-3 0 -3 0 0 13 0 -3 0 -15 0 -3 3 0 -9 0
0 0 -6 0 0 -2 0 0 0 -14 0 0 48 0 -6 0
0 0 -6 0 0 14 0 0 0 -30 0 0 48 0 -6 0
16 0 -6 0 0 -2 0 0 0 -62 0 0 16 0 -6 0
16 0 -6 0 0 -2 0 0 0 18 0 0 32 0 -6 0
16 0 -6 0 0 14 0 0 0 -62 0 0 32 0 -6 0
16 0 -6 0 0 14 0 0 0 18 0 0 16 0 -6 0
18 0 12 0 0 6 0 0 0 20 0 -6 24 0 -6 0
24 0 -6 0 0 6 0 0 0 -70 0 0 24 0 -6 0
24 0 -6 0 0 6 0 0 0 26 0 0 24 0 -6 0
56 0 -6 0 0 6 0 0 0 -22 0 0 8 0 -6 0
56 0 -6 0 0 6 0 0 0 -22 0 0 40 0 -6 0
60 0 -6 0 0 6 0 0 0 -22 0 -12 24 0 -6 0
72 0 -6 0 0 6 0 0 0 -22 0 0 24 0 -6 0
16 0 -6 0 0 -2 0 0 0 -34 0 0 16 0 6 0
18 0 12 0 0 6 0 0 0 -36 0 6 24 0 6 0
24 0 -6 0 0 6 0 0 0 -42 0 0 24 0 6 0
-24 0 6 0 0 -10 0 0 0 -38 0 0 24 0 6 0
-24 0 6 0 0 -10 0 0 0 -10 0 0 24 0 -6 0
-3 0 -3 0 0 -17 0 3 0 -31 0 -3 45 0 -3 0
-3 0 -3 0 0 -17 0 3 0 -17 0 3 3 0 3 0
16 0 0 0 0 -16 0 0 0 -64 0 0 32 0 0 0
72 0 0 0 0 -24 0 0 0 -24 0 0 24 0 0 0
-24 0 6 0 0 -10 0 0 0 22 0 0 24 0 -6 0
-3 0 -3 0 0 -17 0 3 0 15 0 3 3 0 3 0
16 0 0 0 0 -16 0 0 0 -32 0 0 32 0 0 0
24 0 0 0 0 -24 0 0 0 -40 0 0 24 0 0 0
56 0 0 0 0 -24 0 0 0 8 0 0 8 0 0 0
72 0 0 0 0 -24 0 0 0 8 0 0 24 0 0 0
-24 0 6 0 0 -6 0 0 0 -38 0 0 24 0 -6 0
-24 0 6 0 0 -6 0 0 0 -10 0 0 24 0 6 0
-24 0 6 0 0 22 0 0 0 -10 0 0 24 0 -6 0
-3 0 -3 0 0 1 0 -3 0 -31 0 -3 3 0 3 0
-3 0 -3 0 0 1 0 -3 0 -17 0 3 45 0 -3 0
-3 0 -3 0 0 15 0 3 0 -17 0 3 3 0 3 0
-3 0 3 0 0 1 0 3 0 -31 0 3 3 0 -3 0
-3 0 3 0 0 15 0 -3 0 -17 0 -3 3 0 -3 0
16 0 0 0 0 0 0 0 0 -64 0 0 16 0 0 0
16 0 0 0 0 16 0 0 0 -64 0 0 32 0 0 0
-24 0 12 0 0 -8 0 0 0 -36 0 0 24 0 0 0
0 0 6 0 0 -14 0 0 0 -30 0 0 48 0 -6 0
16 0 6 0 0 -14 0 0 0 -62 0 0 32 0 -6 0
24 0 6 0 0 -22 0 0 0 26 0 0 24 0 -6 0
56 0 6 0 0 -22 0 0 0 -22 0 0 40 0 -6 0
72 0 6 0 0 -22 0 0 0 -22 0 0 24 0 -6 0
-3 0 9 0 0 -15 0 -3 0 13 0 -3 3 0 3 0
16 0 6 0 0 -14 0 0 0 -34 0 0 32 0 6 0
24 0 6 0 0 -22 0 0 0 -42 0 0 24 0 6 0
56 0 6 0 0 -22 0 0 0 6 0 0 8 0 6 0
-3 0 9 0 0 -1 0 3 0 -29 0 3 3 0 3 0
16 0 6 0 0 -2 0 0 0 -62 0 0 16 0 6 0
16 0 6 0 0 14 0 0 0 -62 0 0 32 0 6 0
24 0 6 0 0 6 0 0 0 -70 0 0 24 0 6 0
56 0 6 0 0 6 0 0 0 -22 0 0 8 0 6 0
-3 0 9 0 0 13 0 -3 0 13 0 -3 3 0 -9 0
16 0 6 0 0 -2 0 0 0 -34 0 0 16 0 -6 0
16 0 6 0 0 14 0 0 0 -34 0 0 32 0 -6 0
18 0 -12 0 0 6 0 0 0 -36 0 -6 24 0 -6 0
24 0 6 0 0 6 0 0 0 -42 0 0 24 0 -6 0
60 0 6 0 0 6 0 0 0 6 0 -12 24 0 -6 0
18 0 -6 0 0 -8 0 0 0 -22 0 -6 24 0 0 0
21 0 -3 0 0 -7 0 -3 0 -23 0 -3 27 0 3 0
37 0 -3 0 0 -7 0 -3 0 -55 0 -3 11 0 3 0
45 0 -3 0 0 -15 0 -3 0 33 0 -3 3 0 3 0
77 0 -3 0 0 -15 0 -3 0 -15 0 -3 19 0 3 0
93 0 -3 0 0 -15 0 -3 0 -15 0 -3 3 0 3 0
18 0 0 0 0 -22 0 0 0 -8 0 6 24 0 -6 0
37 0 -3 0 0 -7 0 -3 0 -41 0 3 53 0 -3 0
45 0 -3 0 0 -15 0 -3 0 -49 0 3 45 0 -3 0
77 0 -3 0 0 -15 0 -3 0 -1 0 3 29 0 -3 0
18 0 0 0 0 6 0 0 0 -8 0 -6 24 0 -6 0
37 0 -3 0 0 -9 0 3 0 -55 0 -3 37 0 -3 0
37 0 -3 0 0 7 0 3 0 -55 0 -3 53 0 -3 0
45 0 -3 0 0 -1 0 3 0 -63 0 -3 45 0 -3 0
77 0 -3 0 0 -1 0 3 0 -15 0 -3 29 0 -3 0
18 0 -6 0 0 6 0 6 0 6 0 6 -18 0 6 0
18 0 0 0 0 -8 0 6 0 -8 0 6 -18 0 0 0
37 0 -3 0 0 -9 0 3 0 -41 0 3 -5 0 3 0
37 0 -3 0 0 7 0 3 0 -41 0 3 11 0 3 0
39 0 15 0 0 -1 0 3 0 -43 0 9 3 0 3 0
45 0 -3 0 0 -1 0 3 0 -49 0 3 3 0 3 0
77 0 -3 0 0 -1 0 3 0 -1 0 3 -13 0 3 0
18 0 6 0 0 -8 0 0 0 -22 0 6 24 0 0 0
21 0 3 0 0 -23 0 3 0 -7 0 3 27 0 -3 0
21 0 3 0 0 -7 0 3 0 -23 0 3 27 0 -3 0
37 0 3 0 0 -23 0 3 0 25 0 3 11 0 -3 0
37 0 3 0 0 -7 0 3 0 -55 0 3 11 0 -3 0
37 0 3 0 0 -7 0 3 0 25 0 3 -5 0 -3 0
39 0 -15 0 0 -15 0 3 0 27 0 9 3 0 -3 0
45 0 3 0 0 -15 0 3 0 -63 0 3 3 0 -3 0
45 0 3 0 0 -15 0 3 0 33 0 3 3 0 -3 0
77 0 3 0 0 -15 0 3 0 -15 0 3 -13 0 -3 0
77 0 3 0 0 -15 0 3 0 -15 0 3 19 0 -3 0
81 0 3 0 0 -15 0 3 0 -15 0 15 3 0 -3 0
93 0 3 0 0 -15 0 3 0 -15 0 3 3 0 -3 0
18 0 6 0 0 -8 0 0 0 6 0 -6 24 0 0 0
37 0 3 0 0 -23 0 3 0 -41 0 -3 37 0 3 0
45 0 3 0 0 -15 0 3 0 -49 0 -3 45 0 3 0
77 0 3 0 0 -15 0 3 0 -1 0 -3 29 0 3 0
37 0 3 0 0 -9 0 -3 0 -55 0 3 37 0 3 0
45 0 3 0 0 -1 0 -3 0 -63 0 3 45 0 3 0
77 0 3 0 0 -1 0 -3 0 -15 0 3 29 0 3 0
18 0 6 0 0 6 0 -6 0 6 0 -6 -18 0 -6 0
21 0 3 0 0 -9 0 -3 0 7 0 -3 27 0 -3 0
21 0 3 0 0 7 0 -3 0 -9 0 -3 27 0 -3 0
37 0 3 0 0 -9 0 -3 0 39 0 -3 11 0 -3 0
37 0 3 0 0 7 0 -3 0 -41 0 -3 11 0 -3 0
45 0 3 0 0 -1 0 -3 0 -49 0 -3 3 0 -3 0
45 0 3 0 0 -1 0 -3 0 47 0 -3 3 0 -3 0
77 0 3 0 0 -1 0 -3 0 -1 0 -3 19 0 -3 0
93 0 3 0 0 -1 0 -3 0 -1 0 -3 3 0 -3 0
40 0 0 0 0 -24 0 0 0 -40 0 0 40 0 0 0
40 0 0 0 0 -8 0 0 0 -40 0 0 56 0 0 0
48 0 0 0 0 -16 0 0 0 -48 0 0 48 0 0 0
40 0 0 0 0 -8 0 0 0 -56 0 0 40 0 0 0
48 0 0 0 0 0 0 0 0 -64 0 0 48 0 0 0
80 0 0 0 0 0 0 0 0 -16 0 0 32 0 0 0
56 0 0 0 0 -8 0 0 0 -88 0 0 24 0 0 0
64 0 0 0 0 -16 0 0 0 -96 0 0 16 0 0 0
64 0 0 0 0 -16 0 0 0 0 0 0 16 0 0 0
96 0 0 0 0 -16 0 0 0 -48 0 0 0 0 0 0
96 0 0 0 0 -16 0 0 0 -48 0 0 32 0 0 0
112 0 0 0 0 -16 0 0 0 -48 0 0 16 0 0 0
64 0 0 0 0 -16 0 0 0 -16 0 0 32 0 0 0
56 0 0 0 0 8 0 0 0 -88 0 0 40 0 0 0
64 0 0 0 0 0 0 0 0 -96 0 0 32 0 0 0
96 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
64 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
96 0 0 0 0 0 0 0 0 32 0 0 0 0 0 0
104 0 0 0 0 -8 0 0 0 -56 0 0 8 0 0 0
104 0 0 0 0 -8 0 0 0 -56 0 0 40 0 0 0
120 0 0 0 0 -8 0 0 0 -56 0 0 24 0 0 0
104 0 0 0 0 -8 0 0 0 40 0 0 8 0 0 0
136 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
136 0 0 0 0 -8 0 0 0 -8 0 0 24 0 0 0
152 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
-69 0 3 0 0 -9 0 3 0 23 0 3 -27 0 -3 0
-48 0 -6 0 0 -2 0 0 0 30 0 0 -48 0 6 0
-27 0 -3 0 0 -9 0 3 0 9 0 -3 -27 0 -3 0
-27 0 3 0 0 -9 0 -3 0 9 0 3 -27 0 3 0
0 0 0 0 0 -16 0 0 0 64 0 0 -48 0 0 0
32 0 0 0 0 -16 0 0 0 16 0 0 -32 0 0 0
-69 0 -3 0 0 -7 0 3 0 -7 0 3 -27 0 3 0
-69 0 -3 0 0 7 0 -3 0 7 0 -3 -27 0 3 0
-69 0 3 0 0 7 0 3 0 7 0 3 -27 0 -3 0
-48 0 -6 0 0 14 0 0 0 14 0 0 -48 0 6 0
-27 0 3 0 0 -7 0 3 0 7 0 -3 -27 0 3 0
-27 0 3 0 0 7 0 -3 0 -7 0 3 -27 0 3 0
-69 0 -3 0 0 -7 0 3 0 23 0 -3 -21 0 -3 0
-69 0 -3 0 0 7 0 -3 0 9 0 3 -21 0 -3 0
-69 0 3 0 0 7 0 3 0 9 0 -3 -21 0 3 0
-69 0 3 0 0 7 0 3 0 23 0 3 21 0 -3 0
-48 0 -6 0 0 14 0 0 0 2 0 0 0 0 -6 0
-48 0 -6 0 0 14 0 0 0 30 0 0 0 0 6 0
-48 0 6 0 0 14 0 0 0 2 0 0 0 0 6 0
-48 0 6 0 0 14 0 0 0 30 0 0 0 0 -6 0
-27 0 -3 0 0 7 0 3 0 9 0 -3 21 0 -3 0
-27 0 -3 0 0 7 0 3 0 23 0 3 -21 0 3 0
-27 0 3 0 0 -7 0 3 0 9 0 3 -21 0 -3 0
-27 0 3 0 0 7 0 -3 0 23 0 -3 -21 0 -3 0
-66 0 0 0 0 -8 0 6 0 8 0 6 18 0 0 0
-45 0 -9 0 0 -1 0 3 0 -13 0 3 -3 0 -3 0
-45 0 -3 0 0 1 0 3 0 17 0 3 -3 0 3 0
-24 0 -6 0 0 -8 0 6 0 -6 0 0 18 0 0 0
-21 0 -3 0 0 -7 0 3 0 9 0 3 -27 0 3 0
-5 0 -3 0 0 -7 0 3 0 -39 0 3 5 0 3 0
-5 0 -3 0 0 -7 0 3 0 41 0 3 -11 0 3 0
-3 0 15 0 0 -15 0 3 0 43 0 -3 -3 0 3 0
3 0 -3 0 0 -15 0 3 0 -47 0 3 -3 0 3 0
35 0 -3 0 0 -15 0 3 0 1 0 3 -19 0 3 0
35 0 -3 0 0 -15 0 3 0 1 0 3 13 0 3 0
39 0 -3 0 0 -15 0 3 0 1 0 -9 -3 0 3 0
51 0 -3 0 0 -15 0 3 0 1 0 3 -3 0 3 0
-45 0 -9 0 0 -1 0 3 0 29 0 -3 -45 0 3 0
-5 0 -3 0 0 -7 0 3 0 55 0 -3 -53 0 -3 0
3 0 -3 0 0 -15 0 3 0 63 0 -3 -45 0 -3 0
39 0 -3 0 0 -15 0 3 0 15 0 9 -45 0 -3 0
-66 0 0 0 0 6 0 0 0 8 0 6 -24 0 -6 0
-5 0 -3 0 0 7 0 -3 0 41 0 3 -53 0 -3 0
-3 0 15 0 0 -1 0 -3 0 43 0 -3 -45 0 -3 0
3 0 -3 0 0 -1 0 -3 0 49 0 3 -45 0 -3 0
-66 0 0 0 0 6 0 0 0 8 0 -6 -24 0 6 0
-45 0 -9 0 0 13 0 -3 0 29 0 -3 -3 0 9 0
-45 0 -3 0 0 15 0 -3 0 31 0 -3 -3 0 3 0
-45 0 3 0 0 13 0 -3 0 1 0 -3 -3 0 9 0
-21 0 -3 0 0 7 0 -3 0 23 0 -3 -27 0 3 0
-5 0 -3 0 0 7 0 -3 0 -25 0 -3 5 0 3 0
-5 0 -3 0 0 7 0 -3 0 55 0 -3 -11 0 3 0
-3 0 15 0 0 -1 0 -3 0 -27 0 3 -3 0 3 0
3 0 -3 0 0 -1 0 -3 0 -33 0 -3 -3 0 3 0
3 0 -3 0 0 -1 0 -3 0 63 0 -3 -3 0 3 0
35 0 -3 0 0 -1 0 -3 0 15 0 -3 -19 0 3 0
35 0 -3 0 0 -1 0 -3 0 15 0 -3 13 0 3 0
39 0 -3 0 0 -1 0 -3 0 15 0 9 -3 0 3 0
51 0 -3 0 0 -1 0 -3 0 15 0 -3 -3 0 3 0
-45 0 3 0 0 1 0 -3 0 17 0 -3 -3 0 -3 0
-45 0 9 0 0 -1 0 -3 0 -13 0 -3 -3 0 3 0
-5 0 3 0 0 -7 0 -3 0 -39 0 -3 5 0 -3 0
-5 0 3 0 0 -7 0 -3 0 41 0 -3 -11 0 -3 0
35 0 3 0 0 -15 0 -3 0 1 0 -3 13 0 -3 0
39 0 3 0 0 -15 0 -3 0 1 0 9 -3 0 -3 0
51 0 3 0 0 -15 0 -3 0 1 0 -3 -3 0 -3 0
-66 0 6 0 0 -8 0 0 0 22 0 6 -24 0 0 0
-45 0 3 0 0 1 0 -3 0 31 0 3 -45 0 3 0
-5 0 3 0 0 -7 0 -3 0 55 0 3 -53 0 3 0
3 0 3 0 0 -15 0 -3 0 63 0 3 -45 0 3 0
51 0 3 0 0 -15 0 -3 0 15 0 3 -45 0 3 0
-45 0 -3 0 0 13 0 3 0 15 0 -3 -45 0 9 0
-3 0 -15 0 0 -1 0 3 0 43 0 3 -45 0 3 0
3 0 3 0 0 -1 0 3 0 49 0 -3 -45 0 3 0
39 0 3 0 0 -1 0 3 0 1 0 9 -45 0 3 0
-66 0 6 0 0 6 0 6 0 22 0 6 18 0 -6 0
-45 0 -3 0 0 13 0 3 0 1 0 3 -3 0 -9 0
-45 0 3 0 0 -17 0 3 0 -1 0 3 -3 0 -3 0
-45 0 3 0 0 -17 0 3 0 31 0 3 -3 0 -3 0
-45 0 3 0 0 15 0 3 0 31 0 3 -3 0 -3 0
-45 0 9 0 0 -15 0 3 0 29 0 3 -3 0 3 0
-45 0 9 0 0 13 0 3 0 29 0 3 -3 0 -9 0
-24 0 0 0 0 6 0 6 0 8 0 0 18 0 -6 0
-24 0 6 0 0 -8 0 6 0 22 0 0 18 0 0 0
-21 0 3 0 0 -9 0 3 0 7 0 3 -27 0 -3 0
-21 0 3 0 0 7 0 3 0 23 0 3 -27 0 -3 0
-5 0 3 0 0 -9 0 3 0 -25 0 3 -11 0 -3 0
-5 0 3 0 0 -9 0 3 0 55 0 3 5 0 -3 0
-5 0 3 0 0 7 0 3 0 -25 0 3 5 0 -3 0
-5 0 3 0 0 7 0 3 0 55 0 3 -11 0 -3 0
-3 0 -15 0 0 -1 0 3 0 -27 0 -3 -3 0 -3 0
-3 0 21 0 0 -1 0 3 0 57 0 -3 -3 0 -3 0
3 0 3 0 0 -1 0 3 0 -33 0 3 -3 0 -3 0
3 0 3 0 0 -1 0 3 0 63 0 3 -3 0 -3 0
35 0 3 0 0 -1 0 3 0 15 0 3 -19 0 -3 0
35 0 3 0 0 -1 0 3 0 15 0 3 13 0 -3 0
39 0 3 0 0 -1 0 3 0 15 0 -9 -3 0 -3 0
51 0 3 0 0 -1 0 3 0 15 0 3 -3 0 -3 0
-24 0 -6 0 0 -6 0 0 0 10 0 0 -24 0 6 0
-3 0 -9 0 0 -15 0 3 0 -13 0 -3 -3 0 3 0
16 0 -6 0 0 -14 0 0 0 -46 0 0 -16 0 6 0
16 0 -6 0 0 -14 0 0 0 34 0 0 -32 0 6 0
18 0 12 0 0 -22 0 0 0 36 0 -6 -24 0 6 0
56 0 -6 0 0 -22 0 0 0 -6 0 0 -8 0 6 0
72 0 -6 0 0 -22 0 0 0 -6 0 0 -24 0 6 0
-24 0 -12 0 0 -8 0 0 0 36 0 0 -24 0 0 0
-24 0 -6 0 0 -6 0 0 0 38 0 0 -24 0 -6 0
16 0 -6 0 0 -14 0 0 0 62 0 0 -32 0 -6 0
24 0 -6 0 0 -22 0 0 0 70 0 0 -24 0 -6 0
72 0 -6 0 0 -22 0 0 0 22 0 0 -24 0 -6 0
18 0 12 0 0 6 0 0 0 36 0 -6 -24 0 -6 0
24 0 -6 0 0 6 0 0 0 42 0 0 -24 0 -6 0
-24 0 -12 0 0 20 0 0 0 36 0 0 -24 0 12 0
-24 0 -6 0 0 -10 0 0 0 6 0 0 -24 0 6 0
-24 0 -6 0 0 -10 0 0 0 38 0 0 -24 0 6 0
-24 0 -6 0 0 22 0 0 0 38 0 0 -24 0 6 0
-24 0 0 0 0 20 0 0 0 8 0 0 -24 0 12 0
-3 0 -9 0 0 -1 0 -3 0 29 0 3 -3 0 3 0
-3 0 -9 0 0 13 0 3 0 29 0 3 -45 0 9 0
-3 0 -3 0 0 13 0 -3 0 15 0 3 -3 0 9 0
0 0 -6 0 0 -2 0 0 0 14 0 0 -48 0 6 0
0 0 -6 0 0 14 0 0 0 30 0 0 -48 0 6 0
16 0 -6 0 0 -2 0 0 0 -18 0 0 -32 0 6 0
16 0 -6 0 0 -2 0 0 0 62 0 0 -16 0 6 0
16 0 -6 0 0 14 0 0 0 -18 0 0 -16 0 6 0
16 0 -6 0 0 14 0 0 0 62 0 0 -32 0 6 0
18 0 12 0 0 6 0 0 0 -20 0 6 -24 0 6 0
24 0 -6 0 0 6 0 0 0 -26 0 0 -24 0 6 0
24 0 -6 0 0 6 0 0 0 70 0 0 -24 0 6 0
56 0 -6 0 0 6 0 0 0 22 0 0 -40 0 6 0
56 0 -6 0 0 6 0 0 0 22 0 0 -8 0 6 0
60 0 -6 0 0 6 0 0 0 22 0 12 -24 0 6 0
72 0 -6 0 0 6 0 0 0 22 0 0 -24 0 6 0
-24 0 6 0 0 -10 0 0 0 -22 0 0 -24 0 6 0
-3 0 -3 0 0 -17 0 3 0 -15 0 -3 -3 0 -3 0
16 0 0 0 0 -16 0 0 0 32 0 0 -32 0 0 0
24 0 0 0 0 -24 0 0 0 40 0 0 -24 0 0 0
56 0 0 0 0 -24 0 0 0 -8 0 0 -8 0 0 0
72 0 0 0 0 -24 0 0 0 -8 0 0 -24 0 0 0
-24 0 6 0 0 -10 0 0 0 10 0 0 -24 0 6 0
-24 0 6 0 0 -10 0 0 0 38 0 0 -24 0 -6 0
-3 0 -3 0 0 -17 0 3 0 17 0 -3 -3 0 -3 0
-3 0 -3 0 0 -17 0 3 0 31 0 3 -45 0 3 0
16 0 0 0 0 -16 0 0 0 64 0 0 -32 0 0 0
72 0 0 0 0 -24 0 0 0 24 0 0 -24 0 0 0
-24 0 6 0 0 -6 0 0 0 10 0 0 -24 0 -6 0
-24 0 6 0 0 -6 0 0 0 38 0 0 -24 0 6 0
-24 0 6 0 0 22 0 0 0 10 0 0 -24 0 6 0
-3 0 -3 0 0 1 0 -3 0 17 0 -3 -45 0 3 0
-3 0 -3 0 0 1 0 -3 0 31 0 3 -3 0 -3 0
-3 0 -3 0 0 15 0 3 0 17 0 -3 -3 0 -3 0
-3 0 3 0 0 1 0 3 0 31 0 -3 -3 0 3 0
-3 0 3 0 0 15 0 -3 0 17 0 3 -3 0 3 0
16 0 0 0 0 0 0 0 0 64 0 0 -16 0 0 0
16 0 0 0 0 16 0 0 0 64 0 0 -32 0 0 0
-3 0 9 0 0 -15 0 -3 0 -13 0 3 -3 0 -3 0
16 0 6 0 0 -14 0 0 0 34 0 0 -32 0 -6 0
24 0 6 0 0 -22 0 0 0 42 0 0 -24 0 -6 0
56 0 6 0 0 -22 0 0 0 -6 0 0 -8 0 -6 0
-24 0 12 0 0 -8 0 0 0 36 0 0 -24 0 0 0
0 0 6 0 0 -14 0 0 0 30 0 0 -48 0 6 0
16 0 6 0 0 -14 0 0 0 62 0 0 -32 0 6 0
24 0 6 0 0 -22 0 0 0 -26 0 0 -24 0 6 0
56 0 6 0 0 -22 0 0 0 22 0 0 -40 0 6 0
72 0 6 0 0 -22 0 0 0 22 0 0 -24 0 6 0
-3 0 9 0 0 13 0 -3 0 -13 0 3 -3 0 9 0
16 0 6 0 0 -2 0 0 0 34 0 0 -16 0 6 0
16 0 6 0 0 14 0 0 0 34 0 0 -32 0 6 0
18 0 -12 0 0 6 0 0 0 36 0 6 -24 0 6 0
24 0 6 0 0 6 0 0 0 42 0 0 -24 0 6 0
60 0 6 0 0 6 0 0 0 -6 0 12 -24 0 6 0
-3 0 9 0 0 -1 0 3 0 29 0 -3 -3 0 -3 0
16 0 6 0 0 -2 0 0 0 62 0 0 -16 0 -6 0
16 0 6 0 0 14 0 0 0 62 0 0 -32 0 -6 0
24 0 6 0 0 6 0 0 0 70 0 0 -24 0 -6 0
56 0 6 0 0 6 0 0 0 22 0 0 -8 0 -6 0
18 0 0 0 0 -22 0 0 0 8 0 -6 -24 0 6 0
37 0 -3 0 0 -7 0 -3 0 41 0 -3 -53 0 3 0
45 0 -3 0 0 -15 0 -3 0 49 0 -3 -45 0 3 0
77 0 -3 0 0 -15 0 -3 0 1 0 -3 -29 0 3 0
18 0 -6 0 0 -8 0 0 0 22 0 6 -24 0 0 0
21 0 -3 0 0 -7 0 -3 0 23 0 3 -27 0 -3 0
37 0 -3 0 0 -7 0 -3 0 55 0 3 -11 0 -3 0
39 0 15 0 0 -15 0 -3 0 -27 0 9 -3 0 -3 0
45 0 -3 0 0 -15 0 -3 0 -33 0 3 -3 0 -3 0
77 0 -3 0 0 -15 0 -3 0 15 0 3 -19 0 -3 0
93 0 -3 0 0 -15 0 -3 0 15 0 3 -3 0 -3 0
18 0 -6 0 0 6 0 6 0 -6 0 -6 18 0 -6 0
18 0 0 0 0 -8 0 6 0 8 0 -6 18 0 0 0
37 0 -3 0 0 -9 0 3 0 41 0 -3 5 0 -3 0
37 0 -3 0 0 7 0 3 0 41 0 -3 -11 0 -3 0
39 0 15 0 0 -1 0 3 0 43 0 -9 -3 0 -3 0
45 0 -3 0 0 -1 0 3 0 49 0 -3 -3 0 -3 0
77 0 -3 0 0 -1 0 3 0 1 0 -3 13 0 -3 0
18 0 0 0 0 6 0 0 0 8 0 6 -24 0 6 0
37 0 -3 0 0 -9 0 3 0 55 0 3 -37 0 3 0
37 0 -3 0 0 7 0 3 0 55 0 3 -53 0 3 0
45 0 -3 0 0 -1 0 3 0 63 0 3 -45 0 3 0
77 0 -3 0 0 -1 0 3 0 15 0 3 -29 0 3 0
18 0 6 0 0 -8 0 0 0 -6 0 6 -24 0 0 0
37 0 3 0 0 -23 0 3 0 41 0 3 -37 0 -3 0
45 0 3 0 0 -15 0 3 0 49 0 3 -45 0 -3 0
77 0 3 0 0 -15 0 3 0 1 0 3 -29 0 -3 0
18 0 6 0 0 -8 0 0 0 22 0 -6 -24 0 0 0
21 0 3 0 0 -23 0 3 0 7 0 -3 -27 0 3 0
21 0 3 0 0 -7 0 3 0 23 0 -3 -27 0 3 0
37 0 3 0 0 -23 0 3 0 -25 0 -3 -11 0 3 0
37 0 3 0 0 -7 0 3 0 55 0 -3 -11 0 3 0
45 0 3 0 0 -15 0 3 0 -33 0 -3 -3 0 3 0
45 0 3 0 0 -15 0 3 0 63 0 -3 -3 0 3 0
77 0 3 0 0 -15 0 3 0 15 0 -3 -19 0 3 0
93 0 3 0 0 -15 0 3 0 15 0 -3 -3 0 3 0
18 0 6 0 0 6 0 -6 0 -6 0 6 18 0 6 0
21 0 3 0 0 -9 0 -3 0 -7 0 3 -27 0 3 0
21 0 3 0 0 7 0 -3 0 9 0 3 -27 0 3 0
37 0 3 0 0 -9 0 -3 0 -39 0 3 -11 0 3 0
37 0 3 0 0 7 0 -3 0 41 0 3 -11 0 3 0
39 0 21 0 0 -1 0 -3 0 -41 0 9 -3 0 3 0
45 0 3 0 0 -1 0 -3 0 -47 0 3 -3 0 3 0
45 0 3 0 0 -1 0 -3 0 49 0 3 -3 0 3 0
77 0 3 0 0 -1 0 -3 0 1 0 3 -19 0 3 0
93 0 3 0 0 -1 0 -3 0 1 0 3 -3 0 3 0
37 0 3 0 0 -9 0 -3 0 55 0 -3 -37 0 -3 0
45 0 3 0 0 -1 0 -3 0 63 0 -3 -45 0 -3 0
77 0 3 0 0 -1 0 -3 0 15 0 -3 -29 0 -3 0
40 0 0 0 0 -24 0 0 0 40 0 0 -40 0 0 0
40 0 0 0 0 -8 0 0 0 40 0 0 -56 0 0 0
48 0 0 0 0 -16 0 0 0 48 0 0 -48 0 0 0
40 0 0 0 0 -8 0 0 0 56 0 0 -40 0 0 0
48 0 0 0 0 0 0 0 0 64 0 0 -48 0 0 0
80 0 0 0 0 0 0 0 0 16 0 0 -32 0 0 0
64 0 0 0 0 -16 0 0 0 16 0 0 -32 0 0 0
64 0 0 0 0 -16 0 0 0 0 0 0 -16 0 0 0
64 0 0 0 0 -16 0 0 0 96 0 0 -16 0 0 0
96 0 0 0 0 -16 0 0 0 48 0 0 0 0 0 0
112 0 0 0 0 -16 0 0 0 48 0 0 -16 0 0 0
64 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
96 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
56 0 0 0 0 8 0 0 0 88 0 0 -40 0 0 0
64 0 0 0 0 0 0 0 0 96 0 0 -32 0 0 0
96 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0
104 0 0 0 0 -8 0 0 0 -40 0 0 -8 0 0 0
104 0 0 0 0 -8 0 0 0 56 0 0 -40 0 0 0
104 0 0 0 0 -8 0 0 0 56 0 0 -8 0 0 0
120 0 0 0 0 -8 0 0 0 56 0 0 -24 0 0 0
136 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
152 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
-69 0 -3 0 0 9 0 3 0 -23 0 3 -27 0 3 0
-69 0 -3 0 0 23 0 -3 0 -9 0 -3 -27 0 3 0
-27 0 -3 0 0 9 0 -3 0 -9 0 3 -27 0 -3 0
-27 0 3 0 0 9 0 3 0 -9 0 -3 -27 0 3 0
-8 0 0 0 0 8 0 0 0 24 0 0 -40 0 0 0
-69 0 -3 0 0 9 0 3 0 -7 0 3 21 0 3 0
-69 0 -3 0 0 9 0 3 0 7 0 -3 -21 0 -3 0
-69 0 -3 0 0 23 0 -3 0 -7 0 3 -21 0 -3 0
-69 0 -3 0 0 23 0 -3 0 7 0 -3 21 0 3 0
-69 0 3 0 0 9 0 -3 0 -7 0 -3 21 0 -3 0
-69 0 3 0 0 9 0 -3 0 7 0 3 -21 0 3 0
-48 0 -6 0 0 2 0 0 0 -14 0 0 0 0 6 0
-48 0 -6 0 0 2 0 0 0 14 0 0 0 0 -6 0
-48 0 6 0 0 2 0 0 0 -14 0 0 0 0 -6 0
-48 0 6 0 0 2 0 0 0 14 0 0 0 0 6 0
-27 0 -3 0 0 9 0 -3 0 -7 0 -3 -21 0 3 0
-27 0 -3 0 0 9 0 -3 0 7 0 3 21 0 -3 0
-27 0 3 0 0 9 0 3 0 -7 0 3 -21 0 -3 0
-27 0 3 0 0 9 0 3 0 7 0 -3 21 0 3 0
-27 0 3 0 0 23 0 -3 0 -7 0 3 21 0 3 0
-27 0 3 0 0 23 0 -3 0 7 0 -3 -21 0 -3 0
-66 0 -6 0 0 -6 0 6 0 -22 0 6 18 0 6 0
-66 0 -6 0 0 8 0 0 0 -22 0 6 -24 0 0 0
-66 0 0 0 0 -6 0 0 0 -8 0 6 -24 0 6 0
-66 0 0 0 0 8 0 6 0 -8 0 6 18 0 0 0
-45 0 -9 0 0 -13 0 3 0 -29 0 3 -3 0 9 0
-45 0 -9 0 0 15 0 3 0 -29 0 3 -3 0 -3 0
-45 0 -3 0 0 -15 0 3 0 -31 0 3 -3 0 3 0
-45 0 -3 0 0 17 0 3 0 -31 0 3 -3 0 3 0
-45 0 -3 0 0 17 0 3 0 1 0 3 -3 0 3 0
-45 0 3 0 0 -13 0 3 0 -1 0 3 -3 0 9 0
-24 0 -6 0 0 8 0 6 0 -22 0 0 18 0 0 0
-24 0 0 0 0 -6 0 6 0 -8 0 0 18 0 6 0
-21 0 -3 0 0 -7 0 3 0 -23 0 3 -27 0 3 0
-21 0 -3 0 0 9 0 3 0 -7 0 3 -27 0 3 0
-5 0 -3 0 0 -7 0 3 0 -55 0 3 -11 0 3 0
-5 0 -3 0 0 -7 0 3 0 25 0 3 5 0 3 0
-5 0 -3 0 0 9 0 3 0 -55 0 3 5 0 3 0
-5 0 -3 0 0 9 0 3 0 25 0 3 -11 0 3 0
-3 0 -21 0 0 1 0 3 0 -57 0 -3 -3 0 3 0
-3 0 15 0 0 1 0 3 0 27 0 -3 -3 0 3 0
3 0 -3 0 0 1 0 3 0 -63 0 3 -3 0 3 0
3 0 -3 0 0 1 0 3 0 33 0 3 -3 0 3 0
35 0 -3 0 0 1 0 3 0 -15 0 3 -19 0 3 0
35 0 -3 0 0 1 0 3 0 -15 0 3 13 0 3 0
39 0 -3 0 0 1 0 3 0 -15 0 -9 -3 0 3 0
51 0 -3 0 0 1 0 3 0 -15 0 3 -3 0 3 0
-66 0 -6 0 0 8 0 0 0 6 0 -6 -24 0 0 0
3 0 -3 0 0 1 0 3 0 47 0 -3 -45 0 -3 0
3 0 -3 0 0 15 0 -3 0 33 0 3 -45 0 -3 0
-66 0 -6 0 0 22 0 -6 0 6 0 -6 18 0 6 0
-66 0 0 0 0 8 0 -6 0 -8 0 -6 18 0 0 0
-66 0 0 0 0 22 0 0 0 -8 0 -6 -24 0 6 0
-45 0 -9 0 0 1 0 -3 0 13 0 -3 -3 0 -3 0
-45 0 -9 0 0 29 0 -3 0 13 0 -3 -3 0 9 0
-45 0 -3 0 0 -1 0 -3 0 -17 0 -3 -3 0 3 0
-45 0 -3 0 0 31 0 -3 0 -17 0 -3 -3 0 3 0
-45 0 -3 0 0 31 0 -3 0 15 0 -3 -3 0 3 0
-45 0 3 0 0 29 0 -3 0 -15 0 -3 -3 0 9 0
-24 0 -6 0 0 8 0 -6 0 6 0 0 18 0 0 0
-24 0 0 0 0 22 0 -6 0 -8 0 0 18 0 6 0
-21 0 -3 0 0 7 0 -3 0 -9 0 -3 -27 0 3 0
-21 0 -3 0 0 23 0 -3 0 7 0 -3 -27 0 3 0
-5 0 -3 0 0 7 0 -3 0 -41 0 -3 -11 0 3 0
-5 0 -3 0 0 7 0 -3 0 39 0 -3 5 0 3 0
-5 0 -3 0 0 23 0 -3 0 -41 0 -3 5 0 3 0
-5 0 -3 0 0 23 0 -3 0 39 0 -3 -11 0 3 0
-3 0 -21 0 0 15 0 -3 0 41 0 3 -3 0 3 0
-3 0 15 0 0 15 0 -3 0 -43 0 3 -3 0 3 0
3 0 -3 0 0 15 0 -3 0 -49 0 -3 -3 0 3 0
3 0 -3 0 0 15 0 -3 0 47 0 -3 -3 0 3 0
35 0 -3 0 0 15 0 -3 0 -1 0 -3 -19 0 3 0
35 0 -3 0 0 15 0 -3 0 -1 0 -3 13 0 3 0
39 0 -3 0 0 15 0 -3 0 -1 0 9 -3 0 3 0
51 0 -3 0 0 15 0 -3 0 -1 0 -3 -3 0 3 0
-45 0 3 0 0 17 0 -3 0 -31 0 -3 -3 0 -3 0
-45 0 3 0 0 17 0 -3 0 1 0 -3 -3 0 -3 0
-45 0 9 0 0 15 0 -3 0 -29 0 -3 -3 0 3 0
-24 0 6 0 0 8 0 -6 0 -22 0 0 18 0 0 0
-5 0 3 0 0 -7 0 -3 0 25 0 -3 5 0 -3 0
-5 0 3 0 0 9 0 -3 0 -55 0 -3 5 0 -3 0
-5 0 3 0 0 9 0 -3 0 25 0 -3 -11 0 -3 0
-3 0 -15 0 0 1 0 -3 0 27 0 3 -3 0 -3 0
-3 0 21 0 0 1 0 -3 0 -57 0 3 -3 0 -3 0
3 0 3 0 0 1 0 -3 0 33 0 -3 -3 0 -3 0
35 0 3 0 0 1 0 -3 0 -15 0 -3 13 0 -3 0
39 0 3 0 0 1 0 -3 0 -15 0 9 -3 0 -3 0
51 0 3 0 0 1 0 -3 0 -15 0 -3 -3 0 -3 0
-66 0 6 0 0 8 0 0 0 6 0 6 -24 0 0 0
-45 0 3 0 0 17 0 -3 0 15 0 3 -45 0 3 0
-5 0 3 0 0 9 0 -3 0 39 0 3 -53 0 3 0
3 0 3 0 0 1 0 -3 0 47 0 3 -45 0 3 0
51 0 3 0 0 1 0 -3 0 -1 0 3 -45 0 3 0
-3 0 -15 0 0 15 0 3 0 27 0 3 -45 0 3 0
-45 0 3 0 0 -1 0 3 0 -17 0 3 -3 0 -3 0
-45 0 9 0 0 1 0 3 0 13 0 3 -3 0 3 0
-5 0 3 0 0 7 0 3 0 39 0 3 5 0 -3 0
-24 0 -6 0 0 10 0 0 0 -38 0 0 -24 0 6 0
-24 0 -6 0 0 10 0 0 0 -6 0 0 -24 0 6 0
-3 0 -9 0 0 1 0 3 0 -29 0 -3 -3 0 3 0
-3 0 -3 0 0 -13 0 3 0 -15 0 -3 -3 0 9 0
16 0 -6 0 0 -14 0 0 0 18 0 0 -16 0 6 0
16 0 -6 0 0 2 0 0 0 -62 0 0 -16 0 6 0
16 0 -6 0 0 2 0 0 0 18 0 0 -32 0 6 0
18 0 12 0 0 -6 0 0 0 20 0 -6 -24 0 6 0
24 0 -6 0 0 -6 0 0 0 26 0 0 -24 0 6 0
56 0 -6 0 0 -6 0 0 0 -22 0 0 -8 0 6 0
72 0 -6 0 0 -6 0 0 0 -22 0 0 -24 0 6 0
-24 0 -12 0 0 8 0 0 0 20 0 0 -24 0 0 0
-24 0 -6 0 0 10 0 0 0 22 0 0 -24 0 -6 0
16 0 -6 0 0 2 0 0 0 46 0 0 -32 0 -6 0
24 0 -6 0 0 -6 0 0 0 54 0 0 -24 0 -6 0
72 0 -6 0 0 -6 0 0 0 6 0 0 -24 0 -6 0
-24 0 -6 0 0 6 0 0 0 -10 0 0 -24 0 6 0
-3 0 -9 0 0 15 0 -3 0 13 0 3 -3 0 3 0
16 0 -6 0 0 14 0 0 0 46 0 0 -16 0 6 0
-24 0 6 0 0 6 0 0 0 -38 0 0 -24 0 6 0
-3 0 -3 0 0 -1 0 3 0 -31 0 -3 -3 0 -3 0
-3 0 3 0 0 -15 0 3 0 -17 0 -3 -3 0 3 0
-3 0 3 0 0 -1 0 -3 0 -31 0 3 -3 0 3 0
-24 0 6 0 0 10 0 0 0 -10 0 0 -24 0 6 0
-3 0 -3 0 0 17 0 -3 0 -17 0 3 -3 0 -3 0
-24 0 6 0 0 10 0 0 0 22 0 0 -24 0 6 0
-3 0 -3 0 0 17 0 -3 0 15 0 3 -3 0 -3 0
16 0 0 0 0 16 0 0 0 48 0 0 -16 0 0 0
-3 0 9 0 0 1 0 -3 0 -29 0 3 -3 0 -3 0
16 0 6 0 0 -14 0 0 0 18 0 0 -16 0 -6 0
18 0 -12 0 0 -6 0 0 0 20 0 6 -24 0 -6 0
24 0 6 0 0 -6 0 0 0 26 0 0 -24 0 -6 0
56 0 6 0 0 -6 0 0 0 -22 0 0 -8 0 -6 0
-24 0 12 0 0 8 0 0 0 20 0 0 -24 0 0 0
-3 0 9 0 0 -13 0 3 0 13 0 -3 -3 0 9 0
-3 0 9 0 0 1 0 -3 0 13 0 -3 -45 0 3 0
0 0 6 0 0 2 0 0 0 14 0 0 -48 0 6 0
16 0 6 0 0 -14 0 0 0 46 0 0 -16 0 6 0
16 0 6 0 0 2 0 0 0 46 0 0 -32 0 6 0
18 0 24 0 0 -6 0 0 0 48 0 -6 -24 0 6 0
24 0 6 0 0 -6 0 0 0 -42 0 0 -24 0 6 0
24 0 6 0 0 -6 0 0 0 54 0 0 -24 0 6 0
56 0 6 0 0 -6 0 0 0 6 0 0 -40 0 6 0
56 0 6 0 0 -6 0 0 0 6 0 0 -8 0 6 0
60 0 6 0 0 -6 0 0 0 6 0 -12 -24 0 6 0
72 0 6 0 0 -6 0 0 0 6 0 0 -24 0 6 0
18 0 -12 0 0 22 0 0 0 20 0 6 -24 0 6 0
16 0 6 0 0 14 0 0 0 46 0 0 -16 0 -6 0
18 0 0 0 0 -6 0 0 0 -8 0 -6 -24 0 6 0
37 0 -3 0 0 -7 0 -3 0 25 0 -3 -37 0 3 0
45 0 -3 0 0 1 0 -3 0 33 0 -3 -45 0 3 0
77 0 -3 0 0 1 0 -3 0 -15 0 -3 -29 0 3 0
18 0 -6 0 0 -6 0 -6 0 6 0 6 18 0 -6 0
18 0 -6 0 0 8 0 0 0 6 0 6 -24 0 0 0
18 0 0 0 0 -6 0 0 0 -8 0 6 -24 0 -6 0
18 0 0 0 0 8 0 -6 0 -8 0 6 18 0 0 0
21 0 -3 0 0 9 0 -3 0 7 0 3 -27 0 -3 0
37 0 -3 0 0 9 0 -3 0 39 0 3 -11 0 -3 0
45 0 -3 0 0 1 0 -3 0 -49 0 3 -3 0 -3 0
45 0 -3 0 0 1 0 -3 0 47 0 3 -3 0 -3 0
77 0 -3 0 0 1 0 -3 0 -1 0 3 -19 0 -3 0
93 0 -3 0 0 1 0 -3 0 -1 0 3 -3 0 -3 0
37 0 -3 0 0 7 0 3 0 39 0 3 -37 0 3 0
37 0 3 0 0 -7 0 3 0 25 0 3 -37 0 -3 0
18 0 6 0 0 -6 0 6 0 6 0 -6 18 0 6 0
21 0 3 0 0 -7 0 3 0 -9 0 -3 -27 0 3 0
37 0 3 0 0 -7 0 3 0 -41 0 -3 -11 0 3 0
21 0 3 0 0 7 0 -3 0 -23 0 3 -27 0 3 0
37 0 3 0 0 7 0 -3 0 -55 0 3 -11 0 3 0
39 0 -15 0 0 15 0 -3 0 27 0 9 -3 0 3 0
37 0 3 0 0 7 0 -3 0 39 0 -3 -37 0 -3 0
40 0 0 0 0 -8 0 0 0 24 0 0 -40 0 0 0
48 0 0 0 0 0 0 0 0 32 0 0 -48 0 0 0
56 0 0 0 0 -8 0 0 0 -8 0 0 -24 0 0 0
56 0 0 0 0 -8 0 0 0 72 0 0 -8 0 0 0
64 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
64 0 0 0 0 0 0 0 0 80 0 0 -16 0 0 0
112 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
-69 0 -3 0 0 9 0 3 0 23 0 -3 27 0 -3 0
-69 0 -3 0 0 23 0 -3 0 9 0 3 27 0 -3 0
-27 0 -3 0 0 9 0 -3 0 9 0 -3 27 0 3 0
-27 0 3 0 0 9 0 3 0 9 0 3 27 0 -3 0
-8 0 0 0 0 8 0 0 0 -24 0 0 40 0 0 0
-66 0 -6 0 0 8 0 0 0 -6 0 6 24 0 0 0
3 0 -3 0 0 1 0 3 0 -47 0 3 45 0 3 0
-66 0 -6 0 0 -6 0 6 0 22 0 -6 -18 0 -6 0
-66 0 -6 0 0 8 0 0 0 22 0 -6 24 0 0 0
-66 0 0 0 0 -6 0 0 0 8 0 -6 24 0 -6 0
-66 0 0 0 0 8 0 6 0 8 0 -6 -18 0 0 0
-45 0 -9 0 0 -13 0 3 0 29 0 -3 3 0 -9 0
-45 0 -9 0 0 15 0 3 0 29 0 -3 3 0 3 0
-45 0 -3 0 0 -15 0 3 0 31 0 -3 3 0 -3 0
-45 0 -3 0 0 17 0 3 0 -1 0 -3 3 0 -3 0
-45 0 -3 0 0 17 0 3 0 31 0 -3 3 0 -3 0
-45 0 3 0 0 -13 0 3 0 1 0 -3 3 0 -9 0
-24 0 -6 0 0 8 0 6 0 22 0 0 -18 0 0 0
-24 0 0 0 0 -6 0 6 0 8 0 0 -18 0 -6 0
-21 0 -3 0 0 -7 0 3 0 23 0 -3 27 0 -3 0
-21 0 -3 0 0 9 0 3 0 7 0 -3 27 0 -3 0
-5 0 -3 0 0 -7 0 3 0 -25 0 -3 -5 0 -3 0
-5 0 -3 0 0 -7 0 3 0 55 0 -3 11 0 -3 0
-5 0 -3 0 0 9 0 3 0 -25 0 -3 11 0 -3 0
-5 0 -3 0 0 9 0 3 0 55 0 -3 -5 0 -3 0
-3 0 -21 0 0 1 0 3 0 57 0 3 3 0 -3 0
-3 0 15 0 0 1 0 3 0 -27 0 3 3 0 -3 0
3 0 -3 0 0 1 0 3 0 -33 0 -3 3 0 -3 0
3 0 -3 0 0 1 0 3 0 63 0 -3 3 0 -3 0
35 0 -3 0 0 1 0 3 0 15 0 -3 -13 0 -3 0
35 0 -3 0 0 1 0 3 0 15 0 -3 19 0 -3 0
39 0 -3 0 0 1 0 3 0 15 0 9 3 0 -3 0
51 0 -3 0 0 1 0 3 0 15 0 -3 3 0 -3 0
-66 0 -6 0 0 22 0 -6 0 -6 0 6 -18 0 -6 0
-66 0 0 0 0 8 0 -6 0 8 0 6 -18 0 0 0
-66 0 0 0 0 22 0 0 0 8 0 6 24 0 -6 0
-45 0 -9 0 0 1 0 -3 0 -13 0 3 3 0 3 0
-45 0 -9 0 0 29 0 -3 0 -13 0 3 3 0 -9 0
-45 0 -3 0 0 -1 0 -3 0 17 0 3 3 0 -3 0
-45 0 -3 0 0 31 0 -3 0 -15 0 3 3 0 -3 0
-45 0 -3 0 0 31 0 -3 0 17 0 3 3 0 -3 0
-45 0 3 0 0 29 0 -3 0 15 0 3 3 0 -9 0
-24 0 -6 0 0 8 0 -6 0 -6 0 0 -18 0 0 0
-24 0 0 0 0 22 0 -6 0 8 0 0 -18 0 -6 0
-21 0 -3 0 0 7 0 -3 0 9 0 3 27 0 -3 0
-21 0 -3 0 0 23 0 -3 0 -7 0 3 27 0 -3 0
-5 0 -3 0 0 7 0 -3 0 -39 0 3 -5 0 -3 0
-5 0 -3 0 0 7 0 -3 0 41 0 3 11 0 -3 0
-5 0 -3 0 0 23 0 -3 0 -39 0 3 11 0 -3 0
-5 0 -3 0 0 23 0 -3 0 41 0 3 -5 0 -3 0
-3 0 -21 0 0 15 0 -3 0 -41 0 -3 3 0 -3 0
-3 0 15 0 0 15 0 -3 0 43 0 -3 3 0 -3 0
3 0 -3 0 0 15 0 -3 0 -47 0 3 3 0 -3 0
3 0 -3 0 0 15 0 -3 0 49 0 3 3 0 -3 0
35 0 -3 0 0 15 0 -3 0 1 0 3 -13 0 -3 0
35 0 -3 0 0 15 0 -3 0 1 0 3 19 0 -3 0
39 0 -3 0 0 15 0 -3 0 1 0 -9 3 0 -3 0
51 0 -3 0 0 15 0 -3 0 1 0 3 3 0 -3 0
3 0 -3 0 0 15 0 -3 0 -33 0 -3 45 0 3 0
-66 0 6 0 0 8 0 0 0 -6 0 -6 24 0 0 0
-45 0 3 0 0 17 0 -3 0 -15 0 -3 45 0 -3 0
-5 0 3 0 0 9 0 -3 0 -39 0 -3 53 0 -3 0
3 0 3 0 0 1 0 -3 0 -47 0 -3 45 0 -3 0
51 0 3 0 0 1 0 -3 0 1 0 -3 45 0 -3 0
-45 0 3 0 0 17 0 -3 0 -1 0 3 3 0 3 0
-45 0 3 0 0 17 0 -3 0 31 0 3 3 0 3 0
-45 0 9 0 0 15 0 -3 0 29 0 3 3 0 -3 0
-24 0 6 0 0 8 0 -6 0 22 0 0 -18 0 0 0
-5 0 3 0 0 -7 0 -3 0 -25 0 3 -5 0 3 0
-5 0 3 0 0 9 0 -3 0 -25 0 3 11 0 3 0
-5 0 3 0 0 9 0 -3 0 55 0 3 -5 0 3 0
-3 0 -15 0 0 1 0 -3 0 -27 0 -3 3 0 3 0
-3 0 21 0 0 1 0 -3 0 57 0 -3 3 0 3 0
3 0 3 0 0 1 0 -3 0 -33 0 3 3 0 3 0
35 0 3 0 0 1 0 -3 0 15 0 3 -13 0 3 0
39 0 3 0 0 1 0 -3 0 15 0 -9 3 0 3 0
51 0 3 0 0 1 0 -3 0 15 0 3 3 0 3 0
-45 0 3 0 0 -1 0 3 0 17 0 -3 3 0 3 0
-45 0 9 0 0 1 0 3 0 -13 0 -3 3 0 -3 0
-5 0 3 0 0 7 0 3 0 -39 0 -3 -5 0 3 0
-3 0 -15 0 0 15 0 3 0 -27 0 -3 45 0 -3 0
-24 0 -12 0 0 8 0 0 0 -20 0 0 24 0 0 0
-24 0 -6 0 0 10 0 0 0 -22 0 0 24 0 6 0
16 0 -6 0 0 2 0 0 0 -46 0 0 32 0 6 0
24 0 -6 0 0 -6 0 0 0 -54 0 0 24 0 6 0
72 0 -6 0 0 -6 0 0 0 -6 0 0 24 0 6 0
-24 0 -6 0 0 10 0 0 0 6 0 0 24 0 -6 0
-24 0 -6 0 0 10 0 0 0 38 0 0 24 0 -6 0
-3 0 -9 0 0 1 0 3 0 29 0 3 3 0 -3 0
-3 0 -3 0 0 -13 0 3 0 15 0 3 3 0 -9 0
16 0 -6 0 0 -14 0 0 0 -18 0 0 16 0 -6 0
16 0 -6 0 0 2 0 0 0 -18 0 0 32 0 -6 0
16 0 -6 0 0 2 0 0 0 62 0 0 16 0 -6 0
18 0 12 0 0 -6 0 0 0 -20 0 6 24 0 -6 0
24 0 -6 0 0 -6 0 0 0 -26 0 0 24 0 -6 0
56 0 -6 0 0 -6 0 0 0 22 0 0 8 0 -6 0
72 0 -6 0 0 -6 0 0 0 22 0 0 24 0 -6 0
-24 0 -6 0 0 6 0 0 0 10 0 0 24 0 -6 0
-3 0 -9 0 0 15 0 -3 0 -13 0 -3 3 0 -3 0
16 0 -6 0 0 14 0 0 0 -46 0 0 16 0 -6 0
-24 0 6 0 0 6 0 0 0 38 0 0 24 0 -6 0
-3 0 -3 0 0 -1 0 3 0 31 0 3 3 0 3 0
-3 0 3 0 0 -15 0 3 0 17 0 3 3 0 -3 0
-3 0 3 0 0 -1 0 -3 0 31 0 -3 3 0 -3 0
-24 0 6 0 0 10 0 0 0 -22 0 0 24 0 -6 0
-3 0 -3 0 0 17 0 -3 0 -15 0 -3 3 0 3 0
16 0 0 0 0 16 0 0 0 -48 0 0 16 0 0 0
-24 0 6 0 0 10 0 0 0 10 0 0 24 0 -6 0
-3 0 -3 0 0 17 0 -3 0 17 0 -3 3 0 3 0
-24 0 12 0 0 8 0 0 0 -20 0 0 24 0 0 0
-3 0 9 0 0 -13 0 3 0 -13 0 3 3 0 -9 0
-3 0 9 0 0 1 0 -3 0 -13 0 3 45 0 -3 0
0 0 6 0 0 2 0 0 0 -14 0 0 48 0 -6 0
16 0 6 0 0 -14 0 0 0 -46 0 0 16 0 -6 0
16 0 6 0 0 2 0 0 0 -46 0 0 32 0 -6 0
24 0 6 0 0 -6 0 0 0 -54 0 0 24 0 -6 0
24 0 6 0 0 -6 0 0 0 42 0 0 24 0 -6 0
56 0 6 0 0 -6 0 0 0 -6 0 0 8 0 -6 0
56 0 6 0 0 -6 0 0 0 -6 0 0 40 0 -6 0
60 0 6 0 0 -6 0 0 0 -6 0 12 24 0 -6 0
72 0 6 0 0 -6 0 0 0 -6 0 0 24 0 -6 0
-3 0 9 0 0 1 0 -3 0 29 0 -3 3 0 3 0
16 0 6 0 0 -14 0 0 0 -18 0 0 16 0 6 0
18 0 -12 0 0 -6 0 0 0 -20 0 -6 24 0 6 0
24 0 6 0 0 -6 0 0 0 -26 0 0 24 0 6 0
56 0 6 0 0 -6 0 0 0 22 0 0 8 0 6 0
16 0 6 0 0 14 0 0 0 -46 0 0 16 0 6 0
18 0 -12 0 0 22 0 0 0 -20 0 -6 24 0 -6 0
18 0 -6 0 0 -6 0 -6 0 -6 0 -6 -18 0 6 0
18 0 -6 0 0 8 0 0 0 -6 0 -6 24 0 0 0
18 0 0 0 0 -6 0 0 0 8 0 -6 24 0 6 0
18 0 0 0 0 8 0 -6 0 8 0 -6 -18 0 0 0
21 0 -3 0 0 9 0 -3 0 -7 0 -3 27 0 3 0
37 0 -3 0 0 9 0 -3 0 -39 0 -3 11 0 3 0
39 0 -21 0 0 1 0 -3 0 -41 0 -9 3 0 3 0
45 0 -3 0 0 1 0 -3 0 -47 0 -3 3 0 3 0
45 0 -3 0 0 1 0 -3 0 49 0 -3 3 0 3 0
77 0 -3 0 0 1 0 -3 0 1 0 -3 19 0 3 0
81 0 -3 0 0 1 0 -3 0 1 0 -15 3 0 3 0
93 0 -3 0 0 1 0 -3 0 1 0 -3 3 0 3 0
18 0 0 0 0 -6 0 0 0 8 0 6 24 0 -6 0
37 0 -3 0 0 -7 0 -3 0 -25 0 3 37 0 -3 0
45 0 -3 0 0 1 0 -3 0 -33 0 3 45 0 -3 0
77 0 -3 0 0 1 0 -3 0 15 0 3 29 0 -3 0
37 0 -3 0 0 7 0 3 0 -39 0 -3 37 0 -3 0
37 0 -3 0 0 7 0 3 0 -25 0 3 -5 0 3 0
18 0 6 0 0 -6 0 6 0 -6 0 6 -18 0 -6 0
21 0 3 0 0 -7 0 3 0 9 0 3 27 0 -3 0
37 0 3 0 0 -7 0 3 0 -39 0 3 -5 0 -3 0
37 0 3 0 0 -7 0 3 0 41 0 3 11 0 -3 0
39 0 -15 0 0 1 0 3 0 43 0 9 3 0 -3 0
37 0 3 0 0 -7 0 3 0 -25 0 -3 37 0 3 0
37 0 3 0 0 7 0 -3 0 -39 0 3 37 0 3 0
21 0 3 0 0 7 0 -3 0 23 0 -3 27 0 -3 0
37 0 3 0 0 7 0 -3 0 55 0 -3 11 0 -3 0
39 0 -15 0 0 15 0 -3 0 -27 0 -9 3 0 -3 0
40 0 0 0 0 -8 0 0 0 -24 0 0 40 0 0 0
48 0 0 0 0 0 0 0 0 -32 0 0 48 0 0 0
56 0 0 0 0 -8 0 0 0 -72 0 0 8 0 0 0
56 0 0 0 0 -8 0 0 0 8 0 0 24 0 0 0
56 0 0 0 0 8 0 0 0 -72 0 0 24 0 0 0
64 0 0 0 0 0 0 0 0 -80 0 0 16 0 0 0
64 0 0 0 0 0 0 0 0 16 0 0 16 0 0 0
96 0 0 0 0 0 0 0 0 -32 0 0 32 0 0 0
112 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
-18 0 -6 0 0 -6 0 6 0 -6 0 6 18 0 6 0
-42 0 -6 0 0 16 0 0 0 -30 0 6 0 0 0 0
-42 0 -6 0 0 16 0 0 0 2 0 6 0 0 0 0
-18 0 -6 0 0 8 0 0 0 -22 0 6 24 0 0 0
-18 0 -6 0 0 8 0 0 0 -6 0 6 -24 0 0 0
6 0 -6 0 0 0 0 0 0 -62 0 6 0 0 0 0
54 0 -6 0 0 0 0 0 0 -14 0 6 0 0 0 0
-42 0 0 0 0 2 0 0 0 -16 0 6 0 0 6 0
-42 0 0 0 0 2 0 0 0 16 0 6 0 0 6 0
-18 0 0 0 0 -6 0 0 0 8 0 6 -24 0 6 0
6 0 0 0 0 -14 0 0 0 -48 0 6 0 0 6 0
54 0 0 0 0 -14 0 0 0 0 0 6 0 0 6 0
-18 0 0 0 0 -8 0 6 0 -8 0 6 18 0 0 0
-21 0 -9 0 0 -5 0 3 0 -37 0 3 21 0 9 0
3 0 -9 0 0 -13 0 3 0 -13 0 3 -3 0 9 0
63 0 -9 0 0 -21 0 3 0 -21 0 -9 21 0 9 0
-21 0 -9 0 0 -9 0 3 0 -37 0 3 21 0 -3 0
-21 0 -9 0 0 -9 0 3 0 -5 0 3 21 0 -3 0
3 0 -9 0 0 -1 0 3 0 -29 0 3 -3 0 -3 0
3 0 -9 0 0 -1 0 3 0 -13 0 3 45 0 -3 0
3 0 -9 0 0 15 0 3 0 -13 0 3 -3 0 -3 0
21 0 -27 0 0 7 0 3 0 -63 0 -3 21 0 -3 0
27 0 -9 0 0 7 0 3 0 -69 0 3 21 0 -3 0
-21 0 -3 0 0 -7 0 3 0 -39 0 3 21 0 3 0
0 0 -6 0 0 -16 0 6 0 -30 0 0 42 0 0 0
19 0 -3 0 0 -15 0 3 0 -63 0 3 29 0 3 0
21 0 15 0 0 -23 0 3 0 19 0 -3 21 0 3 0
27 0 -3 0 0 -23 0 3 0 -71 0 3 21 0 3 0
63 0 -3 0 0 -23 0 3 0 -23 0 -9 21 0 3 0
75 0 -3 0 0 -23 0 3 0 -23 0 3 21 0 3 0
3 0 -3 0 0 -15 0 3 0 17 0 3 -3 0 3 0
19 0 -3 0 0 -15 0 3 0 -31 0 3 29 0 3 0
27 0 -3 0 0 -23 0 3 0 -39 0 3 21 0 3 0
59 0 -3 0 0 -23 0 3 0 9 0 3 5 0 3 0
63 0 -3 0 0 -23 0 3 0 9 0 -9 21 0 3 0
3 0 -3 0 0 1 0 3 0 -31 0 3 -3 0 3 0
19 0 -3 0 0 1 0 3 0 -63 0 3 13 0 3 0
21 0 -21 0 0 9 0 3 0 -65 0 -3 21 0 3 0
27 0 -3 0 0 9 0 3 0 -71 0 3 21 0 3 0
27 0 -3 0 0 9 0 3 0 -39 0 3 21 0 3 0
3 0 3 0 0 -13 0 3 0 15 0 3 -3 0 9 0
19 0 3 0 0 -13 0 3 0 -33 0 3 29 0 9 0
21 0 -15 0 0 -21 0 3 0 -35 0 -3 21 0 9 0
27 0 3 0 0 -21 0 3 0 -41 0 3 21 0 9 0
63 0 3 0 0 -21 0 3 0 7 0 -9 21 0 9 0
24 0 -6 0 0 -8 0 6 0 -22 0 0 18 0 0 0
42 0 -24 0 0 0 0 6 0 -56 0 -6 42 0 0 0
48 0 -6 0 0 0 0 6 0 -62 0 0 42 0 0 0
24 0 0 0 0 -22 0 6 0 -8 0 0 18 0 6 0
42 0 -18 0 0 -14 0 6 0 -42 0 -6 42 0 6 0
48 0 0 0 0 -14 0 6 0 -48 0 0 42 0 6 0
27 0 -3 0 0 -23 0 3 0 -7 0 3 21 0 3 0
27 0 -3 0 0 -7 0 3 0 -23 0 3 21 0 3 0
27 0 -3 0 0 -7 0 3 0 -7 0 3 -27 0 3 0
43 0 -3 0 0 -23 0 3 0 25 0 3 5 0 3 0
43 0 -3 0 0 -7 0 3 0 -55 0 3 5 0 3 0
43 0 -3 0 0 -7 0 3 0 25 0 3 -11 0 3 0
45 0 15 0 0 -15 0 3 0 27 0 -3 -3 0 3 0
51 0 -3 0 0 -15 0 3 0 -63 0 3 -3 0 3 0
51 0 -3 0 0 -15 0 3 0 33 0 3 -3 0 3 0
83 0 -3 0 0 -15 0 3 0 -15 0 3 -19 0 3 0
83 0 -3 0 0 -15 0 3 0 -15 0 3 13 0 3 0
87 0 -3 0 0 -15 0 3 0 -15 0 -9 -3 0 3 0
99 0 -3 0 0 -15 0 3 0 -15 0 3 -3 0 3 0
43 0 -3 0 0 -23 0 3 0 -39 0 3 37 0 3 0
51 0 -3 0 0 -15 0 3 0 -47 0 3 45 0 3 0
43 0 -3 0 0 -7 0 3 0 -55 0 3 37 0 3 0
51 0 -3 0 0 1 0 3 0 -63 0 3 45 0 3 0
27 0 -3 0 0 9 0 3 0 9 0 3 -27 0 3 0
51 0 -3 0 0 1 0 3 0 -47 0 3 -3 0 3 0
67 0 -3 0 0 -15 0 3 0 -95 0 3 13 0 3 0
67 0 -3 0 0 -15 0 3 0 1 0 3 13 0 3 0
99 0 -3 0 0 -15 0 3 0 -47 0 3 -3 0 3 0
115 0 -3 0 0 -15 0 3 0 -47 0 3 13 0 3 0
67 0 -3 0 0 -15 0 3 0 -15 0 3 29 0 3 0
67 0 -3 0 0 1 0 3 0 -95 0 3 29 0 3 0
67 0 -3 0 0 1 0 3 0 -15 0 3 13 0 3 0
107 0 -3 0 0 -7 0 3 0 -55 0 3 5 0 3 0
107 0 -3 0 0 -7 0 3 0 -55 0 3 37 0 3 0
123 0 -3 0 0 -7 0 3 0 -55 0 3 21 0 3 0
-18 0 -6 0 0 -6 0 6 0 6 0 -6 -18 0 -6 0
-42 0 -6 0 0 16 0 0 0 -2 0 -6 0 0 0 0
-42 0 -6 0 0 16 0 0 0 30 0 -6 0 0 0 0
-18 0 -6 0 0 8 0 0 0 6 0 -6 24 0 0 0
-18 0 -6 0 0 8 0 0 0 22 0 -6 -24 0 0 0
6 0 -6 0 0 0 0 0 0 -34 0 -6 0 0 0 0
6 0 -6 0 0 0 0 0 0 62 0 -6 0 0 0 0
54 0 -6 0 0 0 0 0 0 14 0 -6 0 0 0 0
-42 0 0 0 0 2 0 0 0 -16 0 -6 0 0 -6 0
-42 0 0 0 0 2 0 0 0 16 0 -6 0 0 -6 0
-18 0 0 0 0 -6 0 0 0 -8 0 -6 24 0 -6 0
6 0 0 0 0 -14 0 0 0 48 0 -6 0 0 -6 0
54 0 0 0 0 -14 0 0 0 0 0 -6 0 0 -6 0
-18 0 0 0 0 -8 0 6 0 8 0 -6 -18 0 0 0
-21 0 -9 0 0 -5 0 3 0 37 0 -3 -21 0 -9 0
3 0 -9 0 0 -13 0 3 0 13 0 -3 3 0 -9 0
63 0 -9 0 0 -21 0 3 0 21 0 9 -21 0 -9 0
-21 0 -9 0 0 -9 0 3 0 5 0 -3 -21 0 3 0
-21 0 -9 0 0 -9 0 3 0 37 0 -3 -21 0 3 0
3 0 -9 0 0 -1 0 3 0 13 0 -3 -45 0 3 0
3 0 -9 0 0 -1 0 3 0 29 0 -3 3 0 3 0
3 0 -9 0 0 15 0 3 0 13 0 -3 3 0 3 0
21 0 -27 0 0 7 0 3 0 63 0 3 -21 0 3 0
3 0 -3 0 0 -15 0 3 0 -17 0 -3 3 0 -3 0
19 0 -3 0 0 -15 0 3 0 31 0 -3 -29 0 -3 0
27 0 -3 0 0 -23 0 3 0 39 0 -3 -21 0 -3 0
59 0 -3 0 0 -23 0 3 0 -9 0 -3 -5 0 -3 0
63 0 -3 0 0 -23 0 3 0 -9 0 9 -21 0 -3 0
-21 0 -3 0 0 -7 0 3 0 39 0 -3 -21 0 -3 0
0 0 -6 0 0 -16 0 6 0 30 0 0 -42 0 0 0
19 0 -3 0 0 -15 0 3 0 63 0 -3 -29 0 -3 0
21 0 15 0 0 -23 0 3 0 -19 0 3 -21 0 -3 0
27 0 -3 0 0 -23 0 3 0 71 0 -3 -21 0 -3 0
63 0 -3 0 0 -23 0 3 0 23 0 9 -21 0 -3 0
75 0 -3 0 0 -23 0 3 0 23 0 -3 -21 0 -3 0
27 0 -3 0 0 9 0 3 0 39 0 -3 -21 0 -3 0
3 0 -3 0 0 1 0 3 0 31 0 -3 3 0 -3 0
19 0 -3 0 0 1 0 3 0 63 0 -3 -13 0 -3 0
27 0 -3 0 0 9 0 3 0 71 0 -3 -21 0 -3 0
3 0 3 0 0 -13 0 3 0 -15 0 -3 3 0 -9 0
19 0 3 0 0 -13 0 3 0 33 0 -3 -29 0 -9 0
21 0 -15 0 0 -21 0 3 0 35 0 3 -21 0 -9 0
27 0 3 0 0 -21 0 3 0 41 0 -3 -21 0 -9 0
63 0 3 0 0 -21 0 3 0 -7 0 9 -21 0 -9 0
24 0 -6 0 0 -8 0 6 0 22 0 0 -18 0 0 0
42 0 -24 0 0 0 0 6 0 56 0 6 -42 0 0 0
48 0 -6 0 0 0 0 6 0 62 0 0 -42 0 0 0
24 0 0 0 0 -22 0 6 0 8 0 0 -18 0 -6 0
42 0 -18 0 0 -14 0 6 0 42 0 6 -42 0 -6 0
48 0 0 0 0 -14 0 6 0 48 0 0 -42 0 -6 0
27 0 -3 0 0 -23 0 3 0 7 0 -3 -21 0 -3 0
43 0 -3 0 0 -23 0 3 0 39 0 -3 -37 0 -3 0
51 0 -3 0 0 -15 0 3 0 47 0 -3 -45 0 -3 0
27 0 -3 0 0 -7 0 3 0 7 0 -3 27 0 -3 0
27 0 -3 0 0 -7 0 3 0 23 0 -3 -21 0 -3 0
43 0 -3 0 0 -23 0 3 0 -25 0 -3 -5 0 -3 0
43 0 -3 0 0 -7 0 3 0 -25 0 -3 11 0 -3 0
43 0 -3 0 0 -7 0 3 0 55 0 -3 -5 0 -3 0
45 0 -21 0 0 -15 0 3 0 57 0 3 3 0 -3 0
45 0 15 0 0 -15 0 3 0 -27 0 3 3 0 -3 0
51 0 -3 0 0 -15 0 3 0 -33 0 -3 3 0 -3 0
51 0 -3 0 0 -15 0 3 0 63 0 -3 3 0 -3 0
83 0 -3 0 0 -15 0 3 0 15 0 -3 -13 0 -3 0
83 0 -3 0 0 -15 0 3 0 15 0 -3 19 0 -3 0
87 0 -3 0 0 -15 0 3 0 15 0 9 3 0 -3 0
99 0 -3 0 0 -15 0 3 0 15 0 -3 3 0 -3 0
27 0 -3 0 0 9 0 3 0 -9 0 -3 27 0 -3 0
51 0 -3 0 0 1 0 3 0 47 0 -3 3 0 -3 0
43 0 -3 0 0 -7 0 3 0 55 0 -3 -37 0 -3 0
51 0 -3 0 0 1 0 3 0 63 0 -3 -45 0 -3 0
67 0 -3 0 0 -15 0 3 0 15 0 -3 -29 0 -3 0
67 0 -3 0 0 -15 0 3 0 -1 0 -3 -13 0 -3 0
67 0 -3 0 0 -15 0 3 0 95 0 -3 -13 0 -3 0
99 0 -3 0 0 -15 0 3 0 47 0 -3 3 0 -3 0
115 0 -3 0 0 -15 0 3 0 47 0 -3 -13 0 -3 0
67 0 -3 0 0 1 0 3 0 15 0 -3 -13 0 -3 0
67 0 -3 0 0 1 0 3 0 95 0 -3 -29 0 -3 0
107 0 -3 0 0 -7 0 3 0 55 0 -3 -37 0 -3 0
107 0 -3 0 0 -7 0 3 0 55 0 -3 -5 0 -3 0
123 0 -3 0 0 -7 0 3 0 55 0 -3 -21 0 -3 0
-18 0 -6 0 0 6 0 -6 0 -6 0 6 -18 0 -6 0
-42 0 0 0 0 16 0 -6 0 16 0 6 -42 0 0 0
-18 0 0 0 0 8 0 -6 0 -8 0 6 -18 0 0 0
-42 0 0 0 0 -2 0 0 0 -16 0 6 0 0 -6 0
-42 0 0 0 0 -2 0 0 0 16 0 6 0 0 -6 0
-18 0 0 0 0 6 0 0 0 -8 0 6 -24 0 -6 0
-18 0 0 0 0 6 0 0 0 8 0 6 24 0 -6 0
-18 0 0 0 0 22 0 0 0 -8 0 6 24 0 -6 0
-21 0 -9 0 0 9 0 -3 0 -37 0 3 -21 0 3 0
-21 0 -9 0 0 9 0 -3 0 -5 0 3 -21 0 3 0
3 0 -9 0 0 1 0 -3 0 -29 0 3 3 0 3 0
27 0 -9 0 0 -7 0 -3 0 27 0 3 -21 0 3 0
75 0 -9 0 0 -7 0 -3 0 -21 0 3 -21 0 3 0
3 0 -9 0 0 13 0 -3 0 -13 0 3 3 0 -9 0
3 0 -3 0 0 -1 0 -3 0 -31 0 3 3 0 -3 0
19 0 -3 0 0 -1 0 -3 0 17 0 3 -29 0 -3 0
21 0 15 0 0 -9 0 -3 0 19 0 -3 -21 0 -3 0
27 0 -3 0 0 -9 0 -3 0 25 0 3 -21 0 -3 0
59 0 -3 0 0 -9 0 -3 0 -23 0 3 -5 0 -3 0
-21 0 -3 0 0 7 0 -3 0 25 0 3 -21 0 -3 0
-21 0 3 0 0 5 0 -3 0 23 0 3 -21 0 -9 0
19 0 -3 0 0 -1 0 -3 0 49 0 3 -29 0 -3 0
21 0 15 0 0 -9 0 -3 0 51 0 -3 -21 0 -3 0
27 0 -3 0 0 -9 0 -3 0 57 0 3 -21 0 -3 0
63 0 -3 0 0 -9 0 -3 0 9 0 -9 -21 0 -3 0
75 0 -3 0 0 -9 0 -3 0 9 0 3 -21 0 -3 0
27 0 -3 0 0 23 0 -3 0 25 0 3 -21 0 -3 0
3 0 -3 0 0 15 0 -3 0 17 0 3 3 0 -3 0
19 0 -3 0 0 15 0 -3 0 49 0 3 -13 0 -3 0
27 0 -3 0 0 23 0 -3 0 57 0 3 -21 0 -3 0
3 0 3 0 0 13 0 -3 0 15 0 3 3 0 -9 0
27 0 3 0 0 21 0 -3 0 55 0 3 -21 0 -9 0
24 0 -6 0 0 8 0 -6 0 -22 0 0 -18 0 0 0
40 0 -6 0 0 -8 0 -6 0 26 0 0 -34 0 0 0
42 0 12 0 0 0 0 -6 0 28 0 -6 -42 0 0 0
48 0 -6 0 0 0 0 -6 0 34 0 0 -42 0 0 0
80 0 -6 0 0 0 0 -6 0 -14 0 0 -26 0 0 0
24 0 0 0 0 6 0 -6 0 8 0 0 -18 0 -6 0
48 0 0 0 0 14 0 -6 0 48 0 0 -42 0 -6 0
27 0 -3 0 0 -9 0 -3 0 -7 0 3 -21 0 -3 0
43 0 -3 0 0 -9 0 -3 0 25 0 3 -37 0 -3 0
51 0 -3 0 0 -1 0 -3 0 33 0 3 -45 0 -3 0
27 0 -3 0 0 -9 0 -3 0 9 0 3 27 0 -3 0
27 0 -3 0 0 7 0 -3 0 -7 0 3 27 0 -3 0
27 0 -3 0 0 7 0 -3 0 9 0 3 -21 0 -3 0
43 0 -3 0 0 -9 0 -3 0 -39 0 3 -5 0 -3 0
43 0 -3 0 0 7 0 -3 0 41 0 3 -5 0 -3 0
45 0 -21 0 0 -1 0 -3 0 -41 0 -3 3 0 -3 0
45 0 15 0 0 -1 0 -3 0 43 0 -3 3 0 -3 0
51 0 -3 0 0 -1 0 -3 0 -47 0 3 3 0 -3 0
51 0 -3 0 0 -1 0 -3 0 49 0 3 3 0 -3 0
83 0 -3 0 0 -1 0 -3 0 1 0 3 -13 0 -3 0
87 0 -3 0 0 -1 0 -3 0 1 0 -9 3 0 -3 0
99 0 -3 0 0 -1 0 -3 0 1 0 3 3 0 -3 0
51 0 -3 0 0 15 0 -3 0 33 0 3 3 0 -3 0
43 0 -3 0 0 7 0 -3 0 41 0 3 -37 0 -3 0
51 0 -3 0 0 15 0 -3 0 49 0 3 -45 0 -3 0
67 0 -3 0 0 -1 0 -3 0 1 0 3 -29 0 -3 0
67 0 -3 0 0 -1 0 -3 0 -15 0 3 -13 0 -3 0
67 0 -3 0 0 -1 0 -3 0 81 0 3 -13 0 -3 0
99 0 -3 0 0 -1 0 -3 0 33 0 3 3 0 -3 0
115 0 -3 0 0 -1 0 -3 0 33 0 3 -13 0 -3 0
67 0 -3 0 0 15 0 -3 0 1 0 3 -13 0 -3 0
67 0 -3 0 0 15 0 -3 0 81 0 3 -29 0 -3 0
107 0 -3 0 0 7 0 -3 0 41 0 3 -37 0 -3 0
107 0 -3 0 0 7 0 -3 0 41 0 3 -5 0 -3 0
123 0 -3 0 0 7 0 -3 0 41 0 3 -21 0 -3 0
-18 0 -6 0 0 6 0 -6 0 6 0 -6 18 0 6 0
-42 0 0 0 0 16 0 -6 0 -16 0 -6 42 0 0 0
-18 0 0 0 0 8 0 -6 0 8 0 -6 18 0 0 0
-42 0 0 0 0 -2 0 0 0 -16 0 -6 0 0 6 0
-42 0 0 0 0 -2 0 0 0 16 0 -6 0 0 6 0
-18 0 0 0 0 6 0 0 0 -8 0 -6 -24 0 6 0
-18 0 0 0 0 6 0 0 0 8 0 -6 24 0 6 0
-18 0 0 0 0 22 0 0 0 8 0 -6 -24 0 6 0
-21 0 -9 0 0 9 0 -3 0 5 0 -3 21 0 -3 0
-21 0 -9 0 0 9 0 -3 0 37 0 -3 21 0 -3 0
3 0 -9 0 0 1 0 -3 0 29 0 -3 -3 0 -3 0
27 0 -9 0 0 -7 0 -3 0 -27 0 -3 21 0 -3 0
75 0 -9 0 0 -7 0 -3 0 21 0 -3 21 0 -3 0
3 0 -9 0 0 13 0 -3 0 13 0 -3 -3 0 9 0
-21 0 -3 0 0 7 0 -3 0 -25 0 -3 21 0 3 0
-21 0 3 0 0 5 0 -3 0 -23 0 -3 21 0 9 0
19 0 -3 0 0 -1 0 -3 0 -49 0 -3 29 0 3 0
19 0 -3 0 0 -1 0 -3 0 31 0 -3 13 0 3 0
21 0 15 0 0 -9 0 -3 0 -51 0 3 21 0 3 0
27 0 -3 0 0 -9 0 -3 0 -57 0 -3 21 0 3 0
59 0 -3 0 0 -9 0 -3 0 -9 0 -3 5 0 3 0
63 0 -3 0 0 -9 0 -3 0 -9 0 9 21 0 3 0
75 0 -3 0 0 -9 0 -3 0 -9 0 -3 21 0 3 0
3 0 -3 0 0 -1 0 -3 0 31 0 -3 -3 0 3 0
19 0 -3 0 0 -1 0 -3 0 -17 0 -3 29 0 3 0
21 0 15 0 0 -9 0 -3 0 -19 0 3 21 0 3 0
27 0 -3 0 0 -9 0 -3 0 -25 0 -3 21 0 3 0
59 0 -3 0 0 -9 0 -3 0 23 0 -3 5 0 3 0
3 0 -3 0 0 15 0 -3 0 -17 0 -3 -3 0 3 0
19 0 -3 0 0 15 0 -3 0 -49 0 -3 13 0 3 0
27 0 -3 0 0 23 0 -3 0 -57 0 -3 21 0 3 0
27 0 -3 0 0 23 0 -3 0 -25 0 -3 21 0 3 0
3 0 3 0 0 13 0 -3 0 -15 0 -3 -3 0 9 0
27 0 3 0 0 21 0 -3 0 -55 0 -3 21 0 9 0
24 0 -6 0 0 8 0 -6 0 22 0 0 18 0 0 0
40 0 -6 0 0 -8 0 -6 0 -26 0 0 34 0 0 0
42 0 12 0 0 0 0 -6 0 -28 0 6 42 0 0 0
48 0 -6 0 0 0 0 -6 0 -34 0 0 42 0 0 0
80 0 -6 0 0 0 0 -6 0 14 0 0 26 0 0 0
24 0 0 0 0 6 0 -6 0 -8 0 0 18 0 6 0
40 0 0 0 0 6 0 -6 0 -40 0 0 34 0 6 0
48 0 0 0 0 14 0 -6 0 -48 0 0 42 0 6 0
27 0 -3 0 0 -9 0 -3 0 -9 0 -3 -27 0 3 0
27 0 -3 0 0 -9 0 -3 0 7 0 -3 21 0 3 0
27 0 -3 0 0 7 0 -3 0 -9 0 -3 21 0 3 0
27 0 -3 0 0 7 0 -3 0 7 0 -3 -27 0 3 0
43 0 -3 0 0 -9 0 -3 0 39 0 -3 5 0 3 0
43 0 -3 0 0 7 0 -3 0 -41 0 -3 5 0 3 0
43 0 -3 0 0 7 0 -3 0 39 0 -3 -11 0 3 0
45 0 -21 0 0 -1 0 -3 0 41 0 3 -3 0 3 0
45 0 15 0 0 -1 0 -3 0 -43 0 3 -3 0 3 0
51 0 -3 0 0 -1 0 -3 0 -49 0 -3 -3 0 3 0
51 0 -3 0 0 -1 0 -3 0 47 0 -3 -3 0 3 0
83 0 -3 0 0 -1 0 -3 0 -1 0 -3 -19 0 3 0
83 0 -3 0 0 -1 0 -3 0 -1 0 -3 13 0 3 0
87 0 -3 0 0 -1 0 -3 0 -1 0 9 -3 0 3 0
99 0 -3 0 0 -1 0 -3 0 -1 0 -3 -3 0 3 0
43 0 -3 0 0 -9 0 -3 0 -25 0 -3 37 0 3 0
51 0 -3 0 0 -1 0 -3 0 -33 0 -3 45 0 3 0
43 0 -3 0 0 7 0 -3 0 -41 0 -3 37 0 3 0
51 0 -3 0 0 15 0 -3 0 -49 0 -3 45 0 3 0
51 0 -3 0 0 15 0 -3 0 -33 0 -3 -3 0 3 0
67 0 -3 0 0 -1 0 -3 0 -81 0 -3 13 0 3 0
67 0 -3 0 0 -1 0 -3 0 15 0 -3 13 0 3 0
99 0 -3 0 0 -1 0 -3 0 -33 0 -3 -3 0 3 0
115 0 -3 0 0 -1 0 -3 0 -33 0 -3 13 0 3 0
67 0 -3 0 0 -1 0 -3 0 -1 0 -3 29 0 3 0
67 0 -3 0 0 15 0 -3 0 -81 0 -3 29 0 3 0
67 0 -3 0 0 15 0 -3 0 -1 0 -3 13 0 3 0
107 0 -3 0 0 7 0 -3 0 -41 0 -3 5 0 3 0
107 0 -3 0 0 7 0 -3 0 -41 0 -3 37 0 3 0
123 0 -3 0 0 7 0 -3 0 -41 0 -3 21 0 3 0
-42 0 6 0 0 2 0 -6 0 -30 0 -6 42 0 -6 0
-18 0 6 0 0 -6 0 -6 0 -6 0 -6 18 0 -6 0
-42 0 6 0 0 16 0 0 0 -30 0 -6 0 0 0 0
-42 0 6 0 0 16 0 0 0 2 0 -6 0 0 0 0
-18 0 6 0 0 -8 0 0 0 -6 0 -6 24 0 0 0
-18 0 6 0 0 8 0 0 0 -22 0 -6 24 0 0 0
6 0 6 0 0 0 0 0 0 34 0 -6 0 0 0 0
54 0 6 0 0 0 0 0 0 -14 0 -6 0 0 0 0
-21 0 -3 0 0 -5 0 -3 0 -9 0 -3 21 0 -9 0
-21 0 -3 0 0 -5 0 -3 0 23 0 -3 21 0 -9 0
19 0 -3 0 0 -13 0 -3 0 47 0 -3 13 0 -9 0
21 0 15 0 0 -21 0 -3 0 -35 0 3 21 0 -9 0
59 0 -3 0 0 -21 0 -3 0 7 0 -3 5 0 -9 0
63 0 -3 0 0 -21 0 -3 0 7 0 9 21 0 -9 0
75 0 -3 0 0 -21 0 -3 0 7 0 -3 21 0 -9 0
-21 0 3 0 0 -7 0 -3 0 -39 0 -3 21 0 -3 0
-21 0 9 0 0 -9 0 -3 0 -37 0 -3 21 0 3 0
19 0 3 0 0 -15 0 -3 0 -63 0 -3 29 0 -3 0
21 0 21 0 0 -23 0 -3 0 -65 0 3 21 0 -3 0
59 0 3 0 0 -23 0 -3 0 -23 0 -3 37 0 -3 0
63 0 3 0 0 -23 0 -3 0 -23 0 9 21 0 -3 0
75 0 3 0 0 -23 0 -3 0 -23 0 -3 21 0 -3 0
-21 0 9 0 0 -9 0 -3 0 -5 0 -3 21 0 3 0
3 0 3 0 0 -15 0 -3 0 17 0 -3 -3 0 -3 0
19 0 3 0 0 -15 0 -3 0 -31 0 -3 29 0 -3 0
59 0 3 0 0 -23 0 -3 0 9 0 -3 5 0 -3 0
75 0 3 0 0 -23 0 -3 0 9 0 -3 21 0 -3 0
-21 0 3 0 0 25 0 -3 0 -39 0 -3 21 0 -3 0
-21 0 3 0 0 25 0 -3 0 -7 0 -3 21 0 -3 0
-21 0 9 0 0 -5 0 -3 0 -37 0 -3 21 0 -9 0
-21 0 9 0 0 23 0 -3 0 -37 0 -3 21 0 3 0
0 0 0 0 0 2 0 -6 0 -16 0 0 42 0 -6 0
0 0 6 0 0 16 0 -6 0 -30 0 0 42 0 0 0
3 0 3 0 0 1 0 -3 0 -31 0 -3 -3 0 -3 0
3 0 3 0 0 17 0 -3 0 -31 0 -3 45 0 -3 0
3 0 3 0 0 17 0 -3 0 -15 0 -3 -3 0 -3 0
19 0 3 0 0 1 0 -3 0 -63 0 -3 13 0 -3 0
19 0 3 0 0 1 0 -3 0 17 0 -3 29 0 -3 0
19 0 3 0 0 17 0 -3 0 -63 0 -3 29 0 -3 0
19 0 3 0 0 17 0 -3 0 17 0 -3 13 0 -3 0
21 0 -15 0 0 9 0 -3 0 19 0 3 21 0 -3 0
27 0 3 0 0 9 0 -3 0 -71 0 -3 21 0 -3 0
27 0 3 0 0 9 0 -3 0 25 0 -3 21 0 -3 0
59 0 3 0 0 9 0 -3 0 -23 0 -3 5 0 -3 0
59 0 3 0 0 9 0 -3 0 -23 0 -3 37 0 -3 0
63 0 3 0 0 9 0 -3 0 -23 0 9 21 0 -3 0
75 0 3 0 0 9 0 -3 0 -23 0 -3 21 0 -3 0
-21 0 9 0 0 -5 0 -3 0 -5 0 -3 21 0 -9 0
-21 0 9 0 0 23 0 -3 0 -5 0 -3 21 0 3 0
3 0 3 0 0 17 0 -3 0 17 0 -3 -3 0 -3 0
19 0 3 0 0 1 0 -3 0 -31 0 -3 13 0 -3 0
19 0 3 0 0 17 0 -3 0 -31 0 -3 29 0 -3 0
27 0 3 0 0 9 0 -3 0 -39 0 -3 21 0 -3 0
75 0 3 0 0 9 0 -3 0 9 0 -3 21 0 -3 0
3 0 9 0 0 -13 0 -3 0 -29 0 -3 45 0 -9 0
63 0 9 0 0 -21 0 -3 0 -21 0 9 21 0 -9 0
3 0 9 0 0 -1 0 -3 0 -29 0 -3 -3 0 3 0
3 0 9 0 0 15 0 -3 0 -13 0 -3 -3 0 3 0
21 0 27 0 0 7 0 -3 0 -63 0 3 21 0 3 0
27 0 9 0 0 7 0 -3 0 -69 0 -3 21 0 3 0
24 0 0 0 0 -6 0 -6 0 8 0 0 18 0 -6 0
42 0 18 0 0 -14 0 -6 0 -42 0 6 42 0 -6 0
48 0 0 0 0 -14 0 -6 0 -48 0 0 42 0 -6 0
80 0 0 0 0 -14 0 -6 0 0 0 0 26 0 -6 0
96 0 0 0 0 -14 0 -6 0 0 0 0 42 0 -6 0
24 0 6 0 0 -8 0 -6 0 -22 0 0 18 0 0 0
24 0 6 0 0 8 0 -6 0 -6 0 0 18 0 0 0
42 0 24 0 0 0 0 -6 0 -56 0 6 42 0 0 0
48 0 6 0 0 0 0 -6 0 -62 0 0 42 0 0 0
27 0 3 0 0 -7 0 -3 0 -23 0 -3 21 0 -3 0
43 0 3 0 0 -7 0 -3 0 -55 0 -3 5 0 -3 0
45 0 -15 0 0 -15 0 -3 0 27 0 3 -3 0 -3 0
51 0 3 0 0 -15 0 -3 0 33 0 -3 -3 0 -3 0
83 0 3 0 0 -15 0 -3 0 -15 0 -3 13 0 -3 0
87 0 3 0 0 -15 0 -3 0 -15 0 9 -3 0 -3 0
99 0 3 0 0 -15 0 -3 0 -15 0 -3 -3 0 -3 0
27 0 3 0 0 -7 0 -3 0 9 0 -3 21 0 -3 0
43 0 3 0 0 -7 0 -3 0 -39 0 -3 53 0 -3 0
51 0 3 0 0 -15 0 -3 0 -47 0 -3 45 0 -3 0
83 0 3 0 0 -15 0 -3 0 1 0 -3 29 0 -3 0
99 0 3 0 0 -15 0 -3 0 1 0 -3 45 0 -3 0
27 0 3 0 0 9 0 -3 0 -7 0 -3 21 0 -3 0
43 0 3 0 0 -7 0 -3 0 -55 0 -3 37 0 -3 0
43 0 3 0 0 9 0 -3 0 -55 0 -3 53 0 -3 0
51 0 3 0 0 1 0 -3 0 -63 0 -3 45 0 -3 0
83 0 3 0 0 1 0 -3 0 -15 0 -3 29 0 -3 0
99 0 3 0 0 1 0 -3 0 -15 0 -3 45 0 -3 0
27 0 3 0 0 9 0 -3 0 9 0 -3 -27 0 -3 0
43 0 3 0 0 -7 0 -3 0 41 0 -3 5 0 -3 0
43 0 3 0 0 9 0 -3 0 -39 0 -3 5 0 -3 0
43 0 3 0 0 9 0 -3 0 41 0 -3 -11 0 -3 0
45 0 -15 0 0 1 0 -3 0 43 0 3 -3 0 -3 0
45 0 21 0 0 1 0 -3 0 -41 0 3 -3 0 -3 0
51 0 3 0 0 1 0 -3 0 49 0 -3 -3 0 -3 0
83 0 3 0 0 1 0 -3 0 1 0 -3 -19 0 -3 0
83 0 3 0 0 1 0 -3 0 1 0 -3 13 0 -3 0
87 0 3 0 0 1 0 -3 0 1 0 9 -3 0 -3 0
99 0 3 0 0 1 0 -3 0 1 0 -3 -3 0 -3 0
67 0 3 0 0 -15 0 -3 0 1 0 -3 13 0 -3 0
115 0 3 0 0 -15 0 -3 0 -47 0 -3 13 0 -3 0
67 0 3 0 0 -15 0 -3 0 -15 0 -3 29 0 -3 0
115 0 3 0 0 -15 0 -3 0 33 0 -3 29 0 -3 0
67 0 3 0 0 1 0 -3 0 -95 0 -3 29 0 -3 0
67 0 3 0 0 1 0 -3 0 1 0 -3 29 0 -3 0
99 0 3 0 0 1 0 -3 0 -47 0 -3 45 0 -3 0
115 0 3 0 0 1 0 -3 0 -47 0 -3 29 0 -3 0
67 0 3 0 0 1 0 -3 0 -15 0 -3 13 0 -3 0
99 0 3 0 0 1 0 -3 0 33 0 -3 -3 0 -3 0
115 0 3 0 0 1 0 -3 0 33 0 -3 13 0 -3 0
107 0 3 0 0 -7 0 -3 0 -55 0 -3 5 0 -3 0
107 0 3 0 0 -7 0 -3 0 -55 0 -3 37 0 -3 0
123 0 3 0 0 -7 0 -3 0 -55 0 -3 21 0 -3 0
107 0 3 0 0 -7 0 -3 0 41 0 -3 5 0 -3 0
123 0 3 0 0 -7 0 -3 0 41 0 -3 21 0 -3 0
155 0 3 0 0 -7 0 -3 0 -7 0 -3 5 0 -3 0
155 0 3 0 0 -7 0 -3 0 -7 0 -3 37 0 -3 0
-42 0 6 0 0 2 0 -6 0 30 0 6 -42 0 6 0
-18 0 6 0 0 -6 0 -6 0 6 0 6 -18 0 6 0
-42 0 6 0 0 16 0 0 0 -2 0 6 0 0 0 0
-42 0 6 0 0 16 0 0 0 30 0 6 0 0 0 0
-18 0 6 0 0 -8 0 0 0 6 0 6 -24 0 0 0
-18 0 6 0 0 8 0 0 0 22 0 6 -24 0 0 0
6 0 6 0 0 0 0 0 0 -34 0 6 0 0 0 0
54 0 6 0 0 0 0 0 0 14 0 6 0 0 0 0
-21 0 -3 0 0 -5 0 -3 0 -23 0 3 -21 0 9 0
-21 0 -3 0 0 -5 0 -3 0 9 0 3 -21 0 9 0
19 0 -3 0 0 -13 0 -3 0 -47 0 3 -13 0 9 0
21 0 15 0 0 -21 0 -3 0 35 0 -3 -21 0 9 0
59 0 -3 0 0 -21 0 -3 0 -7 0 3 -5 0 9 0
63 0 -3 0 0 -21 0 -3 0 -7 0 -9 -21 0 9 0
75 0 -3 0 0 -21 0 -3 0 -7 0 3 -21 0 9 0
-21 0 9 0 0 -9 0 -3 0 5 0 3 -21 0 -3 0
3 0 3 0 0 -15 0 -3 0 -17 0 3 3 0 3 0
19 0 3 0 0 -15 0 -3 0 31 0 3 -29 0 3 0
59 0 3 0 0 -23 0 -3 0 -9 0 3 -5 0 3 0
75 0 3 0 0 -23 0 -3 0 -9 0 3 -21 0 3 0
-21 0 3 0 0 -7 0 -3 0 39 0 3 -21 0 3 0
-21 0 9 0 0 -9 0 -3 0 37 0 3 -21 0 -3 0
19 0 3 0 0 -15 0 -3 0 63 0 3 -29 0 3 0
21 0 21 0 0 -23 0 -3 0 65 0 -3 -21 0 3 0
59 0 3 0 0 -23 0 -3 0 23 0 3 -37 0 3 0
63 0 3 0 0 -23 0 -3 0 23 0 -9 -21 0 3 0
75 0 3 0 0 -23 0 -3 0 23 0 3 -21 0 3 0
-21 0 3 0 0 25 0 -3 0 7 0 3 -21 0 3 0
-21 0 9 0 0 -5 0 -3 0 5 0 3 -21 0 9 0
-21 0 9 0 0 23 0 -3 0 5 0 3 -21 0 -3 0
3 0 3 0 0 17 0 -3 0 -17 0 3 3 0 3 0
19 0 3 0 0 1 0 -3 0 31 0 3 -13 0 3 0
19 0 3 0 0 17 0 -3 0 31 0 3 -29 0 3 0
27 0 3 0 0 9 0 -3 0 39 0 3 -21 0 3 0
75 0 3 0 0 9 0 -3 0 -9 0 3 -21 0 3 0
-21 0 3 0 0 25 0 -3 0 39 0 3 -21 0 3 0
-21 0 9 0 0 -5 0 -3 0 37 0 3 -21 0 9 0
-21 0 9 0 0 23 0 -3 0 37 0 3 -21 0 -3 0
0 0 0 0 0 2 0 -6 0 16 0 0 -42 0 6 0
0 0 6 0 0 16 0 -6 0 30 0 0 -42 0 0 0
3 0 3 0 0 1 0 -3 0 31 0 3 3 0 3 0
3 0 3 0 0 17 0 -3 0 15 0 3 3 0 3 0
3 0 3 0 0 17 0 -3 0 31 0 3 -45 0 3 0
19 0 3 0 0 1 0 -3 0 -17 0 3 -29 0 3 0
19 0 3 0 0 1 0 -3 0 63 0 3 -13 0 3 0
19 0 3 0 0 17 0 -3 0 -17 0 3 -13 0 3 0
19 0 3 0 0 17 0 -3 0 63 0 3 -29 0 3 0
21 0 -15 0 0 9 0 -3 0 -19 0 -3 -21 0 3 0
21 0 21 0 0 9 0 -3 0 65 0 -3 -21 0 3 0
27 0 3 0 0 9 0 -3 0 -25 0 3 -21 0 3 0
27 0 3 0 0 9 0 -3 0 71 0 3 -21 0 3 0
59 0 3 0 0 9 0 -3 0 23 0 3 -37 0 3 0
59 0 3 0 0 9 0 -3 0 23 0 3 -5 0 3 0
63 0 3 0 0 9 0 -3 0 23 0 -9 -21 0 3 0
75 0 3 0 0 9 0 -3 0 23 0 3 -21 0 3 0
3 0 9 0 0 -13 0 -3 0 29 0 3 -45 0 9 0
63 0 9 0 0 -21 0 -3 0 21 0 -9 -21 0 9 0
3 0 9 0 0 -1 0 -3 0 29 0 3 3 0 -3 0
3 0 9 0 0 15 0 -3 0 13 0 3 3 0 -3 0
21 0 27 0 0 7 0 -3 0 63 0 -3 -21 0 -3 0
27 0 9 0 0 7 0 -3 0 69 0 3 -21 0 -3 0
24 0 0 0 0 -6 0 -6 0 -8 0 0 -18 0 6 0
42 0 18 0 0 -14 0 -6 0 42 0 -6 -42 0 6 0
48 0 0 0 0 -14 0 -6 0 48 0 0 -42 0 6 0
96 0 0 0 0 -14 0 -6 0 0 0 0 -42 0 6 0
24 0 6 0 0 -8 0 -6 0 22 0 0 -18 0 0 0
24 0 6 0 0 8 0 -6 0 6 0 0 -18 0 0 0
42 0 24 0 0 0 0 -6 0 56 0 -6 -42 0 0 0
48 0 6 0 0 0 0 -6 0 62 0 0 -42 0 0 0
27 0 3 0 0 -7 0 -3 0 -9 0 3 -21 0 3 0
43 0 3 0 0 -7 0 -3 0 39 0 3 -53 0 3 0
51 0 3 0 0 -15 0 -3 0 47 0 3 -45 0 3 0
83 0 3 0 0 -15 0 -3 0 -1 0 3 -29 0 3 0
99 0 3 0 0 -15 0 -3 0 -1 0 3 -45 0 3 0
27 0 3 0 0 -7 0 -3 0 23 0 3 -21 0 3 0
43 0 3 0 0 -7 0 -3 0 55 0 3 -5 0 3 0
45 0 -15 0 0 -15 0 -3 0 -27 0 -3 3 0 3 0
51 0 3 0 0 -15 0 -3 0 -33 0 3 3 0 3 0
83 0 3 0 0 -15 0 -3 0 15 0 3 -13 0 3 0
87 0 3 0 0 -15 0 -3 0 15 0 -9 3 0 3 0
99 0 3 0 0 -15 0 -3 0 15 0 3 3 0 3 0
27 0 3 0 0 9 0 -3 0 -9 0 3 27 0 3 0
27 0 3 0 0 9 0 -3 0 7 0 3 -21 0 3 0
43 0 3 0 0 -7 0 -3 0 -41 0 3 -5 0 3 0
43 0 3 0 0 9 0 -3 0 -41 0 3 11 0 3 0
43 0 3 0 0 9 0 -3 0 39 0 3 -5 0 3 0
45 0 -15 0 0 1 0 -3 0 -43 0 -3 3 0 3 0
45 0 21 0 0 1 0 -3 0 41 0 -3 3 0 3 0
51 0 3 0 0 1 0 -3 0 -49 0 3 3 0 3 0
83 0 3 0 0 1 0 -3 0 -1 0 3 -13 0 3 0
83 0 3 0 0 1 0 -3 0 -1 0 3 19 0 3 0
87 0 3 0 0 1 0 -3 0 -1 0 -9 3 0 3 0
99 0 3 0 0 1 0 -3 0 -1 0 3 3 0 3 0
43 0 3 0 0 -7 0 -3 0 55 0 3 -37 0 3 0
43 0 3 0 0 9 0 -3 0 55 0 3 -53 0 3 0
51 0 3 0 0 1 0 -3 0 63 0 3 -45 0 3 0
83 0 3 0 0 1 0 -3 0 15 0 3 -29 0 3 0
99 0 3 0 0 1 0 -3 0 15 0 3 -45 0 3 0
67 0 3 0 0 -15 0 -3 0 15 0 3 -29 0 3 0
115 0 3 0 0 -15 0 -3 0 -33 0 3 -29 0 3 0
67 0 3 0 0 -15 0 -3 0 -1 0 3 -13 0 3 0
115 0 3 0 0 -15 0 -3 0 47 0 3 -13 0 3 0
59 0 3 0 0 9 0 -3 0 7 0 3 -21 0 3 0
67 0 3 0 0 1 0 -3 0 15 0 3 -13 0 3 0
99 0 3 0 0 1 0 -3 0 -33 0 3 3 0 3 0
115 0 3 0 0 1 0 -3 0 -33 0 3 -13 0 3 0
67 0 3 0 0 1 0 -3 0 -1 0 3 -29 0 3 0
67 0 3 0 0 1 0 -3 0 95 0 3 -29 0 3 0
99 0 3 0 0 1 0 -3 0 47 0 3 -45 0 3 0
115 0 3 0 0 1 0 -3 0 47 0 3 -29 0 3 0
107 0 3 0 0 -7 0 -3 0 -41 0 3 -5 0 3 0
123 0 3 0 0 -7 0 -3 0 -41 0 3 -21 0 3 0
107 0 3 0 0 -7 0 -3 0 55 0 3 -37 0 3 0
107 0 3 0 0 -7 0 -3 0 55 0 3 -5 0 3 0
123 0 3 0 0 -7 0 -3 0 55 0 3 -21 0 3 0
155 0 3 0 0 -7 0 -3 0 7 0 3 -37 0 3 0
155 0 3 0 0 -7 0 -3 0 7 0 3 -5 0 3 0
-18 0 6 0 0 6 0 6 0 -6 0 -6 -18 0 6 0
-21 0 -3 0 0 5 0 3 0 -9 0 -3 -21 0 9 0
-21 0 -3 0 0 5 0 3 0 23 0 -3 -21 0 9 0
-21 0 9 0 0 5 0 3 0 -37 0 -3 -21 0 9 0
3 0 3 0 0 -17 0 3 0 -15 0 -3 3 0 3 0
3 0 3 0 0 -1 0 3 0 -31 0 -3 3 0 3 0
19 0 3 0 0 -17 0 3 0 17 0 -3 -13 0 3 0
19 0 3 0 0 -1 0 3 0 17 0 -3 -29 0 3 0
21 0 -15 0 0 -9 0 3 0 19 0 3 -21 0 3 0
27 0 3 0 0 -9 0 3 0 25 0 -3 -21 0 3 0
59 0 3 0 0 -9 0 3 0 -23 0 -3 -5 0 3 0
63 0 3 0 0 -9 0 3 0 -23 0 9 -21 0 3 0
-21 0 3 0 0 7 0 3 0 25 0 -3 -21 0 3 0
-21 0 9 0 0 5 0 3 0 -5 0 -3 -21 0 9 0
0 0 0 0 0 -2 0 6 0 16 0 0 -42 0 6 0
3 0 3 0 0 -17 0 3 0 17 0 -3 3 0 3 0
3 0 3 0 0 -1 0 3 0 17 0 -3 -45 0 3 0
19 0 3 0 0 -1 0 3 0 49 0 -3 -29 0 3 0
21 0 -15 0 0 -9 0 3 0 51 0 3 -21 0 3 0
21 0 21 0 0 -9 0 3 0 -33 0 3 -21 0 3 0
27 0 3 0 0 -9 0 3 0 57 0 -3 -21 0 3 0
59 0 3 0 0 -9 0 3 0 9 0 -3 -37 0 3 0
63 0 3 0 0 -9 0 3 0 9 0 9 -21 0 3 0
75 0 3 0 0 -9 0 3 0 9 0 -3 -21 0 3 0
3 0 9 0 0 -15 0 3 0 -13 0 -3 3 0 -3 0
3 0 9 0 0 1 0 3 0 -29 0 -3 3 0 -3 0
27 0 9 0 0 -7 0 3 0 27 0 -3 -21 0 -3 0
24 0 6 0 0 -8 0 6 0 -6 0 0 -18 0 0 0
42 0 -12 0 0 0 0 6 0 28 0 6 -42 0 0 0
27 0 3 0 0 -9 0 3 0 -7 0 -3 -21 0 3 0
43 0 3 0 0 -9 0 3 0 25 0 -3 -37 0 3 0
45 0 -15 0 0 -1 0 3 0 27 0 3 -45 0 3 0
27 0 3 0 0 -9 0 3 0 9 0 -3 27 0 3 0
43 0 3 0 0 -9 0 3 0 -39 0 -3 -5 0 3 0
51 0 3 0 0 -1 0 3 0 -47 0 -3 3 0 3 0
59 0 3 0 0 -9 0 3 0 -7 0 -3 -21 0 3 0
-18 0 6 0 0 6 0 6 0 6 0 6 18 0 -6 0
-21 0 -3 0 0 5 0 3 0 -23 0 3 21 0 -9 0
-21 0 -3 0 0 5 0 3 0 9 0 3 21 0 -9 0
-21 0 3 0 0 7 0 3 0 -25 0 3 21 0 -3 0
-21 0 9 0 0 5 0 3 0 5 0 3 21 0 -9 0
0 0 0 0 0 -2 0 6 0 -16 0 0 42 0 -6 0
3 0 3 0 0 -17 0 3 0 -17 0 3 -3 0 -3 0
3 0 3 0 0 -1 0 3 0 -17 0 3 45 0 -3 0
19 0 3 0 0 -17 0 3 0 -49 0 3 13 0 -3 0
19 0 3 0 0 -1 0 3 0 -49 0 3 29 0 -3 0
21 0 -15 0 0 -9 0 3 0 -51 0 -3 21 0 -3 0
21 0 21 0 0 -9 0 3 0 33 0 -3 21 0 -3 0
27 0 3 0 0 -9 0 3 0 -57 0 3 21 0 -3 0
59 0 3 0 0 -9 0 3 0 -9 0 3 5 0 -3 0
59 0 3 0 0 -9 0 3 0 -9 0 3 37 0 -3 0
63 0 3 0 0 -9 0 3 0 -9 0 -9 21 0 -3 0
75 0 3 0 0 -9 0 3 0 -9 0 3 21 0 -3 0
-21 0 9 0 0 5 0 3 0 37 0 3 21 0 -9 0
3 0 3 0 0 -17 0 3 0 15 0 3 -3 0 -3 0
3 0 3 0 0 -1 0 3 0 31 0 3 -3 0 -3 0
19 0 3 0 0 -17 0 3 0 -17 0 3 13 0 -3 0
19 0 3 0 0 -1 0 3 0 -17 0 3 29 0 -3 0
21 0 -15 0 0 -9 0 3 0 -19 0 -3 21 0 -3 0
27 0 3 0 0 -9 0 3 0 -25 0 3 21 0 -3 0
59 0 3 0 0 -9 0 3 0 23 0 3 5 0 -3 0
63 0 3 0 0 -9 0 3 0 23 0 -9 21 0 -3 0
3 0 9 0 0 -15 0 3 0 13 0 3 -3 0 3 0
3 0 9 0 0 1 0 3 0 29 0 3 -3 0 3 0
27 0 9 0 0 -7 0 3 0 -27 0 3 21 0 3 0
24 0 6 0 0 -8 0 6 0 6 0 0 18 0 0 0
42 0 -12 0 0 0 0 6 0 -28 0 -6 42 0 0 0
27 0 3 0 0 -9 0 3 0 -9 0 3 -27 0 -3 0
27 0 3 0 0 -9 0 3 0 7 0 3 21 0 -3 0
43 0 3 0 0 -9 0 3 0 39 0 3 5 0 -3 0
51 0 3 0 0 -1 0 3 0 47 0 3 -3 0 -3 0
43 0 3 0 0 -9 0 3 0 -25 0 3 37 0 -3 0
45 0 -15 0 0 -1 0 3 0 -27 0 -3 45 0 -3 0
0 0 -12 0 0 -12 0 0 0 -44 0 0 0 0 12 0
0 0 -12 0 0 -12 0 0 0 -12 0 0 0 0 12 0
0 0 -12 0 0 16 0 0 0 -44 0 0 0 0 0 0
0 0 -12 0 0 16 0 0 0 -12 0 0 0 0 0 0
24 0 -12 0 0 -8 0 0 0 -20 0 0 24 0 0 0
24 0 -12 0 0 8 0 0 0 -36 0 0 24 0 0 0
48 0 -12 0 0 0 0 0 0 20 0 0 0 0 0 0
84 0 -12 0 0 0 0 0 0 -28 0 -12 0 0 0 0
96 0 -12 0 0 0 0 0 0 -28 0 0 0 0 0 0
0 0 -6 0 0 -14 0 0 0 -46 0 0 0 0 6 0
21 0 -9 0 0 -23 0 3 0 -37 0 -3 21 0 3 0
40 0 -6 0 0 -22 0 0 0 -70 0 0 8 0 6 0
80 0 -6 0 0 -30 0 0 0 -30 0 0 16 0 6 0
96 0 -6 0 0 -30 0 0 0 -30 0 0 0 0 6 0
21 0 -9 0 0 -23 0 3 0 -5 0 -3 21 0 3 0
24 0 -6 0 0 -22 0 0 0 10 0 0 -24 0 6 0
40 0 -6 0 0 -22 0 0 0 -38 0 0 8 0 6 0
80 0 -6 0 0 -30 0 0 0 2 0 0 -16 0 6 0
96 0 -6 0 0 -30 0 0 0 2 0 0 0 0 6 0
0 0 -6 0 0 18 0 0 0 -46 0 0 0 0 6 0
0 0 -6 0 0 18 0 0 0 -14 0 0 0 0 6 0
0 0 0 0 0 -12 0 0 0 -16 0 0 0 0 12 0
21 0 -9 0 0 -5 0 -3 0 -37 0 -3 -21 0 9 0
21 0 -9 0 0 9 0 3 0 -37 0 -3 21 0 3 0
21 0 -3 0 0 -5 0 3 0 -23 0 -3 21 0 9 0
24 0 -6 0 0 -6 0 0 0 -38 0 0 -24 0 6 0
24 0 -6 0 0 10 0 0 0 -38 0 0 24 0 6 0
24 0 -6 0 0 10 0 0 0 -22 0 0 -24 0 6 0
40 0 -6 0 0 -6 0 0 0 -70 0 0 -8 0 6 0
40 0 -6 0 0 -6 0 0 0 10 0 0 8 0 6 0
40 0 -6 0 0 10 0 0 0 -70 0 0 8 0 6 0
40 0 -6 0 0 10 0 0 0 10 0 0 -8 0 6 0
42 0 12 0 0 2 0 0 0 12 0 -6 0 0 6 0
48 0 -6 0 0 2 0 0 0 -78 0 0 0 0 6 0
48 0 -6 0 0 2 0 0 0 18 0 0 0 0 6 0
80 0 -6 0 0 2 0 0 0 -30 0 0 -16 0 6 0
80 0 -6 0 0 2 0 0 0 -30 0 0 16 0 6 0
84 0 -6 0 0 2 0 0 0 -30 0 -12 0 0 6 0
96 0 -6 0 0 2 0 0 0 -30 0 0 0 0 6 0
0 0 -6 0 0 18 0 0 0 18 0 0 0 0 6 0
21 0 -9 0 0 -5 0 -3 0 -5 0 -3 -21 0 9 0
21 0 -9 0 0 9 0 3 0 -5 0 -3 21 0 3 0
24 0 -6 0 0 10 0 0 0 10 0 0 -24 0 6 0
40 0 -6 0 0 10 0 0 0 -38 0 0 8 0 6 0
48 0 -6 0 0 2 0 0 0 -46 0 0 0 0 6 0
96 0 -6 0 0 2 0 0 0 2 0 0 0 0 6 0
24 0 0 0 0 -20 0 0 0 8 0 0 -24 0 12 0
48 0 0 0 0 -28 0 0 0 -48 0 0 0 0 12 0
84 0 0 0 0 -28 0 0 0 0 0 -12 0 0 12 0
96 0 0 0 0 -28 0 0 0 0 0 0 0 0 12 0
45 0 -9 0 0 -13 0 -3 0 -29 0 -3 3 0 9 0
45 0 -9 0 0 -15 0 3 0 -29 0 -3 -3 0 3 0
45 0 -9 0 0 1 0 3 0 -13 0 -3 -3 0 3 0
63 0 -27 0 0 -7 0 3 0 -63 0 -9 21 0 3 0
69 0 -9 0 0 -7 0 3 0 -69 0 -3 21 0 3 0
105 0 -9 0 0 -7 0 3 0 -21 0 -15 21 0 3 0
117 0 -9 0 0 -7 0 3 0 -21 0 -3 21 0 3 0
45 0 -3 0 0 -29 0 3 0 -15 0 -3 -3 0 9 0
45 0 -3 0 0 -13 0 3 0 1 0 -3 -3 0 9 0
63 0 -21 0 0 -21 0 3 0 -49 0 -9 21 0 9 0
69 0 -3 0 0 -21 0 3 0 -55 0 -3 21 0 9 0
105 0 -3 0 0 -21 0 3 0 -7 0 -15 21 0 9 0
117 0 -3 0 0 -21 0 3 0 -7 0 -3 21 0 9 0
48 0 -6 0 0 -14 0 0 0 -30 0 0 0 0 6 0
64 0 -6 0 0 -14 0 0 0 -62 0 0 -16 0 6 0
66 0 12 0 0 -22 0 0 0 20 0 -6 -24 0 6 0
72 0 -6 0 0 -22 0 0 0 26 0 0 -24 0 6 0
104 0 -6 0 0 -22 0 0 0 -22 0 0 -8 0 6 0
120 0 -6 0 0 -22 0 0 0 -22 0 0 -24 0 6 0
48 0 -6 0 0 -14 0 0 0 2 0 0 0 0 6 0
64 0 -6 0 0 -14 0 0 0 -46 0 0 32 0 6 0
72 0 -6 0 0 -22 0 0 0 -54 0 0 24 0 6 0
104 0 -6 0 0 -22 0 0 0 -6 0 0 8 0 6 0
120 0 -6 0 0 -22 0 0 0 -6 0 0 24 0 6 0
48 0 -6 0 0 2 0 0 0 -14 0 0 0 0 6 0
64 0 -6 0 0 -14 0 0 0 -62 0 0 16 0 6 0
64 0 -6 0 0 2 0 0 0 -62 0 0 32 0 6 0
72 0 -6 0 0 -6 0 0 0 -70 0 0 24 0 6 0
104 0 -6 0 0 -6 0 0 0 -22 0 0 8 0 6 0
120 0 -6 0 0 -6 0 0 0 -22 0 0 24 0 6 0
64 0 -6 0 0 -14 0 0 0 34 0 0 -16 0 6 0
64 0 -6 0 0 2 0 0 0 -46 0 0 -16 0 6 0
64 0 -6 0 0 2 0 0 0 34 0 0 -32 0 6 0
66 0 12 0 0 -6 0 0 0 36 0 -6 -24 0 6 0
72 0 -6 0 0 -6 0 0 0 42 0 0 -24 0 6 0
104 0 -6 0 0 -6 0 0 0 -6 0 0 -8 0 6 0
108 0 -6 0 0 -6 0 0 0 -6 0 -12 -24 0 6 0
120 0 -6 0 0 -6 0 0 0 -6 0 0 -24 0 6 0
88 0 -6 0 0 -22 0 0 0 -6 0 0 -8 0 6 0
136 0 -6 0 0 -22 0 0 0 -54 0 0 -8 0 6 0
88 0 -6 0 0 -22 0 0 0 -22 0 0 8 0 6 0
136 0 -6 0 0 -22 0 0 0 26 0 0 8 0 6 0
88 0 -6 0 0 -6 0 0 0 -102 0 0 8 0 6 0
88 0 -6 0 0 -6 0 0 0 -6 0 0 8 0 6 0
120 0 -6 0 0 -6 0 0 0 -54 0 0 24 0 6 0
136 0 -6 0 0 -6 0 0 0 -54 0 0 8 0 6 0
88 0 -6 0 0 -6 0 0 0 -22 0 0 -8 0 6 0
120 0 -6 0 0 -6 0 0 0 26 0 0 -24 0 6 0
136 0 -6 0 0 -6 0 0 0 26 0 0 -8 0 6 0
128 0 -6 0 0 -14 0 0 0 -62 0 0 16 0 6 0
144 0 -6 0 0 -14 0 0 0 -62 0 0 0 0 6 0
128 0 -6 0 0 -14 0 0 0 34 0 0 -16 0 6 0
144 0 -6 0 0 -14 0 0 0 34 0 0 0 0 6 0
176 0 -6 0 0 -14 0 0 0 -14 0 0 -16 0 6 0
176 0 -6 0 0 -14 0 0 0 -14 0 0 16 0 6 0
0 0 -12 0 0 -12 0 0 0 12 0 0 0 0 -12 0
0 0 -12 0 0 -12 0 0 0 44 0 0 0 0 -12 0
0 0 -12 0 0 16 0 0 0 12 0 0 0 0 0 0
0 0 -12 0 0 16 0 0 0 44 0 0 0 0 0 0
24 0 -12 0 0 -8 0 0 0 20 0 0 -24 0 0 0
24 0 -12 0 0 8 0 0 0 36 0 0 -24 0 0 0
48 0 -12 0 0 0 0 0 0 -20 0 0 0 0 0 0
84 0 -12 0 0 0 0 0 0 28 0 12 0 0 0 0
96 0 -12 0 0 0 0 0 0 28 0 0 0 0 0 0
21 0 -9 0 0 -23 0 3 0 5 0 3 -21 0 -3 0
24 0 -6 0 0 -22 0 0 0 -10 0 0 24 0 -6 0
40 0 -6 0 0 -22 0 0 0 38 0 0 -8 0 -6 0
80 0 -6 0 0 -30 0 0 0 -2 0 0 16 0 -6 0
96 0 -6 0 0 -30 0 0 0 -2 0 0 0 0 -6 0
0 0 -6 0 0 -14 0 0 0 46 0 0 0 0 -6 0
21 0 -9 0 0 -23 0 3 0 37 0 3 -21 0 -3 0
40 0 -6 0 0 -22 0 0 0 70 0 0 -8 0 -6 0
42 0 12 0 0 -30 0 0 0 -12 0 6 0 0 -6 0
80 0 -6 0 0 -30 0 0 0 30 0 0 -16 0 -6 0
96 0 -6 0 0 -30 0 0 0 30 0 0 0 0 -6 0
0 0 -6 0 0 18 0 0 0 -18 0 0 0 0 -6 0
0 0 -6 0 0 18 0 0 0 14 0 0 0 0 -6 0
21 0 -9 0 0 -5 0 -3 0 5 0 3 21 0 -9 0
21 0 -9 0 0 9 0 3 0 5 0 3 -21 0 -3 0
24 0 -6 0 0 10 0 0 0 -10 0 0 24 0 -6 0
40 0 -6 0 0 10 0 0 0 38 0 0 -8 0 -6 0
42 0 -24 0 0 2 0 0 0 40 0 6 0 0 -6 0
48 0 -6 0 0 2 0 0 0 46 0 0 0 0 -6 0
96 0 -6 0 0 2 0 0 0 -2 0 0 0 0 -6 0
0 0 -6 0 0 18 0 0 0 46 0 0 0 0 -6 0
0 0 0 0 0 -12 0 0 0 16 0 0 0 0 -12 0
21 0 -9 0 0 -5 0 -3 0 37 0 3 21 0 -9 0
21 0 -9 0 0 9 0 3 0 37 0 3 -21 0 -3 0
21 0 -3 0 0 -5 0 3 0 23 0 3 -21 0 -9 0
24 0 -6 0 0 -6 0 0 0 38 0 0 24 0 -6 0
24 0 -6 0 0 10 0 0 0 22 0 0 24 0 -6 0
24 0 -6 0 0 10 0 0 0 38 0 0 -24 0 -6 0
40 0 -6 0 0 -6 0 0 0 -10 0 0 -8 0 -6 0
40 0 -6 0 0 -6 0 0 0 70 0 0 8 0 -6 0
40 0 -6 0 0 10 0 0 0 -10 0 0 8 0 -6 0
40 0 -6 0 0 10 0 0 0 70 0 0 -8 0 -6 0
42 0 -24 0 0 2 0 0 0 72 0 6 0 0 -6 0
42 0 12 0 0 2 0 0 0 -12 0 6 0 0 -6 0
48 0 -6 0 0 2 0 0 0 -18 0 0 0 0 -6 0
48 0 -6 0 0 2 0 0 0 78 0 0 0 0 -6 0
80 0 -6 0 0 2 0 0 0 30 0 0 -16 0 -6 0
80 0 -6 0 0 2 0 0 0 30 0 0 16 0 -6 0
84 0 -6 0 0 2 0 0 0 30 0 12 0 0 -6 0
96 0 -6 0 0 2 0 0 0 30 0 0 0 0 -6 0
24 0 0 0 0 -20 0 0 0 -8 0 0 24 0 -12 0
48 0 0 0 0 -28 0 0 0 48 0 0 0 0 -12 0
84 0 0 0 0 -28 0 0 0 0 0 12 0 0 -12 0
96 0 0 0 0 -28 0 0 0 0 0 0 0 0 -12 0
45 0 -9 0 0 -13 0 -3 0 29 0 3 -3 0 -9 0
45 0 -9 0 0 -15 0 3 0 29 0 3 3 0 -3 0
45 0 -9 0 0 1 0 3 0 13 0 3 3 0 -3 0
63 0 -27 0 0 -7 0 3 0 63 0 9 -21 0 -3 0
69 0 -9 0 0 -7 0 3 0 69 0 3 -21 0 -3 0
105 0 -9 0 0 -7 0 3 0 21 0 15 -21 0 -3 0
117 0 -9 0 0 -7 0 3 0 21 0 3 -21 0 -3 0
45 0 -3 0 0 -29 0 3 0 15 0 3 3 0 -9 0
45 0 -3 0 0 -13 0 3 0 -1 0 3 3 0 -9 0
63 0 -21 0 0 -21 0 3 0 49 0 9 -21 0 -9 0
69 0 -3 0 0 -21 0 3 0 55 0 3 -21 0 -9 0
105 0 -3 0 0 -21 0 3 0 7 0 15 -21 0 -9 0
117 0 -3 0 0 -21 0 3 0 7 0 3 -21 0 -9 0
48 0 -6 0 0 -14 0 0 0 -2 0 0 0 0 -6 0
64 0 -6 0 0 -14 0 0 0 46 0 0 -32 0 -6 0
72 0 -6 0 0 -22 0 0 0 54 0 0 -24 0 -6 0
104 0 -6 0 0 -22 0 0 0 6 0 0 -8 0 -6 0
120 0 -6 0 0 -22 0 0 0 6 0 0 -24 0 -6 0
48 0 -6 0 0 -14 0 0 0 30 0 0 0 0 -6 0
64 0 -6 0 0 -14 0 0 0 62 0 0 16 0 -6 0
66 0 12 0 0 -22 0 0 0 -20 0 6 24 0 -6 0
72 0 -6 0 0 -22 0 0 0 -26 0 0 24 0 -6 0
104 0 -6 0 0 -22 0 0 0 22 0 0 8 0 -6 0
120 0 -6 0 0 -22 0 0 0 22 0 0 24 0 -6 0
48 0 -6 0 0 2 0 0 0 14 0 0 0 0 -6 0
64 0 -6 0 0 -14 0 0 0 -34 0 0 16 0 -6 0
64 0 -6 0 0 2 0 0 0 -34 0 0 32 0 -6 0
64 0 -6 0 0 2 0 0 0 46 0 0 16 0 -6 0
66 0 12 0 0 -6 0 0 0 -36 0 6 24 0 -6 0
72 0 -6 0 0 -6 0 0 0 -42 0 0 24 0 -6 0
104 0 -6 0 0 -6 0 0 0 6 0 0 8 0 -6 0
108 0 -6 0 0 -6 0 0 0 6 0 12 24 0 -6 0
120 0 -6 0 0 -6 0 0 0 6 0 0 24 0 -6 0
64 0 -6 0 0 -14 0 0 0 62 0 0 -16 0 -6 0
64 0 -6 0 0 2 0 0 0 62 0 0 -32 0 -6 0
66 0 -24 0 0 -6 0 0 0 64 0 6 -24 0 -6 0
72 0 -6 0 0 -6 0 0 0 70 0 0 -24 0 -6 0
104 0 -6 0 0 -6 0 0 0 22 0 0 -8 0 -6 0
108 0 -6 0 0 -6 0 0 0 22 0 12 -24 0 -6 0
120 0 -6 0 0 -6 0 0 0 22 0 0 -24 0 -6 0
88 0 -6 0 0 -22 0 0 0 22 0 0 -8 0 -6 0
136 0 -6 0 0 -22 0 0 0 -26 0 0 -8 0 -6 0
88 0 -6 0 0 -22 0 0 0 6 0 0 8 0 -6 0
136 0 -6 0 0 -22 0 0 0 54 0 0 8 0 -6 0
88 0 -6 0 0 -6 0 0 0 22 0 0 8 0 -6 0
120 0 -6 0 0 -6 0 0 0 -26 0 0 24 0 -6 0
136 0 -6 0 0 -6 0 0 0 -26 0 0 8 0 -6 0
88 0 -6 0 0 -6 0 0 0 6 0 0 -8 0 -6 0
88 0 -6 0 0 -6 0 0 0 102 0 0 -8 0 -6 0
120 0 -6 0 0 -6 0 0 0 54 0 0 -24 0 -6 0
136 0 -6 0 0 -6 0 0 0 54 0 0 -8 0 -6 0
128 0 -6 0 0 -14 0 0 0 -34 0 0 16 0 -6 0
144 0 -6 0 0 -14 0 0 0 -34 0 0 0 0 -6 0
128 0 -6 0 0 -14 0 0 0 62 0 0 -16 0 -6 0
144 0 -6 0 0 -14 0 0 0 62 0 0 0 0 -6 0
176 0 -6 0 0 -14 0 0 0 14 0 0 -16 0 -6 0
176 0 -6 0 0 -14 0 0 0 14 0 0 16 0 -6 0
0 0 -12 0 0 12 0 0 0 -12 0 0 0 0 -12 0
21 0 -9 0 0 5 0 3 0 -37 0 -3 21 0 -9 0
24 0 -6 0 0 -10 0 0 0 -22 0 0 24 0 -6 0
24 0 -6 0 0 6 0 0 0 -38 0 0 24 0 -6 0
40 0 -6 0 0 -10 0 0 0 10 0 0 8 0 -6 0
40 0 -6 0 0 6 0 0 0 10 0 0 -8 0 -6 0
42 0 12 0 0 -2 0 0 0 12 0 -6 0 0 -6 0
48 0 -6 0 0 -2 0 0 0 18 0 0 0 0 -6 0
80 0 -6 0 0 -2 0 0 0 -30 0 0 16 0 -6 0
96 0 -6 0 0 -2 0 0 0 -30 0 0 0 0 -6 0
0 0 -6 0 0 -18 0 0 0 18 0 0 0 0 -6 0
0 0 -6 0 0 14 0 0 0 18 0 0 0 0 -6 0
0 0 0 0 0 12 0 0 0 16 0 0 0 0 -12 0
21 0 -9 0 0 5 0 3 0 -5 0 -3 21 0 -9 0
24 0 -6 0 0 -10 0 0 0 10 0 0 24 0 -6 0
24 0 -6 0 0 6 0 0 0 10 0 0 -24 0 -6 0
40 0 -6 0 0 -10 0 0 0 42 0 0 8 0 -6 0
40 0 -6 0 0 6 0 0 0 -38 0 0 8 0 -6 0
40 0 -6 0 0 6 0 0 0 42 0 0 -8 0 -6 0
42 0 12 0 0 -2 0 0 0 44 0 -6 0 0 -6 0
48 0 -6 0 0 -2 0 0 0 50 0 0 0 0 -6 0
80 0 -6 0 0 -2 0 0 0 2 0 0 -16 0 -6 0
80 0 -6 0 0 -2 0 0 0 2 0 0 16 0 -6 0
84 0 -6 0 0 -2 0 0 0 2 0 -12 0 0 -6 0
96 0 -6 0 0 -2 0 0 0 2 0 0 0 0 -6 0
45 0 -9 0 0 -1 0 -3 0 -13 0 -3 3 0 -3 0
45 0 -9 0 0 15 0 -3 0 -29 0 -3 3 0 -3 0
69 0 -9 0 0 7 0 -3 0 27 0 -3 -21 0 -3 0
45 0 -3 0 0 13 0 -3 0 1 0 -3 3 0 -9 0
61 0 -3 0 0 13 0 -3 0 33 0 -3 -13 0 -9 0
48 0 -6 0 0 -2 0 0 0 -14 0 0 0 0 -6 0
64 0 -6 0 0 -2 0 0 0 18 0 0 -16 0 -6 0
64 0 -6 0 0 -2 0 0 0 -46 0 0 16 0 -6 0
72 0 -6 0 0 6 0 0 0 -54 0 0 24 0 -6 0
0 0 -12 0 0 12 0 0 0 12 0 0 0 0 12 0
0 0 -6 0 0 -18 0 0 0 -18 0 0 0 0 6 0
0 0 -6 0 0 14 0 0 0 -18 0 0 0 0 6 0
0 0 0 0 0 12 0 0 0 -16 0 0 0 0 12 0
21 0 -9 0 0 5 0 3 0 5 0 3 -21 0 9 0
24 0 -6 0 0 -10 0 0 0 -10 0 0 -24 0 6 0
24 0 -6 0 0 6 0 0 0 -10 0 0 24 0 6 0
40 0 -6 0 0 -10 0 0 0 -42 0 0 -8 0 6 0
40 0 -6 0 0 6 0 0 0 -42 0 0 8 0 6 0
40 0 -6 0 0 6 0 0 0 38 0 0 -8 0 6 0
42 0 12 0 0 -2 0 0 0 -44 0 6 0 0 6 0
48 0 -6 0 0 -2 0 0 0 -50 0 0 0 0 6 0
80 0 -6 0 0 -2 0 0 0 -2 0 0 -16 0 6 0
80 0 -6 0 0 -2 0 0 0 -2 0 0 16 0 6 0
84 0 -6 0 0 -2 0 0 0 -2 0 12 0 0 6 0
96 0 -6 0 0 -2 0 0 0 -2 0 0 0 0 6 0
21 0 -9 0 0 5 0 3 0 37 0 3 -21 0 9 0
24 0 -6 0 0 -10 0 0 0 22 0 0 -24 0 6 0
24 0 -6 0 0 6 0 0 0 38 0 0 -24 0 6 0
40 0 -6 0 0 -10 0 0 0 -10 0 0 -8 0 6 0
40 0 -6 0 0 6 0 0 0 -10 0 0 8 0 6 0
42 0 12 0 0 -2 0 0 0 -12 0 6 0 0 6 0
48 0 -6 0 0 -2 0 0 0 -18 0 0 0 0 6 0
80 0 -6 0 0 -2 0 0 0 30 0 0 -16 0 6 0
96 0 -6 0 0 -2 0 0 0 30 0 0 0 0 6 0
45 0 -9 0 0 -1 0 -3 0 13 0 3 -3 0 3 0
45 0 -9 0 0 15 0 -3 0 29 0 3 -3 0 3 0
61 0 -9 0 0 -1 0 -3 0 -19 0 3 13 0 3 0
69 0 -9 0 0 7 0 -3 0 -27 0 3 21 0 3 0
45 0 -3 0 0 13 0 -3 0 -1 0 3 -3 0 9 0
61 0 -3 0 0 13 0 -3 0 -33 0 3 13 0 9 0
48 0 -6 0 0 -2 0 0 0 14 0 0 0 0 6 0
64 0 -6 0 0 -2 0 0 0 46 0 0 -16 0 6 0
66 0 -24 0 0 6 0 0 0 48 0 6 -24 0 6 0
72 0 -6 0 0 6 0 0 0 54 0 0 -24 0 6 0
64 0 -6 0 0 -2 0 0 0 -18 0 0 16 0 6 0
0 0 6 0 0 -18 0 0 0 -46 0 0 0 0 6 0
0 0 6 0 0 -18 0 0 0 -18 0 0 0 0 -6 0
21 0 -3 0 0 -25 0 3 0 -39 0 -3 21 0 -3 0
40 0 0 0 0 -24 0 0 0 8 0 0 -8 0 0 0
96 0 0 0 0 -32 0 0 0 -32 0 0 0 0 0 0
0 0 6 0 0 -18 0 0 0 -14 0 0 0 0 6 0
0 0 6 0 0 -18 0 0 0 14 0 0 0 0 -6 0
21 0 -3 0 0 -25 0 3 0 -7 0 -3 21 0 -3 0
21 0 -3 0 0 -25 0 3 0 7 0 3 -21 0 3 0
80 0 0 0 0 -32 0 0 0 0 0 0 -16 0 0 0
80 0 0 0 0 -32 0 0 0 0 0 0 16 0 0 0
96 0 0 0 0 -32 0 0 0 0 0 0 0 0 0 0
0 0 6 0 0 -14 0 0 0 -18 0 0 0 0 6 0
0 0 6 0 0 14 0 0 0 -46 0 0 0 0 6 0
21 0 -3 0 0 -7 0 -3 0 -25 0 3 21 0 -3 0
21 0 -3 0 0 7 0 3 0 -39 0 -3 21 0 -3 0
21 0 3 0 0 -7 0 3 0 -25 0 -3 21 0 3 0
21 0 3 0 0 7 0 -3 0 -39 0 3 21 0 3 0
0 0 12 0 0 -16 0 0 0 -44 0 0 0 0 0 0
24 0 6 0 0 -22 0 0 0 -38 0 0 24 0 -6 0
48 0 6 0 0 -30 0 0 0 18 0 0 0 0 -6 0
80 0 6 0 0 -30 0 0 0 -30 0 0 16 0 -6 0
96 0 6 0 0 -30 0 0 0 -30 0 0 0 0 -6 0
0 0 12 0 0 -16 0 0 0 12 0 0 0 0 0 0
40 0 6 0 0 -22 0 0 0 -42 0 0 8 0 6 0
40 0 6 0 0 -22 0 0 0 38 0 0 -8 0 6 0
48 0 6 0 0 -30 0 0 0 -50 0 0 0 0 6 0
80 0 6 0 0 -30 0 0 0 -2 0 0 -16 0 6 0
96 0 6 0 0 -30 0 0 0 -2 0 0 0 0 6 0
0 0 12 0 0 12 0 0 0 -44 0 0 0 0 12 0
21 0 3 0 0 5 0 3 0 -23 0 3 -21 0 9 0
21 0 9 0 0 -9 0 3 0 -37 0 3 -21 0 3 0
21 0 9 0 0 5 0 -3 0 -37 0 3 21 0 9 0
24 0 6 0 0 -10 0 0 0 -38 0 0 -24 0 6 0
24 0 6 0 0 -10 0 0 0 -22 0 0 24 0 6 0
24 0 6 0 0 6 0 0 0 -38 0 0 24 0 6 0
40 0 6 0 0 -10 0 0 0 -70 0 0 -8 0 6 0
40 0 6 0 0 -10 0 0 0 10 0 0 8 0 6 0
40 0 6 0 0 6 0 0 0 -70 0 0 8 0 6 0
40 0 6 0 0 6 0 0 0 10 0 0 -8 0 6 0
42 0 -12 0 0 -2 0 0 0 12 0 6 0 0 6 0
48 0 6 0 0 -2 0 0 0 -78 0 0 0 0 6 0
48 0 6 0 0 -2 0 0 0 18 0 0 0 0 6 0
80 0 6 0 0 -2 0 0 0 -30 0 0 -16 0 6 0
80 0 6 0 0 -2 0 0 0 -30 0 0 16 0 6 0
84 0 6 0 0 -2 0 0 0 -30 0 12 0 0 6 0
96 0 6 0 0 -2 0 0 0 -30 0 0 0 0 6 0
0 0 12 0 0 12 0 0 0 12 0 0 0 0 -12 0
21 0 3 0 0 5 0 3 0 -9 0 -3 21 0 -9 0
21 0 9 0 0 -9 0 3 0 5 0 -3 21 0 -3 0
24 0 6 0 0 -10 0 0 0 6 0 0 24 0 -6 0
24 0 6 0 0 6 0 0 0 -10 0 0 24 0 -6 0
40 0 6 0 0 -10 0 0 0 38 0 0 8 0 -6 0
48 0 6 0 0 -2 0 0 0 46 0 0 0 0 -6 0
80 0 6 0 0 -2 0 0 0 -2 0 0 16 0 -6 0
96 0 6 0 0 -2 0 0 0 -2 0 0 0 0 -6 0
42 0 -6 0 0 -16 0 0 0 -30 0 -6 0 0 0 0
45 0 -3 0 0 -15 0 -3 0 -31 0 -3 3 0 3 0
69 0 -3 0 0 -23 0 -3 0 25 0 -3 -21 0 3 0
101 0 -3 0 0 -23 0 -3 0 -23 0 -3 -5 0 3 0
117 0 -3 0 0 -23 0 -3 0 -23 0 -3 -21 0 3 0
42 0 -6 0 0 -16 0 0 0 -2 0 6 0 0 0 0
61 0 -3 0 0 -15 0 -3 0 -49 0 3 29 0 -3 0
61 0 -3 0 0 -15 0 -3 0 31 0 3 13 0 -3 0
69 0 -3 0 0 -23 0 -3 0 -57 0 3 21 0 -3 0
101 0 -3 0 0 -23 0 -3 0 -9 0 3 5 0 -3 0
117 0 -3 0 0 -23 0 -3 0 -9 0 3 21 0 -3 0
42 0 -6 0 0 -2 0 6 0 -30 0 -6 42 0 -6 0
42 0 0 0 0 -16 0 6 0 -16 0 -6 42 0 0 0
42 0 0 0 0 -2 0 0 0 -16 0 -6 0 0 -6 0
45 0 -3 0 0 -17 0 3 0 -31 0 -3 -3 0 -3 0
45 0 -3 0 0 -17 0 3 0 -15 0 -3 45 0 -3 0
45 0 -3 0 0 -1 0 3 0 -31 0 -3 45 0 -3 0
61 0 -3 0 0 -17 0 3 0 -63 0 -3 13 0 -3 0
61 0 -3 0 0 -17 0 3 0 17 0 -3 29 0 -3 0
61 0 -3 0 0 -1 0 3 0 -63 0 -3 29 0 -3 0
61 0 -3 0 0 -1 0 3 0 17 0 -3 13 0 -3 0
63 0 15 0 0 -9 0 3 0 19 0 -9 21 0 -3 0
69 0 -3 0 0 -9 0 3 0 -71 0 -3 21 0 -3 0
69 0 -3 0 0 -9 0 3 0 25 0 -3 21 0 -3 0
101 0 -3 0 0 -9 0 3 0 -23 0 -3 5 0 -3 0
101 0 -3 0 0 -9 0 3 0 -23 0 -3 37 0 -3 0
117 0 -3 0 0 -9 0 3 0 -23 0 -3 21 0 -3 0
42 0 0 0 0 -2 0 0 0 -16 0 6 0 0 6 0
45 0 -3 0 0 -17 0 3 0 -1 0 3 3 0 3 0
45 0 -3 0 0 -1 0 3 0 -17 0 3 3 0 3 0
61 0 -3 0 0 -17 0 3 0 31 0 3 -13 0 3 0
61 0 -3 0 0 -1 0 3 0 31 0 3 -29 0 3 0
63 0 -21 0 0 -9 0 3 0 33 0 9 -21 0 3 0
69 0 -3 0 0 -9 0 3 0 39 0 3 -21 0 3 0
101 0 -3 0 0 -9 0 3 0 -9 0 3 -5 0 3 0
117 0 -3 0 0 -9 0 3 0 -9 0 3 -21 0 3 0
42 0 6 0 0 -16 0 0 0 -30 0 6 0 0 0 0
45 0 3 0 0 -31 0 3 0 -15 0 3 3 0 -3 0
45 0 3 0 0 -15 0 3 0 -31 0 3 3 0 -3 0
61 0 3 0 0 -31 0 3 0 17 0 3 -13 0 -3 0
63 0 -15 0 0 -23 0 3 0 19 0 9 -21 0 -3 0
69 0 3 0 0 -23 0 3 0 25 0 3 -21 0 -3 0
101 0 3 0 0 -23 0 3 0 -23 0 3 -5 0 -3 0
42 0 6 0 0 -16 0 0 0 -2 0 -6 0 0 0 0
45 0 3 0 0 -31 0 3 0 -17 0 -3 -3 0 3 0
61 0 3 0 0 -31 0 3 0 -49 0 -3 13 0 3 0
61 0 3 0 0 -15 0 3 0 -49 0 -3 29 0 3 0
61 0 3 0 0 -15 0 3 0 31 0 -3 13 0 3 0
69 0 3 0 0 -23 0 3 0 -57 0 -3 21 0 3 0
101 0 3 0 0 -23 0 3 0 -9 0 -3 5 0 3 0
101 0 3 0 0 -23 0 3 0 -9 0 -3 37 0 3 0
117 0 3 0 0 -23 0 3 0 -9 0 -3 21 0 3 0
45 0 3 0 0 -17 0 -3 0 -31 0 3 -3 0 3 0
61 0 3 0 0 -17 0 -3 0 -63 0 3 13 0 3 0
61 0 3 0 0 -1 0 -3 0 -63 0 3 29 0 3 0
61 0 3 0 0 -1 0 -3 0 17 0 3 13 0 3 0
69 0 3 0 0 -9 0 -3 0 -71 0 3 21 0 3 0
101 0 3 0 0 -9 0 -3 0 -23 0 3 5 0 3 0
101 0 3 0 0 -9 0 -3 0 -23 0 3 37 0 3 0
117 0 3 0 0 -9 0 -3 0 -23 0 3 21 0 3 0
45 0 3 0 0 -17 0 -3 0 -1 0 -3 3 0 -3 0
45 0 3 0 0 -1 0 -3 0 -17 0 -3 3 0 -3 0
61 0 3 0 0 -17 0 -3 0 31 0 -3 -13 0 -3 0
69 0 3 0 0 -9 0 -3 0 39 0 -3 -21 0 -3 0
101 0 3 0 0 -9 0 -3 0 -9 0 -3 -5 0 -3 0
104 0 0 0 0 -24 0 0 0 -24 0 0 -8 0 0 0
64 0 0 0 0 -16 0 0 0 -48 0 0 32 0 0 0
64 0 0 0 0 -16 0 0 0 32 0 0 16 0 0 0
72 0 0 0 0 -24 0 0 0 -56 0 0 24 0 0 0
104 0 0 0 0 -24 0 0 0 -8 0 0 8 0 0 0
120 0 0 0 0 -24 0 0 0 -8 0 0 24 0 0 0
64 0 0 0 0 -16 0 0 0 -64 0 0 16 0 0 0
64 0 0 0 0 0 0 0 0 -64 0 0 32 0 0 0
72 0 0 0 0 -8 0 0 0 -72 0 0 24 0 0 0
104 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
104 0 0 0 0 -8 0 0 0 -24 0 0 40 0 0 0
120 0 0 0 0 -8 0 0 0 -24 0 0 24 0 0 0
88 0 0 0 0 -24 0 0 0 -8 0 0 -8 0 0 0
80 0 0 0 0 -16 0 0 0 64 0 0 0 0 0 0
88 0 0 0 0 -24 0 0 0 -24 0 0 8 0 0 0
136 0 0 0 0 -24 0 0 0 24 0 0 8 0 0 0
80 0 0 0 0 0 0 0 0 -16 0 0 0 0 0 0
136 0 0 0 0 -8 0 0 0 -56 0 0 8 0 0 0
80 0 0 0 0 0 0 0 0 64 0 0 -16 0 0 0
88 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
88 0 0 0 0 -8 0 0 0 72 0 0 -8 0 0 0
120 0 0 0 0 -8 0 0 0 24 0 0 -24 0 0 0
120 0 0 0 0 -8 0 0 0 24 0 0 8 0 0 0
136 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
128 0 0 0 0 -16 0 0 0 -64 0 0 16 0 0 0
128 0 0 0 0 -16 0 0 0 32 0 0 -16 0 0 0
128 0 0 0 0 -16 0 0 0 32 0 0 16 0 0 0
144 0 0 0 0 -16 0 0 0 32 0 0 0 0 0 0
176 0 0 0 0 -16 0 0 0 -16 0 0 -16 0 0 0
160 0 0 0 0 -16 0 0 0 -16 0 0 32 0 0 0
176 0 0 0 0 -16 0 0 0 -16 0 0 16 0 0 0
0 0 6 0 0 -18 0 0 0 18 0 0 0 0 6 0
0 0 6 0 0 -18 0 0 0 46 0 0 0 0 -6 0
21 0 -3 0 0 -25 0 3 0 39 0 3 -21 0 3 0
40 0 0 0 0 -24 0 0 0 -8 0 0 8 0 0 0
96 0 0 0 0 -32 0 0 0 32 0 0 0 0 0 0
0 0 6 0 0 -14 0 0 0 18 0 0 0 0 -6 0
0 0 6 0 0 14 0 0 0 46 0 0 0 0 -6 0
21 0 -3 0 0 -7 0 -3 0 25 0 -3 -21 0 3 0
21 0 -3 0 0 7 0 3 0 39 0 3 -21 0 3 0
21 0 3 0 0 -7 0 3 0 25 0 3 -21 0 -3 0
21 0 3 0 0 7 0 -3 0 39 0 -3 -21 0 -3 0
0 0 12 0 0 -16 0 0 0 -12 0 0 0 0 0 0
40 0 6 0 0 -22 0 0 0 -38 0 0 8 0 -6 0
40 0 6 0 0 -22 0 0 0 42 0 0 -8 0 -6 0
48 0 6 0 0 -30 0 0 0 50 0 0 0 0 -6 0
80 0 6 0 0 -30 0 0 0 2 0 0 16 0 -6 0
96 0 6 0 0 -30 0 0 0 2 0 0 0 0 -6 0
0 0 12 0 0 -16 0 0 0 44 0 0 0 0 0 0
24 0 6 0 0 -22 0 0 0 38 0 0 -24 0 6 0
48 0 6 0 0 -30 0 0 0 -18 0 0 0 0 6 0
80 0 6 0 0 -30 0 0 0 30 0 0 -16 0 6 0
96 0 6 0 0 -30 0 0 0 30 0 0 0 0 6 0
0 0 12 0 0 12 0 0 0 -12 0 0 0 0 12 0
21 0 3 0 0 5 0 3 0 9 0 3 -21 0 9 0
21 0 9 0 0 -9 0 3 0 -5 0 3 -21 0 3 0
24 0 6 0 0 -10 0 0 0 -6 0 0 -24 0 6 0
24 0 6 0 0 6 0 0 0 10 0 0 -24 0 6 0
40 0 6 0 0 -10 0 0 0 -38 0 0 -8 0 6 0
48 0 6 0 0 -2 0 0 0 -46 0 0 0 0 6 0
80 0 6 0 0 -2 0 0 0 2 0 0 -16 0 6 0
96 0 6 0 0 -2 0 0 0 2 0 0 0 0 6 0
0 0 12 0 0 12 0 0 0 44 0 0 0 0 -12 0
21 0 3 0 0 5 0 3 0 23 0 -3 21 0 -9 0
21 0 9 0 0 -9 0 3 0 37 0 -3 21 0 -3 0
21 0 9 0 0 5 0 -3 0 37 0 -3 -21 0 -9 0
24 0 6 0 0 -10 0 0 0 22 0 0 -24 0 -6 0
24 0 6 0 0 -10 0 0 0 38 0 0 24 0 -6 0
24 0 6 0 0 6 0 0 0 38 0 0 -24 0 -6 0
40 0 6 0 0 -10 0 0 0 -10 0 0 -8 0 -6 0
40 0 6 0 0 -10 0 0 0 70 0 0 8 0 -6 0
40 0 6 0 0 6 0 0 0 -10 0 0 8 0 -6 0
40 0 6 0 0 6 0 0 0 70 0 0 -8 0 -6 0
42 0 -12 0 0 -2 0 0 0 -12 0 -6 0 0 -6 0
42 0 24 0 0 -2 0 0 0 72 0 -6 0 0 -6 0
48 0 6 0 0 -2 0 0 0 -18 0 0 0 0 -6 0
48 0 6 0 0 -2 0 0 0 78 0 0 0 0 -6 0
80 0 6 0 0 -2 0 0 0 30 0 0 -16 0 -6 0
80 0 6 0 0 -2 0 0 0 30 0 0 16 0 -6 0
84 0 6 0 0 -2 0 0 0 30 0 -12 0 0 -6 0
96 0 6 0 0 -2 0 0 0 30 0 0 0 0 -6 0
42 0 -6 0 0 -16 0 0 0 2 0 -6 0 0 0 0
61 0 -3 0 0 -15 0 -3 0 -31 0 -3 -13 0 3 0
61 0 -3 0 0 -15 0 -3 0 49 0 -3 -29 0 3 0
69 0 -3 0 0 -23 0 -3 0 57 0 -3 -21 0 3 0
101 0 -3 0 0 -23 0 -3 0 9 0 -3 -5 0 3 0
117 0 -3 0 0 -23 0 -3 0 9 0 -3 -21 0 3 0
42 0 -6 0 0 -16 0 0 0 30 0 6 0 0 0 0
45 0 -3 0 0 -15 0 -3 0 31 0 3 -3 0 -3 0
69 0 -3 0 0 -23 0 -3 0 -25 0 3 21 0 -3 0
101 0 -3 0 0 -23 0 -3 0 23 0 3 5 0 -3 0
117 0 -3 0 0 -23 0 -3 0 23 0 3 21 0 -3 0
42 0 0 0 0 -2 0 0 0 16 0 -6 0 0 -6 0
45 0 -3 0 0 -17 0 3 0 1 0 -3 -3 0 -3 0
45 0 -3 0 0 -1 0 3 0 17 0 -3 -3 0 -3 0
61 0 -3 0 0 -17 0 3 0 -31 0 -3 13 0 -3 0
61 0 -3 0 0 -1 0 3 0 -31 0 -3 29 0 -3 0
69 0 -3 0 0 -9 0 3 0 -39 0 -3 21 0 -3 0
101 0 -3 0 0 -9 0 3 0 9 0 -3 5 0 -3 0
117 0 -3 0 0 -9 0 3 0 9 0 -3 21 0 -3 0
42 0 -6 0 0 -2 0 6 0 30 0 6 -42 0 6 0
42 0 0 0 0 -16 0 6 0 16 0 6 -42 0 0 0
42 0 0 0 0 -2 0 0 0 16 0 6 0 0 6 0
45 0 -3 0 0 -17 0 3 0 15 0 3 -45 0 3 0
45 0 -3 0 0 -17 0 3 0 31 0 3 3 0 3 0
45 0 -3 0 0 -1 0 3 0 31 0 3 -45 0 3 0
61 0 -3 0 0 -17 0 3 0 -17 0 3 -29 0 3 0
61 0 -3 0 0 -17 0 3 0 63 0 3 -13 0 3 0
61 0 -3 0 0 -1 0 3 0 -17 0 3 -13 0 3 0
61 0 -3 0 0 -1 0 3 0 63 0 3 -29 0 3 0
63 0 15 0 0 -9 0 3 0 -19 0 9 -21 0 3 0
69 0 -3 0 0 -9 0 3 0 -25 0 3 -21 0 3 0
69 0 -3 0 0 -9 0 3 0 71 0 3 -21 0 3 0
101 0 -3 0 0 -9 0 3 0 23 0 3 -37 0 3 0
101 0 -3 0 0 -9 0 3 0 23 0 3 -5 0 3 0
117 0 -3 0 0 -9 0 3 0 23 0 3 -21 0 3 0
42 0 6 0 0 -16 0 0 0 2 0 6 0 0 0 0
45 0 3 0 0 -31 0 3 0 17 0 3 3 0 -3 0
61 0 3 0 0 -31 0 3 0 49 0 3 -13 0 -3 0
61 0 3 0 0 -15 0 3 0 -31 0 3 -13 0 -3 0
61 0 3 0 0 -15 0 3 0 49 0 3 -29 0 -3 0
69 0 3 0 0 -23 0 3 0 57 0 3 -21 0 -3 0
101 0 3 0 0 -23 0 3 0 9 0 3 -37 0 -3 0
101 0 3 0 0 -23 0 3 0 9 0 3 -5 0 -3 0
117 0 3 0 0 -23 0 3 0 9 0 3 -21 0 -3 0
42 0 6 0 0 -16 0 0 0 30 0 -6 0 0 0 0
45 0 3 0 0 -31 0 3 0 15 0 -3 -3 0 3 0
45 0 3 0 0 -15 0 3 0 31 0 -3 -3 0 3 0
61 0 3 0 0 -31 0 3 0 -17 0 -3 13 0 3 0
69 0 3 0 0 -23 0 3 0 -25 0 -3 21 0 3 0
101 0 3 0 0 -23 0 3 0 23 0 -3 5 0 3 0
45 0 3 0 0 -17 0 -3 0 1 0 3 -3 0 3 0
45 0 3 0 0 -1 0 -3 0 17 0 3 -3 0 3 0
61 0 3 0 0 -17 0 -3 0 -31 0 3 13 0 3 0
69 0 3 0 0 -9 0 -3 0 -39 0 3 21 0 3 0
101 0 3 0 0 -9 0 -3 0 9 0 3 5 0 3 0
45 0 3 0 0 -17 0 -3 0 31 0 -3 3 0 -3 0
61 0 3 0 0 -17 0 -3 0 63 0 -3 -13 0 -3 0
61 0 3 0 0 -1 0 -3 0 -17 0 -3 -13 0 -3 0
61 0 3 0 0 -1 0 -3 0 63 0 -3 -29 0 -3 0
69 0 3 0 0 -9 0 -3 0 71 0 -3 -21 0 -3 0
101 0 3 0 0 -9 0 -3 0 23 0 -3 -37 0 -3 0
101 0 3 0 0 -9 0 -3 0 23 0 -3 -5 0 -3 0
117 0 3 0 0 -9 0 -3 0 23 0 -3 -21 0 -3 0
64 0 0 0 0 -16 0 0 0 -32 0 0 -16 0 0 0
64 0 0 0 0 -16 0 0 0 48 0 0 -32 0 0 0
72 0 0 0 0 -24 0 0 0 56 0 0 -24 0 0 0
104 0 0 0 0 -24 0 0 0 8 0 0 -8 0 0 0
120 0 0 0 0 -24 0 0 0 8 0 0 -24 0 0 0
104 0 0 0 0 -24 0 0 0 24 0 0 8 0 0 0
64 0 0 0 0 -16 0 0 0 64 0 0 -16 0 0 0
64 0 0 0 0 0 0 0 0 64 0 0 -32 0 0 0
72 0 0 0 0 -8 0 0 0 72 0 0 -24 0 0 0
104 0 0 0 0 -8 0 0 0 24 0 0 -40 0 0 0
104 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
80 0 0 0 0 -16 0 0 0 -64 0 0 0 0 0 0
88 0 0 0 0 -24 0 0 0 24 0 0 -8 0 0 0
120 0 0 0 0 -24 0 0 0 -24 0 0 8 0 0 0
136 0 0 0 0 -24 0 0 0 -24 0 0 -8 0 0 0
88 0 0 0 0 -24 0 0 0 8 0 0 8 0 0 0
80 0 0 0 0 0 0 0 0 -64 0 0 16 0 0 0
80 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0
88 0 0 0 0 -8 0 0 0 -72 0 0 8 0 0 0
88 0 0 0 0 -8 0 0 0 24 0 0 8 0 0 0
120 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
136 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
136 0 0 0 0 -8 0 0 0 56 0 0 -8 0 0 0
128 0 0 0 0 -16 0 0 0 -32 0 0 -16 0 0 0
128 0 0 0 0 -16 0 0 0 -32 0 0 16 0 0 0
144 0 0 0 0 -16 0 0 0 -32 0 0 0 0 0 0
128 0 0 0 0 -16 0 0 0 64 0 0 -16 0 0 0
160 0 0 0 0 -16 0 0 0 16 0 0 -32 0 0 0
176 0 0 0 0 -16 0 0 0 16 0 0 -16 0 0 0
176 0 0 0 0 -16 0 0 0 16 0 0 16 0 0 0
0 0 6 0 0 18 0 0 0 -18 0 0 0 0 6 0
21 0 3 0 0 -5 0 -3 0 -23 0 3 21 0 -9 0
21 0 9 0 0 9 0 -3 0 -37 0 3 21 0 -3 0
24 0 6 0 0 10 0 0 0 -38 0 0 24 0 -6 0
40 0 6 0 0 -6 0 0 0 10 0 0 8 0 -6 0
42 0 -12 0 0 2 0 0 0 12 0 6 0 0 -6 0
48 0 6 0 0 2 0 0 0 18 0 0 0 0 -6 0
80 0 6 0 0 2 0 0 0 -30 0 0 16 0 -6 0
84 0 6 0 0 2 0 0 0 -30 0 12 0 0 -6 0
0 0 12 0 0 -12 0 0 0 12 0 0 0 0 12 0
21 0 3 0 0 -5 0 -3 0 -9 0 -3 -21 0 9 0
21 0 9 0 0 9 0 -3 0 5 0 -3 -21 0 3 0
24 0 6 0 0 -6 0 0 0 -10 0 0 -24 0 6 0
24 0 6 0 0 10 0 0 0 6 0 0 -24 0 6 0
40 0 6 0 0 -6 0 0 0 -42 0 0 -8 0 6 0
40 0 6 0 0 10 0 0 0 -42 0 0 8 0 6 0
42 0 -12 0 0 2 0 0 0 -44 0 -6 0 0 6 0
48 0 6 0 0 2 0 0 0 -50 0 0 0 0 6 0
80 0 6 0 0 2 0 0 0 -2 0 0 -16 0 6 0
42 0 0 0 0 2 0 0 0 -16 0 -6 0 0 6 0
45 0 -3 0 0 17 0 -3 0 -31 0 -3 3 0 3 0
61 0 -3 0 0 1 0 -3 0 17 0 -3 -13 0 3 0
69 0 -3 0 0 9 0 -3 0 25 0 -3 -21 0 3 0
101 0 -3 0 0 9 0 -3 0 -23 0 -3 -5 0 3 0
42 0 0 0 0 2 0 0 0 -16 0 6 0 0 -6 0
45 0 -3 0 0 1 0 -3 0 -17 0 3 -3 0 -3 0
45 0 -3 0 0 17 0 -3 0 -1 0 3 -3 0 -3 0
61 0 -3 0 0 1 0 -3 0 -49 0 3 13 0 -3 0
63 0 15 0 0 9 0 -3 0 -51 0 9 21 0 -3 0
69 0 -3 0 0 9 0 -3 0 -57 0 3 21 0 -3 0
101 0 -3 0 0 9 0 -3 0 -9 0 3 5 0 -3 0
61 0 3 0 0 1 0 3 0 17 0 3 -13 0 -3 0
45 0 3 0 0 1 0 3 0 -17 0 -3 -3 0 3 0
61 0 3 0 0 1 0 3 0 -49 0 -3 13 0 3 0
45 0 3 0 0 15 0 -3 0 -31 0 3 -3 0 3 0
61 0 3 0 0 15 0 -3 0 -63 0 3 13 0 3 0
61 0 3 0 0 15 0 -3 0 31 0 -3 -13 0 -3 0
0 0 6 0 0 18 0 0 0 18 0 0 0 0 -6 0
0 0 12 0 0 -12 0 0 0 -12 0 0 0 0 -12 0
21 0 3 0 0 -5 0 -3 0 9 0 3 21 0 -9 0
21 0 9 0 0 9 0 -3 0 -5 0 3 21 0 -3 0
24 0 6 0 0 -6 0 0 0 10 0 0 24 0 -6 0
24 0 6 0 0 10 0 0 0 -6 0 0 24 0 -6 0
40 0 6 0 0 -6 0 0 0 42 0 0 8 0 -6 0
40 0 6 0 0 10 0 0 0 42 0 0 -8 0 -6 0
42 0 -12 0 0 2 0 0 0 44 0 6 0 0 -6 0
48 0 6 0 0 2 0 0 0 50 0 0 0 0 -6 0
80 0 6 0 0 2 0 0 0 2 0 0 16 0 -6 0
84 0 6 0 0 2 0 0 0 2 0 12 0 0 -6 0
21 0 3 0 0 -5 0 -3 0 23 0 -3 -21 0 9 0
21 0 9 0 0 9 0 -3 0 37 0 -3 -21 0 3 0
24 0 6 0 0 10 0 0 0 38 0 0 -24 0 6 0
40 0 6 0 0 -6 0 0 0 -10 0 0 -8 0 6 0
42 0 -12 0 0 2 0 0 0 -12 0 -6 0 0 6 0
48 0 6 0 0 2 0 0 0 -18 0 0 0 0 6 0
80 0 6 0 0 2 0 0 0 30 0 0 -16 0 6 0
84 0 6 0 0 2 0 0 0 30 0 -12 0 0 6 0
42 0 0 0 0 2 0 0 0 16 0 -6 0 0 6 0
45 0 -3 0 0 1 0 -3 0 17 0 -3 3 0 3 0
45 0 -3 0 0 17 0 -3 0 1 0 -3 3 0 3 0
61 0 -3 0 0 1 0 -3 0 49 0 -3 -13 0 3 0
69 0 -3 0 0 9 0 -3 0 57 0 -3 -21 0 3 0
101 0 -3 0 0 9 0 -3 0 9 0 -3 -5 0 3 0
42 0 0 0 0 2 0 0 0 16 0 6 0 0 -6 0
45 0 -3 0 0 17 0 -3 0 31 0 3 -3 0 -3 0
61 0 -3 0 0 1 0 -3 0 -17 0 3 13 0 -3 0
69 0 -3 0 0 9 0 -3 0 -25 0 3 21 0 -3 0
101 0 -3 0 0 9 0 -3 0 23 0 3 5 0 -3 0
45 0 3 0 0 1 0 3 0 17 0 3 3 0 -3 0
61 0 3 0 0 1 0 3 0 49 0 3 -13 0 -3 0
61 0 3 0 0 1 0 3 0 -17 0 -3 13 0 3 0
61 0 3 0 0 15 0 -3 0 -31 0 3 13 0 3 0
45 0 3 0 0 15 0 -3 0 31 0 -3 3 0 -3 0
61 0 3 0 0 15 0 -3 0 63 0 -3 -13 0 -3 0
24 0 12 0 0 -20 0 0 0 -36 0 0 24 0 -12 0
24 0 12 0 0 -8 0 0 0 -20 0 0 24 0 0 0
24 0 12 0 0 8 0 0 0 -36 0 0 24 0 0 0
48 0 12 0 0 0 0 0 0 20 0 0 0 0 0 0
84 0 12 0 0 0 0 0 0 -28 0 12 0 0 0 0
45 0 3 0 0 -13 0 -3 0 -15 0 3 45 0 -9 0
45 0 3 0 0 -13 0 -3 0 1 0 3 -3 0 -9 0
63 0 21 0 0 -21 0 -3 0 -49 0 9 21 0 -9 0
69 0 3 0 0 -21 0 -3 0 -55 0 3 21 0 -9 0
105 0 3 0 0 -21 0 -3 0 -7 0 15 21 0 -9 0
117 0 3 0 0 -21 0 -3 0 -7 0 3 21 0 -9 0
45 0 9 0 0 -29 0 3 0 -13 0 3 3 0 -9 0
45 0 9 0 0 -13 0 3 0 -29 0 3 3 0 -9 0
45 0 9 0 0 -15 0 -3 0 -29 0 3 -3 0 -3 0
45 0 9 0 0 1 0 -3 0 -29 0 3 45 0 -3 0
45 0 9 0 0 1 0 -3 0 -13 0 3 -3 0 -3 0
63 0 27 0 0 -7 0 -3 0 -63 0 9 21 0 -3 0
69 0 9 0 0 -7 0 -3 0 -69 0 3 21 0 -3 0
105 0 9 0 0 -7 0 -3 0 -21 0 15 21 0 -3 0
117 0 9 0 0 -7 0 -3 0 -21 0 3 21 0 -3 0
48 0 6 0 0 -14 0 0 0 -30 0 0 0 0 -6 0
64 0 6 0 0 -30 0 0 0 18 0 0 -16 0 -6 0
66 0 -12 0 0 -22 0 0 0 20 0 6 -24 0 -6 0
72 0 6 0 0 -22 0 0 0 26 0 0 -24 0 -6 0
104 0 6 0 0 -22 0 0 0 -22 0 0 -8 0 -6 0
108 0 6 0 0 -22 0 0 0 -22 0 12 -24 0 -6 0
48 0 6 0 0 -14 0 0 0 -14 0 0 48 0 -6 0
48 0 6 0 0 -14 0 0 0 2 0 0 0 0 -6 0
64 0 6 0 0 -30 0 0 0 -46 0 0 16 0 -6 0
64 0 6 0 0 -14 0 0 0 -46 0 0 32 0 -6 0
64 0 6 0 0 -14 0 0 0 34 0 0 16 0 -6 0
72 0 6 0 0 -22 0 0 0 -54 0 0 24 0 -6 0
72 0 6 0 0 -22 0 0 0 42 0 0 24 0 -6 0
104 0 6 0 0 -22 0 0 0 -6 0 0 8 0 -6 0
104 0 6 0 0 -22 0 0 0 -6 0 0 40 0 -6 0
120 0 6 0 0 -22 0 0 0 -6 0 0 24 0 -6 0
48 0 6 0 0 2 0 0 0 -30 0 0 48 0 -6 0
48 0 6 0 0 2 0 0 0 -14 0 0 0 0 -6 0
64 0 6 0 0 -14 0 0 0 -62 0 0 16 0 -6 0
64 0 6 0 0 -14 0 0 0 18 0 0 32 0 -6 0
64 0 6 0 0 2 0 0 0 -62 0 0 32 0 -6 0
64 0 6 0 0 2 0 0 0 18 0 0 16 0 -6 0
66 0 -12 0 0 -6 0 0 0 20 0 6 24 0 -6 0
72 0 6 0 0 -6 0 0 0 -70 0 0 24 0 -6 0
72 0 6 0 0 -6 0 0 0 26 0 0 24 0 -6 0
104 0 6 0 0 -6 0 0 0 -22 0 0 8 0 -6 0
104 0 6 0 0 -6 0 0 0 -22 0 0 40 0 -6 0
120 0 6 0 0 -6 0 0 0 -22 0 0 24 0 -6 0
64 0 6 0 0 -14 0 0 0 34 0 0 -16 0 -6 0
66 0 -12 0 0 -6 0 0 0 36 0 6 -24 0 -6 0
72 0 6 0 0 -6 0 0 0 42 0 0 -24 0 -6 0
104 0 6 0 0 -6 0 0 0 -6 0 0 -8 0 -6 0
88 0 6 0 0 -22 0 0 0 -6 0 0 -8 0 -6 0
88 0 6 0 0 -22 0 0 0 -22 0 0 8 0 -6 0
88 0 6 0 0 -22 0 0 0 74 0 0 8 0 -6 0
120 0 6 0 0 -22 0 0 0 26 0 0 24 0 -6 0
136 0 6 0 0 -22 0 0 0 26 0 0 8 0 -6 0
88 0 6 0 0 -6 0 0 0 -6 0 0 8 0 -6 0
120 0 6 0 0 -6 0 0 0 -54 0 0 24 0 -6 0
88 0 6 0 0 -6 0 0 0 74 0 0 -8 0 -6 0
136 0 6 0 0 -6 0 0 0 26 0 0 -8 0 -6 0
128 0 6 0 0 -14 0 0 0 -62 0 0 16 0 -6 0
128 0 6 0 0 -14 0 0 0 34 0 0 -16 0 -6 0
128 0 6 0 0 -14 0 0 0 34 0 0 16 0 -6 0
144 0 6 0 0 -14 0 0 0 34 0 0 0 0 -6 0
176 0 6 0 0 -14 0 0 0 -14 0 0 16 0 -6 0
24 0 12 0 0 -20 0 0 0 36 0 0 -24 0 12 0
24 0 12 0 0 -8 0 0 0 20 0 0 -24 0 0 0
24 0 12 0 0 8 0 0 0 36 0 0 -24 0 0 0
48 0 12 0 0 0 0 0 0 -20 0 0 0 0 0 0
84 0 12 0 0 0 0 0 0 28 0 -12 0 0 0 0
45 0 3 0 0 -13 0 -3 0 -1 0 -3 3 0 9 0
45 0 3 0 0 -13 0 -3 0 15 0 -3 -45 0 9 0
63 0 21 0 0 -21 0 -3 0 49 0 -9 -21 0 9 0
69 0 3 0 0 -21 0 -3 0 55 0 -3 -21 0 9 0
105 0 3 0 0 -21 0 -3 0 7 0 -15 -21 0 9 0
117 0 3 0 0 -21 0 -3 0 7 0 -3 -21 0 9 0
45 0 9 0 0 -29 0 3 0 13 0 -3 -3 0 9 0
45 0 9 0 0 -13 0 3 0 29 0 -3 -3 0 9 0
45 0 9 0 0 -15 0 -3 0 29 0 -3 3 0 3 0
45 0 9 0 0 1 0 -3 0 13 0 -3 3 0 3 0
45 0 9 0 0 1 0 -3 0 29 0 -3 -45 0 3 0
63 0 27 0 0 -7 0 -3 0 63 0 -9 -21 0 3 0
69 0 9 0 0 -7 0 -3 0 69 0 -3 -21 0 3 0
105 0 9 0 0 -7 0 -3 0 21 0 -15 -21 0 3 0
48 0 6 0 0 -14 0 0 0 -2 0 0 0 0 6 0
48 0 6 0 0 -14 0 0 0 14 0 0 -48 0 6 0
64 0 6 0 0 -30 0 0 0 46 0 0 -16 0 6 0
64 0 6 0 0 -14 0 0 0 -34 0 0 -16 0 6 0
64 0 6 0 0 -14 0 0 0 46 0 0 -32 0 6 0
72 0 6 0 0 -22 0 0 0 -42 0 0 -24 0 6 0
72 0 6 0 0 -22 0 0 0 54 0 0 -24 0 6 0
104 0 6 0 0 -22 0 0 0 6 0 0 -40 0 6 0
104 0 6 0 0 -22 0 0 0 6 0 0 -8 0 6 0
120 0 6 0 0 -22 0 0 0 6 0 0 -24 0 6 0
48 0 6 0 0 -14 0 0 0 30 0 0 0 0 6 0
64 0 6 0 0 -30 0 0 0 -18 0 0 16 0 6 0
66 0 -12 0 0 -22 0 0 0 -20 0 -6 24 0 6 0
72 0 6 0 0 -22 0 0 0 -26 0 0 24 0 6 0
104 0 6 0 0 -22 0 0 0 22 0 0 8 0 6 0
108 0 6 0 0 -22 0 0 0 22 0 -12 24 0 6 0
48 0 6 0 0 2 0 0 0 14 0 0 0 0 6 0
64 0 6 0 0 -14 0 0 0 -34 0 0 16 0 6 0
66 0 -12 0 0 -6 0 0 0 -36 0 -6 24 0 6 0
72 0 6 0 0 -6 0 0 0 -42 0 0 24 0 6 0
104 0 6 0 0 -6 0 0 0 6 0 0 8 0 6 0
48 0 6 0 0 2 0 0 0 30 0 0 -48 0 6 0
64 0 6 0 0 -14 0 0 0 -18 0 0 -32 0 6 0
64 0 6 0 0 -14 0 0 0 62 0 0 -16 0 6 0
64 0 6 0 0 2 0 0 0 -18 0 0 -16 0 6 0
64 0 6 0 0 2 0 0 0 62 0 0 -32 0 6 0
66 0 -12 0 0 -6 0 0 0 -20 0 -6 -24 0 6 0
72 0 6 0 0 -6 0 0 0 -26 0 0 -24 0 6 0
72 0 6 0 0 -6 0 0 0 70 0 0 -24 0 6 0
104 0 6 0 0 -6 0 0 0 22 0 0 -40 0 6 0
104 0 6 0 0 -6 0 0 0 22 0 0 -8 0 6 0
120 0 6 0 0 -6 0 0 0 22 0 0 -24 0 6 0
88 0 6 0 0 -22 0 0 0 -74 0 0 -8 0 6 0
88 0 6 0 0 -22 0 0 0 22 0 0 -8 0 6 0
120 0 6 0 0 -22 0 0 0 -26 0 0 -24 0 6 0
136 0 6 0 0 -22 0 0 0 -26 0 0 -8 0 6 0
88 0 6 0 0 -22 0 0 0 6 0 0 8 0 6 0
88 0 6 0 0 -6 0 0 0 -74 0 0 8 0 6 0
136 0 6 0 0 -6 0 0 0 -26 0 0 8 0 6 0
88 0 6 0 0 -6 0 0 0 6 0 0 -8 0 6 0
120 0 6 0 0 -6 0 0 0 54 0 0 -24 0 6 0
138 0 -12 0 0 -14 0 0 0 -28 0 -6 0 0 6 0
128 0 6 0 0 -14 0 0 0 -34 0 0 -16 0 6 0
128 0 6 0 0 -14 0 0 0 -34 0 0 16 0 6 0
144 0 6 0 0 -14 0 0 0 -34 0 0 0 0 6 0
128 0 6 0 0 -14 0 0 0 62 0 0 -16 0 6 0
176 0 6 0 0 -14 0 0 0 14 0 0 -16 0 6 0
45 0 9 0 0 -1 0 3 0 -13 0 3 3 0 3 0
45 0 9 0 0 13 0 -3 0 -29 0 3 -3 0 9 0
48 0 6 0 0 -2 0 0 0 -14 0 0 0 0 6 0
64 0 6 0 0 -2 0 0 0 18 0 0 -16 0 6 0
66 0 -12 0 0 6 0 0 0 20 0 6 -24 0 6 0
64 0 6 0 0 -2 0 0 0 -46 0 0 16 0 6 0
80 0 6 0 0 -2 0 0 0 -14 0 0 0 0 6 0
45 0 9 0 0 -1 0 3 0 13 0 -3 -3 0 -3 0
45 0 9 0 0 13 0 -3 0 29 0 -3 3 0 -9 0
48 0 6 0 0 -2 0 0 0 14 0 0 0 0 -6 0
64 0 6 0 0 -2 0 0 0 46 0 0 -16 0 -6 0
64 0 6 0 0 -2 0 0 0 -18 0 0 16 0 -6 0
66 0 -12 0 0 6 0 0 0 -20 0 -6 24 0 -6 0
66 0 -6 0 0 -6 0 -6 0 -22 0 -6 -18 0 6 0
66 0 -6 0 0 -8 0 0 0 -6 0 -6 24 0 0 0
66 0 -6 0 0 8 0 0 0 -22 0 -6 24 0 0 0
90 0 -6 0 0 0 0 0 0 34 0 -6 0 0 0 0
66 0 0 0 0 -22 0 0 0 -8 0 -6 -24 0 6 0
66 0 0 0 0 -6 0 0 0 -8 0 -6 24 0 6 0
66 0 0 0 0 -6 0 0 0 8 0 -6 -24 0 6 0
84 0 -18 0 0 -14 0 0 0 -42 0 -12 0 0 6 0
84 0 18 0 0 -14 0 0 0 42 0 -12 0 0 6 0
90 0 0 0 0 -14 0 0 0 -48 0 -6 0 0 6 0
126 0 0 0 0 -14 0 0 0 0 0 -18 0 0 6 0
138 0 0 0 0 -14 0 0 0 0 0 -6 0 0 6 0
66 0 0 0 0 -8 0 -6 0 8 0 -6 -18 0 0 0
66 0 0 0 0 8 0 -6 0 -8 0 -6 -18 0 0 0
69 0 -3 0 0 -7 0 -3 0 -23 0 -3 -21 0 3 0
85 0 -3 0 0 -23 0 -3 0 25 0 -3 -37 0 3 0
93 0 -3 0 0 -15 0 -3 0 33 0 -3 -45 0 3 0
125 0 -3 0 0 -15 0 -3 0 -15 0 -3 -29 0 3 0
69 0 -3 0 0 -7 0 -3 0 -7 0 -3 27 0 3 0
69 0 -3 0 0 -7 0 -3 0 9 0 -3 -21 0 3 0
85 0 -3 0 0 -23 0 -3 0 -39 0 -3 -5 0 3 0
85 0 -3 0 0 -7 0 -3 0 -39 0 -3 11 0 3 0
85 0 -3 0 0 -7 0 -3 0 41 0 -3 -5 0 3 0
87 0 15 0 0 -15 0 -3 0 43 0 -9 3 0 3 0
93 0 -3 0 0 -15 0 -3 0 -47 0 -3 3 0 3 0
93 0 -3 0 0 -15 0 -3 0 49 0 -3 3 0 3 0
125 0 -3 0 0 -15 0 -3 0 1 0 -3 -13 0 3 0
125 0 -3 0 0 -15 0 -3 0 1 0 -3 19 0 3 0
129 0 -3 0 0 -15 0 -3 0 1 0 -15 3 0 3 0
141 0 -3 0 0 -15 0 -3 0 1 0 -3 3 0 3 0
69 0 -3 0 0 9 0 -3 0 -23 0 -3 27 0 3 0
69 0 -3 0 0 9 0 -3 0 -7 0 -3 -21 0 3 0
85 0 -3 0 0 -7 0 -3 0 -55 0 -3 -5 0 3 0
85 0 -3 0 0 -7 0 -3 0 25 0 -3 11 0 3 0
85 0 -3 0 0 9 0 -3 0 -55 0 -3 11 0 3 0
85 0 -3 0 0 9 0 -3 0 25 0 -3 -5 0 3 0
87 0 -21 0 0 1 0 -3 0 -57 0 -9 3 0 3 0
87 0 15 0 0 1 0 -3 0 27 0 -9 3 0 3 0
93 0 -3 0 0 1 0 -3 0 -63 0 -3 3 0 3 0
93 0 -3 0 0 1 0 -3 0 33 0 -3 3 0 3 0
125 0 -3 0 0 1 0 -3 0 -15 0 -3 -13 0 3 0
125 0 -3 0 0 1 0 -3 0 -15 0 -3 19 0 3 0
129 0 -3 0 0 1 0 -3 0 -15 0 -15 3 0 3 0
141 0 -3 0 0 1 0 -3 0 -15 0 -3 3 0 3 0
85 0 -3 0 0 -7 0 -3 0 41 0 -3 -37 0 3 0
93 0 -3 0 0 1 0 -3 0 49 0 -3 -45 0 3 0
125 0 -3 0 0 1 0 -3 0 1 0 -3 -29 0 3 0
109 0 -3 0 0 -15 0 -3 0 1 0 -3 -29 0 3 0
109 0 -3 0 0 -15 0 -3 0 -15 0 -3 -13 0 3 0
109 0 -3 0 0 -15 0 -3 0 81 0 -3 -13 0 3 0
141 0 -3 0 0 -15 0 -3 0 33 0 -3 3 0 3 0
157 0 -3 0 0 -15 0 -3 0 33 0 -3 -13 0 3 0
109 0 -3 0 0 1 0 -3 0 1 0 -3 -13 0 3 0
141 0 -3 0 0 1 0 -3 0 -47 0 -3 3 0 3 0
109 0 -3 0 0 1 0 -3 0 81 0 -3 -29 0 3 0
149 0 -3 0 0 -7 0 -3 0 -55 0 -3 -5 0 3 0
149 0 -3 0 0 -7 0 -3 0 41 0 -3 -37 0 3 0
149 0 -3 0 0 -7 0 -3 0 41 0 -3 -5 0 3 0
165 0 -3 0 0 -7 0 -3 0 41 0 -3 -21 0 3 0
197 0 -3 0 0 -7 0 -3 0 -7 0 -3 -5 0 3 0
66 0 -6 0 0 -6 0 -6 0 22 0 6 18 0 -6 0
66 0 -6 0 0 -8 0 0 0 6 0 6 -24 0 0 0
66 0 -6 0 0 8 0 0 0 22 0 6 -24 0 0 0
90 0 -6 0 0 0 0 0 0 -34 0 6 0 0 0 0
66 0 0 0 0 -22 0 0 0 8 0 6 24 0 -6 0
66 0 0 0 0 -6 0 0 0 -8 0 6 24 0 -6 0
66 0 0 0 0 -6 0 0 0 8 0 6 -24 0 -6 0
84 0 -18 0 0 -14 0 0 0 42 0 12 0 0 -6 0
84 0 18 0 0 -14 0 0 0 -42 0 12 0 0 -6 0
90 0 0 0 0 -14 0 0 0 48 0 6 0 0 -6 0
126 0 0 0 0 -14 0 0 0 0 0 18 0 0 -6 0
138 0 0 0 0 -14 0 0 0 0 0 6 0 0 -6 0
66 0 0 0 0 -8 0 -6 0 -8 0 6 18 0 0 0
66 0 0 0 0 8 0 -6 0 8 0 6 18 0 0 0
69 0 -3 0 0 -7 0 -3 0 -9 0 3 21 0 -3 0
69 0 -3 0 0 -7 0 -3 0 7 0 3 -27 0 -3 0
85 0 -3 0 0 -23 0 -3 0 39 0 3 5 0 -3 0
85 0 -3 0 0 -7 0 -3 0 -41 0 3 5 0 -3 0
85 0 -3 0 0 -7 0 -3 0 39 0 3 -11 0 -3 0
93 0 -3 0 0 -15 0 -3 0 -49 0 3 -3 0 -3 0
93 0 -3 0 0 -15 0 -3 0 47 0 3 -3 0 -3 0
125 0 -3 0 0 -15 0 -3 0 -1 0 3 -19 0 -3 0
125 0 -3 0 0 -15 0 -3 0 -1 0 3 13 0 -3 0
141 0 -3 0 0 -15 0 -3 0 -1 0 3 -3 0 -3 0
69 0 -3 0 0 -7 0 -3 0 23 0 3 21 0 -3 0
85 0 -3 0 0 -23 0 -3 0 -25 0 3 37 0 -3 0
93 0 -3 0 0 -15 0 -3 0 -33 0 3 45 0 -3 0
125 0 -3 0 0 -15 0 -3 0 15 0 3 29 0 -3 0
69 0 -3 0 0 9 0 -3 0 7 0 3 21 0 -3 0
85 0 -3 0 0 -7 0 -3 0 -41 0 3 37 0 -3 0
93 0 -3 0 0 1 0 -3 0 -49 0 3 45 0 -3 0
125 0 -3 0 0 1 0 -3 0 -1 0 3 29 0 -3 0
69 0 -3 0 0 9 0 -3 0 23 0 3 -27 0 -3 0
85 0 -3 0 0 -7 0 -3 0 -25 0 3 -11 0 -3 0
85 0 -3 0 0 -7 0 -3 0 55 0 3 5 0 -3 0
85 0 -3 0 0 9 0 -3 0 -25 0 3 5 0 -3 0
85 0 -3 0 0 9 0 -3 0 55 0 3 -11 0 -3 0
87 0 -21 0 0 1 0 -3 0 57 0 9 -3 0 -3 0
87 0 15 0 0 1 0 -3 0 -27 0 9 -3 0 -3 0
93 0 -3 0 0 1 0 -3 0 -33 0 3 -3 0 -3 0
93 0 -3 0 0 1 0 -3 0 63 0 3 -3 0 -3 0
125 0 -3 0 0 1 0 -3 0 15 0 3 -19 0 -3 0
125 0 -3 0 0 1 0 -3 0 15 0 3 13 0 -3 0
141 0 -3 0 0 1 0 -3 0 15 0 3 -3 0 -3 0
109 0 -3 0 0 -15 0 -3 0 -81 0 3 13 0 -3 0
109 0 -3 0 0 -15 0 -3 0 15 0 3 13 0 -3 0
141 0 -3 0 0 -15 0 -3 0 -33 0 3 -3 0 -3 0
157 0 -3 0 0 -15 0 -3 0 -33 0 3 13 0 -3 0
109 0 -3 0 0 -15 0 -3 0 -1 0 3 29 0 -3 0
109 0 -3 0 0 1 0 -3 0 -81 0 3 29 0 -3 0
109 0 -3 0 0 1 0 -3 0 -1 0 3 13 0 -3 0
141 0 -3 0 0 1 0 -3 0 47 0 3 -3 0 -3 0
149 0 -3 0 0 -7 0 -3 0 -41 0 3 5 0 -3 0
149 0 -3 0 0 -7 0 -3 0 -41 0 3 37 0 -3 0
165 0 -3 0 0 -7 0 -3 0 -41 0 3 21 0 -3 0
149 0 -3 0 0 -7 0 -3 0 55 0 3 5 0 -3 0
197 0 -3 0 0 -7 0 -3 0 7 0 3 5 0 -3 0
66 0 0 0 0 -8 0 6 0 -8 0 -6 18 0 0 0
66 0 0 0 0 6 0 0 0 8 0 -6 24 0 -6 0
69 0 -3 0 0 -9 0 3 0 -7 0 -3 21 0 -3 0
85 0 -3 0 0 -9 0 3 0 25 0 -3 5 0 -3 0
93 0 -3 0 0 -1 0 3 0 33 0 -3 -3 0 -3 0
85 0 -3 0 0 -9 0 3 0 -39 0 -3 37 0 -3 0
66 0 0 0 0 -8 0 6 0 8 0 6 -18 0 0 0
66 0 0 0 0 6 0 0 0 -8 0 6 -24 0 6 0
69 0 -3 0 0 -9 0 3 0 7 0 3 -21 0 3 0
85 0 -3 0 0 -9 0 3 0 39 0 3 -37 0 3 0
87 0 -21 0 0 -1 0 3 0 41 0 9 -45 0 3 0
85 0 -3 0 0 -9 0 3 0 -25 0 3 -5 0 3 0
93 0 -3 0 0 -1 0 3 0 -33 0 3 3 0 3 0
66 0 6 0 0 -22 0 6 0 -6 0 6 -18 0 -6 0
66 0 6 0 0 -8 0 0 0 -22 0 6 -24 0 0 0
66 0 6 0 0 -8 0 0 0 -6 0 6 24 0 0 0
69 0 3 0 0 -23 0 3 0 -7 0 3 -21 0 -3 0
85 0 3 0 0 -23 0 3 0 25 0 3 -37 0 -3 0
87 0 -15 0 0 -15 0 3 0 27 0 9 -45 0 -3 0
93 0 3 0 0 -15 0 3 0 33 0 3 -45 0 -3 0
69 0 3 0 0 -23 0 3 0 9 0 3 27 0 -3 0
69 0 3 0 0 -7 0 3 0 -7 0 3 27 0 -3 0
69 0 3 0 0 -7 0 3 0 9 0 3 -21 0 -3 0
85 0 3 0 0 -23 0 3 0 -39 0 3 -5 0 -3 0
85 0 3 0 0 -23 0 3 0 41 0 3 11 0 -3 0
85 0 3 0 0 -7 0 3 0 -39 0 3 11 0 -3 0
85 0 3 0 0 -7 0 3 0 41 0 3 -5 0 -3 0
87 0 -15 0 0 -15 0 3 0 43 0 9 3 0 -3 0
93 0 3 0 0 -15 0 3 0 -47 0 3 3 0 -3 0
93 0 3 0 0 -15 0 3 0 49 0 3 3 0 -3 0
125 0 3 0 0 -15 0 3 0 1 0 3 -13 0 -3 0
125 0 3 0 0 -15 0 3 0 1 0 3 19 0 -3 0
141 0 3 0 0 -15 0 3 0 1 0 3 3 0 -3 0
85 0 3 0 0 -7 0 3 0 25 0 3 11 0 -3 0
87 0 -15 0 0 1 0 3 0 27 0 9 3 0 -3 0
85 0 3 0 0 -7 0 3 0 41 0 3 -37 0 -3 0
87 0 -15 0 0 1 0 3 0 43 0 9 -45 0 -3 0
109 0 3 0 0 -15 0 3 0 -15 0 3 -13 0 -3 0
109 0 3 0 0 -15 0 3 0 81 0 3 -13 0 -3 0
141 0 3 0 0 -15 0 3 0 33 0 3 3 0 -3 0
157 0 3 0 0 -15 0 3 0 33 0 3 -13 0 -3 0
66 0 6 0 0 -22 0 6 0 6 0 -6 18 0 6 0
66 0 6 0 0 -8 0 0 0 6 0 -6 -24 0 0 0
66 0 6 0 0 -8 0 0 0 22 0 -6 24 0 0 0
69 0 3 0 0 -23 0 3 0 -9 0 -3 -27 0 3 0
69 0 3 0 0 -23 0 3 0 7 0 -3 21 0 3 0
69 0 3 0 0 -7 0 3 0 -9 0 -3 21 0 3 0
69 0 3 0 0 -7 0 3 0 7 0 -3 -27 0 3 0
85 0 3 0 0 -23 0 3 0 -41 0 -3 -11 0 3 0
85 0 3 0 0 -23 0 3 0 39 0 -3 5 0 3 0
85 0 3 0 0 -7 0 3 0 -41 0 -3 5 0 3 0
85 0 3 0 0 -7 0 3 0 39 0 -3 -11 0 3 0
93 0 3 0 0 -15 0 3 0 -49 0 -3 -3 0 3 0
93 0 3 0 0 -15 0 3 0 47 0 -3 -3 0 3 0
125 0 3 0 0 -15 0 3 0 -1 0 -3 -19 0 3 0
125 0 3 0 0 -15 0 3 0 -1 0 -3 13 0 3 0
141 0 3 0 0 -15 0 3 0 -1 0 -3 -3 0 3 0
85 0 3 0 0 -23 0 3 0 -25 0 -3 37 0 3 0
93 0 3 0 0 -15 0 3 0 -33 0 -3 45 0 3 0
85 0 3 0 0 -7 0 3 0 -41 0 -3 37 0 3 0
85 0 3 0 0 -7 0 3 0 -25 0 -3 -11 0 3 0
87 0 -15 0 0 1 0 3 0 -27 0 -9 -3 0 3 0
109 0 3 0 0 -15 0 3 0 -81 0 -3 13 0 3 0
109 0 3 0 0 -15 0 3 0 15 0 -3 13 0 3 0
141 0 3 0 0 -15 0 3 0 -33 0 -3 -3 0 3 0
157 0 3 0 0 -15 0 3 0 -33 0 -3 13 0 3 0
66 0 6 0 0 6 0 -6 0 -22 0 6 18 0 6 0
69 0 3 0 0 -9 0 -3 0 -23 0 3 -27 0 3 0
69 0 3 0 0 -9 0 -3 0 -7 0 3 21 0 3 0
69 0 3 0 0 7 0 -3 0 -23 0 3 21 0 3 0
69 0 3 0 0 7 0 -3 0 -7 0 3 -27 0 3 0
85 0 3 0 0 -9 0 -3 0 -55 0 3 -11 0 3 0
85 0 3 0 0 -9 0 -3 0 25 0 3 5 0 3 0
85 0 3 0 0 7 0 -3 0 -55 0 3 5 0 3 0
85 0 3 0 0 7 0 -3 0 25 0 3 -11 0 3 0
87 0 -15 0 0 -1 0 -3 0 27 0 9 -3 0 3 0
87 0 21 0 0 -1 0 -3 0 -57 0 9 -3 0 3 0
93 0 3 0 0 -1 0 -3 0 -63 0 3 -3 0 3 0
93 0 3 0 0 -1 0 -3 0 33 0 3 -3 0 3 0
125 0 3 0 0 -1 0 -3 0 -15 0 3 -19 0 3 0
125 0 3 0 0 -1 0 -3 0 -15 0 3 13 0 3 0
129 0 3 0 0 -1 0 -3 0 -15 0 15 -3 0 3 0
141 0 3 0 0 -1 0 -3 0 -15 0 3 -3 0 3 0
85 0 3 0 0 -9 0 -3 0 -39 0 3 37 0 3 0
93 0 3 0 0 -1 0 -3 0 -47 0 3 45 0 3 0
85 0 3 0 0 7 0 -3 0 -55 0 3 37 0 3 0
85 0 3 0 0 7 0 -3 0 -39 0 3 -11 0 3 0
109 0 3 0 0 -1 0 -3 0 -95 0 3 13 0 3 0
109 0 3 0 0 -1 0 -3 0 1 0 3 13 0 3 0
141 0 3 0 0 -1 0 -3 0 -47 0 3 -3 0 3 0
157 0 3 0 0 -1 0 -3 0 -47 0 3 13 0 3 0
66 0 6 0 0 6 0 -6 0 22 0 -6 -18 0 -6 0
69 0 3 0 0 -9 0 -3 0 7 0 -3 -21 0 -3 0
85 0 3 0 0 -9 0 -3 0 39 0 -3 -37 0 -3 0
93 0 3 0 0 -1 0 -3 0 47 0 -3 -45 0 -3 0
69 0 3 0 0 -9 0 -3 0 23 0 -3 27 0 -3 0
69 0 3 0 0 7 0 -3 0 7 0 -3 27 0 -3 0
69 0 3 0 0 7 0 -3 0 23 0 -3 -21 0 -3 0
85 0 3 0 0 -9 0 -3 0 -25 0 -3 -5 0 -3 0
85 0 3 0 0 -9 0 -3 0 55 0 -3 11 0 -3 0
85 0 3 0 0 7 0 -3 0 -25 0 -3 11 0 -3 0
85 0 3 0 0 7 0 -3 0 55 0 -3 -5 0 -3 0
87 0 -15 0 0 -1 0 -3 0 -27 0 -9 3 0 -3 0
93 0 3 0 0 -1 0 -3 0 -33 0 -3 3 0 -3 0
93 0 3 0 0 -1 0 -3 0 63 0 -3 3 0 -3 0
125 0 3 0 0 -1 0 -3 0 15 0 -3 -13 0 -3 0
125 0 3 0 0 -1 0 -3 0 15 0 -3 19 0 -3 0
141 0 3 0 0 -1 0 -3 0 15 0 -3 3 0 -3 0
85 0 3 0 0 7 0 -3 0 39 0 -3 11 0 -3 0
85 0 3 0 0 7 0 -3 0 55 0 -3 -37 0 -3 0
109 0 3 0 0 -1 0 -3 0 -1 0 -3 -13 0 -3 0
109 0 3 0 0 -1 0 -3 0 95 0 -3 -13 0 -3 0
141 0 3 0 0 -1 0 -3 0 47 0 -3 3 0 -3 0
157 0 3 0 0 -1 0 -3 0 47 0 -3 -13 0 -3 0
96 0 0 0 0 -16 0 0 0 32 0 0 -48 0 0 0
88 0 0 0 0 -24 0 0 0 -40 0 0 -8 0 0 0
88 0 0 0 0 -24 0 0 0 40 0 0 8 0 0 0
88 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
88 0 0 0 0 -8 0 0 0 40 0 0 -8 0 0 0
128 0 0 0 0 -16 0 0 0 0 0 0 -16 0 0 0
128 0 0 0 0 -16 0 0 0 0 0 0 16 0 0 0
144 0 0 0 0 -16 0 0 0 0 0 0 0 0 0 0
88 0 0 0 0 -8 0 0 0 40 0 0 -40 0 0 0
112 0 0 0 0 -16 0 0 0 0 0 0 -32 0 0 0
104 0 0 0 0 -24 0 0 0 72 0 0 -8 0 0 0
104 0 0 0 0 -8 0 0 0 72 0 0 -24 0 0 0
112 0 0 0 0 -16 0 0 0 -16 0 0 -16 0 0 0
112 0 0 0 0 -16 0 0 0 80 0 0 -16 0 0 0
160 0 0 0 0 -16 0 0 0 32 0 0 -16 0 0 0
112 0 0 0 0 0 0 0 0 80 0 0 -32 0 0 0
96 0 0 0 0 -16 0 0 0 -32 0 0 48 0 0 0
88 0 0 0 0 -8 0 0 0 -40 0 0 40 0 0 0
104 0 0 0 0 -24 0 0 0 -72 0 0 8 0 0 0
112 0 0 0 0 -16 0 0 0 -80 0 0 16 0 0 0
112 0 0 0 0 -16 0 0 0 16 0 0 16 0 0 0
160 0 0 0 0 -16 0 0 0 -32 0 0 16 0 0 0
112 0 0 0 0 -16 0 0 0 0 0 0 32 0 0 0
112 0 0 0 0 0 0 0 0 -80 0 0 32 0 0 0
104 0 0 0 0 -8 0 0 0 -8 0 0 24 0 0 0
104 0 0 0 0 -8 0 0 0 8 0 0 -24 0 0 0
120 0 0 0 0 -24 0 0 0 -40 0 0 -8 0 0 0
120 0 0 0 0 -24 0 0 0 40 0 0 8 0 0 0
128 0 0 0 0 -16 0 0 0 -48 0 0 0 0 0 0
128 0 0 0 0 -16 0 0 0 48 0 0 0 0 0 0
160 0 0 0 0 -16 0 0 0 0 0 0 -16 0 0 0
160 0 0 0 0 -16 0 0 0 0 0 0 16 0 0 0
176 0 0 0 0 -16 0 0 0 0 0 0 0 0 0 0


==> anc/g5713_5colouring.txt <==
1
2
3
4
0
2
3
0
3
0
4
3
3
2
4
3
0
2
0
3
3
2
2
3
2
4
3
2
2
0
3
4
2
0
3
2
0
2
0
3
3
3
4
3
4
3
4
4
4
3
4
3
0
3
2
2
4
2
2
0
4
3
3
4
2
3
2
3
0
4
1
4
0
1
4
3
0
0
1
3
4
0
3
0
0
0
1
4
3
2
0
0
1
0
4
4
2
2
0
1
0
3
0
3
2
1
3
0
1
2
3
3
0
1
3
1
1
1
1
4
2
1
4
3
2
1
1
2
2
1
2
1
4
4
2
3
3
3
1
3
4
1
1
1
3
0
3
1
3
3
0
0
4
4
1
3
3
1
4
2
4
0
0
4
2
4
0
0
4
1
4
2
0
1
1
1
2
0
0
4
2
3
1
4
3
4
1
1
2
1
2
4
2
2
2
2
1
1
1
2
4
4
1
4
4
0
4
0
0
2
0
2
4
2
1
1
0
2
1
2
2
4
3
3
1
3
2
2
4
3
1
2
0
0
2
3
1
1
0
1
3
0
2
1
0
4
4
0
1
1
0
2
1
0
0
1
0
2
0
0
4
4
2
0
2
2
2
2
1
2
4
1
0
0
4
3
0
3
0
1
4
1
4
4
3
4
0
0
3
3
0
3
3
0
4
4
2
1
0
2
2
0
0
3
1
2
3
3
1
0
3
0
3
3
2
0
1
4
4
2
1
2
0
4
4
4
0
0
2
2
1
0
2
4
3
3
2
2
2
3
4
1
4
3
3
4
4
4
1
4
2
3
2
3
3
1
4
4
1
1
0
0
0
1
1
0
4
4
3
4
1
1
0
4
4
4
0
0
0
1
3
1
2
4
3
1
3
3
3
2
2
1
2
3
1
3
2
3
2
1
4
1
0
2
0
1
1
2
0
2
1
2
0
2
0
1
4
0
4
0
4
2
0
2
2
0
0
1
4
1
0
4
1
0
1
4
4
1
0
0
3
1
1
0
4
3
4
0
0
4
0
2
0
4
2
4
0
2
0
1
1
0
0
4
1
1
1
3
1
0
0
4
3
4
4
1
2
3
2
3
1
3
0
2
2
2
2
1
3
1
0
4
1
1
0
2
1
1
3
1
1
1
4
1
3
0
0
0
1
3
0
3
0
4
1
3
1
3
2
2
4
1
3
1
1
3
1
3
3
1
2
3
2
4
1
2
4
1
2
3
2
1
1
1
0
4
0
0
0
1
1
1
1
3
3
0
3
1
1
4
4
0
4
4
3
3
3
4
3
1
2
2
1
2
4
3
2
1
2
3
2
4
3
4
4
4
4
1
4
1
1
0
4
4
4
1
1
3
3
1
4
2
4
3
1
4
3
1
1
2
3
0
1
1
0
4
1
3
3
4
3
1
1
0
3
2
2
0
1
2
4
2
4
0
4
4
1
1
0
0
2
1
0
4
2
4
1
4
0
0
1
1
3
2
2
0
0
0
0
1
0
1
1
2
0
0
0
2
1
1
1
2
0
0
2
1
1
1
2
2
1
0
1
2
2
0
0
2
0
1
1
3
0
3
2
1
2
1
1
1
4
2
2
0
0
2
3
0
1
0
1
1
2
2
2
0
3
2
0
4
2
2
1
3
3
3
4
2
0
0
4
0
2
2
4
2
3
2
0
3
3
0
4
1
4
2
2
3
3
0
0
1
1
3
0
2
2
3
2
2
3
1
4
2
3
3
2
1
0
0
0
1
2
0
2
0
3
3
0
0
2
3
1
0
1
1
0
3
1
3
1
0
0
0
1
2
3
3
0
1
1
0
4
4
0
2
1
3
3
0
0
2
4
0
1
0
2
1
3
2
4
1
3
3
2
4
0
0
4
4
1
0
2
4
2
1
2
1
4
0
3
3
1
1
3
4
1
2
4
1
2
4
2
1
1
3
2
1
1
1
2
1
3
2
4
4
2
1
3
0
4
1
3
0
1
1
1
4
3
4
0
0
0
3
2
0
3
0
3
0
0
2
2
0
1
0
0
0
3
2
4
4
4
0
2
0
3
0
3
0
0
0
0
0
2
3
1
2
2
1
2
2
1
2
3
4
2
2
3
2
1
2
2
0
1
1
0
2
2
0
3
3
3
0
0
2
2
4
2
2
0
0
4
2
4
3
3
0
3
2
1
1
3
0
3
2
3
3
0
0
2
3
2
3
2
0
1
2
3
0
2
1
2
2
2
2
4
4
1
4
1
4
1
1
2
0
0
1
2
4
1
3
2
3
4
3
3
1
2
3
4
3
2
0
2
1
2
2
4
4
3
1
1
1
2
4
3
4
3
4
2
3
2
0
4
3
4
3
2
1
0
4
2
2
1
1
0
3
2
1
1
1
3
2
3
1
0
2
2
0
4
3
4
2
4
3
4
2
3
4
1
0
2
0
3
4
4
0
1
0
2
1
3
1
1
3
0
3
0
3
0
0
3
0
0
2
1
0
0
0
1
1
0
0
3
3
4
2
1
0
2
3
0
0
4
0
3
0
4
1
3
1
1
4
0
1
2
0
3
0
1
3
4
3
3
0
4
1
0
3
2
4
0
1
4
2
1
4
3
1
2
0
4
2
4
2
1
2
0
3
1
1
2
3
0
3
0
2
1
1
1
4
0
3
0
3
0
2
3
1
0
3
2
1
0
0
3
0
3
0
1
4
2
4
2
1
1
3
0
0
2
2
2
1
0
0
0
2
4
1
0
0
1
2
3
3
0
0
3
0
1
0
4
1
3
2
4
1
0
3
1
2
3
3
0
3
0
0
4
3
0
2
2
4
0
3
0
4
2
0
4
0
4
0
3
3
0
2
3
2
3
3
2
4
3
0
3
0
0
4
1
4
0
3
2
2
0
3
4
2
2
0
0
2
1
2
3
2
2
3
2
0
0
0
1
3
3
0
1
0
2
0
0
4
4
1
2
0
4
3
0
1
0
0
1
3
3
0
1
1
2
0
2
1
2
2
1
0
2
4
0
3
2
1
1
2
1
1
0
2
3
0
1
1
1
0
3
0
0
2
1
4
0
4
3
4
3
0
1
0
2
2
2
1
4
3
2
4
3
3
0
4
1
0
4
4
4
0
3
0
3
0
0
4
1
0
4
1
4
1
3
0
3
0
0
4
0
3
3
0
3
0
4
1
2
0
1
1
0
3
2
0
1
0
2
0
2
0
4
4
2
3
0
3
1
3
4
2
4
1
1
4
3
3
0
3
0
2
1
1
3
0
2
3
2
0
2
4
0
1
2
0
0
2
1
1
1
0
2
0
0
2
1
0
0
0
0
0
3
4
0
2
2
2
3
2
4
4
3
2
1
2
0
2
2
4
4
1
2
0
1
1
0
0
1
0
1
0
0
0
1
2
0
3
0
2
4
4
3
3
3
4
4
4
2
1
0
4
4
1
0
2
4
4
0
1
3
0
2
0
1
1
3
0
3
0
2
0
1
1
3
1
0
2
0
0
0
2
0
0
2
3
3
0
0
2
0
2
3
3
0
0
0
4
0
0
1
1
0
1
0
3
2
2
3
0
0
3
3
3
2
3
0
0
3
3
4
2
0
4
1
0
3
4
0
1
2
2
4
0
2
4
2
1
1
2
4
2
2
4
0
2
2
0
0
4
2
1
1
2
1
2
0
1
3
0
2
4
2
0
4
1
0
3
2
2
1
4
3
0
1
2
1
0
0
0
2
2
0
0
0
3
1
2
4
2
4
0
3
1
1
1
2
3
0
0
0
1
2
3
1
2
0
0
2
4
4
4
1
3
1
1
4
1
3
0
4
4
2
4
2
0
1
3
0
3
1
0
0
1
2
0
0
1
3
2
0
1
1
1
3
1
2
0
0
0
1
4
1
1
3
0
3
4
4
0
3
4
4
1
4
2
2
4
3
2
0
1
0
0
1
2
2
1
1
0
3
1
2
0
2
2
2
0
3
1
1
0
0
0
1
3
1
0
0
0
3
1
1
1
4
2
4
2
3
4
4
2
4
0
2
4
2
3
1
4
1
2
3
2
4
3
3
3
2
4
3
1
2
0
0
0
4
1
0
4
0
4
4
1
2
4
2
3
2
2
2
2
0
3
0
0
1
1
0
1
0
2
2
1
3
0
4
1
1
0
1
1
1
2
4
4
4
2
3
1
1
0
1
0
0
3
3
0
1
0
3
4
4
4
4
0
1
0
1
2
2
4
1
3
2
3
1
2
4
4
2
0
3
0
2
2
2
2
3
4
2
4
4
2
3
3
1
3
4
2
1
4
3
0
1
3
0
4
2
0
2
4
1
1
0
3
2
1
3
1
0
1
4
2
3
3
3
4
1
4
2
3
2
0
2
3
2
0
4
3
2
4
0
2
0
4
3
2
0
4
3
0
3
3
3
0
4
2
0
3
3
0
3
4
2
3
4
1
3
2
2
0
2
0
1
3
0
2
0
0
0
1
2
2
2
3
0
3
2
2
1
2
4
0
4
4
1
4
1
0
0
4
0
1
4
4
1
0
2
0
2
1
2
1
2
2
0
3
2
0
0
2
2
0
3
0
0
0
2
2
4
2
4
4
3
4
0
0
3
0
4
4
3
2
4
3
0
1
1
3
1
2
0
0
0
0
3
1
1
1
0
1
1
0
0
3
0
3
0
0
0
3
3
1
4
2
2
3
0
3
0
0
4
4
2
0
4
0
1
1
0
1
4
0
0
0
0
3
0
2
1
0
3
1
2
3
1
0
1
0
1
3
2
2
1
2
0
2
0
1
3
0
0
2
0
3
4
3
3
2
4
2
4
0
3
0
0
2
4
0
4
0
3
0
4
3
2
2
1
3
4
0
0
0
1
0
2
3
3
2
0
3
2
4
2
0
0
3
3
2
3
3
0
0
0
0
0
4
3
4
0
0
4
2
3
3
0
0
4
1
0
3
0
4
4
1
0
0
2
2
0
1
4
1
0
4
3
0
3
1
0
3
0
2
1
3
1
0
0
1
1
3
1
4
0
4
1
2
3
3
0
0
3
1
1
2
2
2
3
0
3
3
3
0
4
2
2
2
4
0
3
0
3
2
2
3
0
2
4
0
2
3
3
2
0
2
0
2
4
0
1
1
0
2
1
3
2
4
0
3
1
2
2
2
1
2
1
4
1
2
1
3
2
3
2
3
1
3
4
2
4
3
1
2
2
1
1
0
3
1
3
1
4
0
0
0
4
1
0
0
4
3
1
3
2
3
1
3
0
1
3
0
1
1
0
3
0
2
3
3
0
1
3
2
0
1
4
3
0
0
0
2
3
3
2
0
2
3
4
1
1
3
0
0
1
4
2
0
2
2
2
0
2
2
3
4
0
3
0
0
3
1
3
2
1
1
2
1
1
4
2
2
3
3
4
2
2
3
0
3
4
3
0
3
2
1
4
1
2
1
1
0
1
3
0
3
1
3
4
0
0
4
0
2
3
2
4
1
3
1
0
0
3
3
3
2
2
3
3
3
0
3
2
1
4
0
2
2
2
1
3
0
2
2
4
4
3
3
0
0
2
1
1
0
4
1
0
1
2
4
4
0
2
4
2
2
2
0
3
4
3
2
2
1
2
1
3
4
1
3
4
3
2
2
1
0
2
2
1
0
3
2
1
1
3
0
2
3
3
2
2
0
2
3
3
0
2
4
1
2
3
4
1
2
4
2
1
0
0
0
3
3
0
0
4
1
2
2
1
3
2
4
1
2
1
3
2
2
2
3
2
4
2
4
0
3
2
1
2
1
4
4
2
2
1
2
0
1
0
2
2
0
2
3
1
1
0
1
3
1
2
0
0
4
3
0
3
0
0
0
2
1
1
0
0
2
3
1
0
3
4
1
4
4
1
1
2
2
1
2
1
3
1
1
2
1
0
3
4
1
4
2
3
2
3
0
0
0
3
0
3
0
0
0
3
1
0
2
0
3
2
1
4
0
3
1
4
4
0
3
1
2
3
1
1
0
2
3
3
3
4
1
3
2
3
0
4
1
1
1
0
0
1
2
3
4
2
3
1
1
0
4
0
1
4
2
2
0
0
0
0
4
1
2
3
0
2
4
3
3
1
4
1
2
1
3
3
2
2
1
4
1
2
0
0
1
3
1
1
2
1
1
0
2
3
3
2
3
4
1
2
0
1
2
0
4
2
1
1
0
2
3
1
2
1
3
4
4
4
1
3
4
2
4
4
0
2
1
1
1
1
1
0
3
4
1
3
0
0
0
1
0
1
2
2
1
2
2
3
0
3
1
0
0
0
0
3
4
4
4
3
4
4
0
1
4
0
1
1
1
0
0
0
1
0
3
1
1
1
0
4
4
3
3
4
0
1
1
2
0
0
2
0
3
1
1
1
0
3
1
1
2
3
1
1
2
3
1
1
2
2
3
1
2
1
1
2
3
1
0
0
2
0
1
1
2
0
4
4
2
4
1
1
0
3
4
0
1
0
2
2
2
1
1
1
1
4
1
3
0
0
1
1
0
0
0
1
2
0
0
4
2
3
2
3
2
0
0
0
3
0
2
0
0
1
2
2
4
1
1
4
3
1
2
2
1
3
2
1
1
3
3
1
3
3
4
2
1
1
3
1
1
1
3
1
4
0
4
1
0
0
3
0
0
3
1
3
4
3
0
4
1
1
4
0
1
0
3
4
1
0
1
1
3
2
2
1
1
3
4
0
1
1
3
3
4
1
2
2
1
2
1
0
1
0
2
1
4
1
0
0
2
0
1
2
2
2
0
0
0
3
1
0
3
0
4
1
0
3
1
1
0
2
2
0
1
1
1
0
3
0
3
2
0
4
0
2
2
1
2
1
3
1
0
1
2
4
2
4
1
3
2
3
2
4
1
0
4
1
4
1
1
2
1
4
3
1
4
3
1
1
3
4
4
0
4
2
0
3
0
3
0
0
0
0
2
0
3
2
4
3
2
0
2
0
4
0
0
2
2
4
0
2
0
3
0
1
0
2
0
1
0
0
0
0
2
1
0
2
0
0
2
3
2
2
1
1
1
1
0
0
3
2
1
3
0
4
1
0
1
3
4
3
2
0
2
3
3
3
3
1
1
0
0
3
3
4
4
1
2
1
3
3
3
3
1
0
2
1
1
3
2
0
1
1
1
3
1
0
0
2
0
1
0
2
1
0
3
2
1
1
3
2
1
0
3
1
2
1
3
3
3
0
0
1
1
3
3
1
0
4
1
0
0
0
0
1
4
1
0
1
0
0
3
0
0
2
3
3
3
0
1
1
0
1
1
3
2
1
3
4
1
1
3
1
1
4
0
4
4
0
2
0
0
1
2
1
2
4
1
2
4
0
1
1
1
1
0
1
2
0
2
2
0
1
1
2
1
0
4
0
4
2
3
3
2
3
1
0
3
4
0
4
1
1
1
0
1
0
4
0
0
3
3
3
4
0
1
4
4
0
3
0
1
3
4
2
0
3
2
4
0
1
3
2
2
0
0
3
1
3
1
1
0
1
0
4
0
3
0
0
0
3
4
0
4
1
1
0
1
2
3
0
1
2
2
1
1
1
2
3
1
4
0
1
0
0
3
1
0
0
1
0
1
1
4
3
1
4
2
1
4
0
4
0
2
1
0
0
0
1
1
1
2
0
0
3
0
1
4
2
3
2
0
4
1
0
3
3
4
0
0
1
0
1
1
1
1
1
2
4
2
0
1
0
0
0
0
1
2
2
1
2
1
1
2
1
3
4
2
1
2
0
2
0
1
1
2
2
1
3
2
4
1
0
0
1
0
1
0
2
0
0
2
1
1
2
2
1
0
1
0
2
2
1
0
2
3
0
2
3
1
1
2
3
2
1
2
1
2
2
3
2
3
1
1
4
4
3
2
0
4
0
3
3
3
2
4
2
2
2
1
3
2
0
2
2
3
3
3
4
0
2
4
3
0
0
2
3
2
4
4
0
3
0
1
0
0
4
4
3
1
2
4
3
3
4
1
3
3
4
1
2
4
4
1
1
4
3
1
3
3
4
2
2
3
1
4
1
1
2
3
0
2
0
4
4
1
2
0
3
2
0
3
4
4
4
1
2
2
1
4
2
4
2
1
3
2
1
3
1
1
2
3
2
3
1
0
3
4
1
4
2
4
2
2
2
1
1
3
1
3
1
3
2
3
2
0
2
2
3
4
2
0
1
3
4
0
0
3
4
2
0
2
2
2
2
3
0
0
2
3
0
0
3
1
3
2
4
3
2
2
3
2
1
1
1
3
0
2
1
2
0
1
2
3
3
0
2
2
0
2
1
1
2
0
4
0
0
0
0
0
4
2
0
1
2
2
3
2
0
0
2
0
0
2
2
1
2
4
0
0
3
1
2
1
1
1
2
1
1
0
0
4
3
2
0
3
2
3
4
3
4
0
2
0
0
4
2
3
3
3
0
0
1
1
4
3
4
1
0
4
3
1
0
1
1
1
4
4
1
0
4
4
1
3
0
0
1
3
0
2
2
0
1
0
0
0
0
2
2
1
1
3
3
0
2
1
1
3
3
0
0
0
2
1
2
0
4
0
1
4
0
1
2
1
2
2
0
2
3
0
2
0
4
0
0
1
2
0
4
4
4
1
1
0
0
0
0
4
4
1
2
1
0
0
2
0
2
0
4
2
4
1
3
1
0
4
0
1
0
4
1
4
1
0
0
0
0
0
2
1
3
1
3
0
0
4
1
4
3
4
1
0
1
1
3
0
1
3
1
4
4
4
2
0
3
1
4
3
3
3
3
0
3
0
0
0
1
2
0
0
3
2
2
3
0
2
0
2
4
2
3
0
3
0
2
2
3
3
4
0
0
2
3
2
4
0
2
1
0
3
1
2
3
0
3
1
2
3
0
2
2
0
3
2
0
1
2
3
0
2
4
3
3
3
3
1
0
0
4
2
4
0
2
0
3
3
3
4
0
3
2
1
4
3
2
3
1
4
4
3
0
4
4
4
0
1
4
3
1
3
2
4
0
0
4
4
2
0
3
0
3
0
0
4
4
3
2
0
0
4
0
0
2
3
0
1
0
2
0
0
0
4
0
3
4
2
0
0
0
0
3
2
0
0
3
4
1
1
3
0
0
0
3
4
4
3
3
1
4
0
1
3
0
1
4
1
0
2
0
0
3
3
0
3
1
4
0
4
0
4
3
1
4
2
1
3
2
1
1
4
1
1
2
0
3
1
0
3
1
0
1
1
2
3
0
0
4
1
2
1
1
3
4
3
1
1
0
0
3
1
1
1
1
2
1
4
2
1
4
2
3
0
3
1
1
2
0
0
1
1
3
4
4
0
1
0
0
3
3
2
2
1
0
0
2
1
3
0
3
1
0
2
0
3
0
3
2
2
3
0
3
2
3
3
2
4
2
0
0
3
2
1
1
3
3
3
3
2
2
2
3
1
1
1
0
0
0
2
1
1
0
0
2
0
2
0
3
1
0
0
2
1
3
2
2
2
0
3
1
1
4
2
0
3
0
2
1
4
0
2
0
0
1
2
4
4
2
2
2
1
2
4
2
2
1
1
0
1
1
0
3
1
2
2
4
0
3
0
2
1
1
2
4
3
2
3
2
1
3
0
3
0
2
0
0
3
4
2
4
2
3
1
3
2
3
0
1
3
2
1
4
2
2
1
1
3
3
3
2
1
3
2
4
0
2
1
3
2
3
2
0
0
1
0
3
0
2
2
0
2
1
1
1
0
0
0
4
3
3
4
2
3
1
1
3
0
2
2
4
1
3
2
3
2
4
4
1
1
1
3
3
4
0
1
1
1
0
0
1
3
4
0
1
3
1
0
4
2
2
4
0
4
4
2
3
1
4
2
1
3
0
1
3
2
0
1
1
0
2
0
2
0
1
1
2
1
1
2
3
2
2
3
1
3
2
4
2
2
3
2
1
3
1
3
1
4
2
4
4
2
3
0
2
0
0
1
0
0
1
2
2
4
2
2
3
3
4
4
3
0
0
2
4
0
1
3
2
0
4
3
3
0
0
0
3
0
4
2
0
2
0
2
3
0
3
1
1
2
3
3
0
2
2
0
1
1
2
1
1
1
0
0
2
0
3
2
2
4
3
4
3
0
2
4
0
0
2
4
2
4
2
0
2
3
2
1
1
0
0
1
0
1
4
0
3
0
3
1
0
0
2
1
1
0
2
0
2
1
1
4
0
0
0
4
0
2
4
4
2
1
0
0
1
4
0
3
4
3
2
1
0
1
3
1
4
3
4
1
3
0
0
1
2
0
2
4
1
2
0
0
1
1
0
2
0
0
2
3
2
0
0
3
3
0
2
4
2
0
1
1
1
2
0
0
3
0
3
0
2
2
1
0
3
2
4
2
1
3
1
4
1
0
0
3
3
2
1
2
2
1
2
0
3
3
0
0
2
2
3
3
4
0
0
0
0
0
3
4
3
2
2
0
2
0
0
2
2
2
3
2
0
4
3
0
2
4
0
3
4
3
2
0
2
0
4
2
2
2
2
1
3
2
0
0
0
0
1
3
1
2
0
4
3
0
1
4
1
2
2
2
0
2
0
0
2
3
2
0
3
3
0
0
0
0
2
2
0
3
4
0
4
0
2
2
2
0
2
0
3
2
4
4
1
1
3
1
2
3
1
3
2
3
3
2
0
3
2
2
1
0
0
3
0
1
4
4
2
3
2
3
2
1
3
3
2
1
2
2
2
1
3
0
1
2
3
0
0
2
2
2
0
2
1
0
0
2
0
3
0
1
1
0
3
4
3
0
2
2
0
1
1
1
4
1
2
3
0
1
3
4
0
0
0
3
0
3
0
3
2
2
1
2
0
3
3
1
0
2
0
0
1
2
0
2
1
0
4
0
4
2
3
2
4
2
3
0
2
3
1
3
4
1
0
0
2
2
4
0
3
0
1
0
1
1
4
4
4
1
0
1
0
1
0
3
0
2
3
0
0
2
0
2
4
0
2
0
0
1
0
0
2
0
1
3
2
0
1
1
3
2
0
4
0
3
3
2
0
1
1
0
0
0
0
0
0
0
4
0
1
1
0
3
2
4
0
3
2
3
3
0
0
4
1
1
0
2
2
2
4
1
4
4
2
1
4
1
0
3
0
3
4
1
3
4
3
1
3
1
0
2
4
2
3
2
0
2
3
0
1
3
1
2
2
1
2
4
1
1
2
4
1
4
4
3
3
0
4
0
3
2
1
2
1
2
3
1
0
2
1
2
1
0
2
0
0
2
0
1
2
2
1
1
0
0
3
1
4
3
4
2
3
1
1
2
3
0
3
1
3
2
2
2
3
0
1
2
3
1
3
2
1
3
2
1
2
2
1
3
1
4
4
1
4
2
1
1
3
1
2
2
0
3
3
2
1
2
2
3
3
0
4
0
2
2
2
3
3
0
4
0
0
2
2
0
2
3
1
2
4
0
2
0
0
1
4
2
3
3
3
2
1
0
3
0
0
0
1
4
1
2
1
2
4
0
3
1
1
1
1
1
3
3
3
0
2
2
2
2
1
1
1
1
4
0
2
2
1
4
0
0
1
1
2
4
1
4
1
4
0
0
0
1
0
1
2
0
0
1
1
1
1
1
0
0
0
0
0
3
2
0
1
1
0
2
2
3
2
4
1
2
4
0
4
1
1
4
0
0
2
3
4
2
2
0
3
2
2
4
2
0
0
2
0
2
1
3
3
3
0
3
1
1
0
1
1
2
4
1
2
4
3
4
1
3
3
3
3
0
3
1
1
0
1
0
1
2
0
3
2
4
3
2
4
0
4
1
1
1
1
0
0
3
1
2
1
1
2
0
1
3
0
0
2
3
2
1
2
1
2
3
0
2
2
0
0
3
3
2
0
2
4
0
1
3
3
0
0
2
0
3
0
2
4
0
1
0
1
0
0
1
0
0
2
3
0
1
0
0
2
2
3
3
0
1
2
0
1
3
3
1
0
1
1
2
2
4
2
4
4
2
2
2
0
0
2
2
0
2
1
2
1
0
1
1
2
0
0
0
3
0
3
4
0
0
3
2
0
1
2
2
2
3
0
1
0
2
2
3
2
1
0
1
3
3
1
0
1
0
0
1
0
3
4
4
2
1
0
0
0
3
2
0
1
2
4
0
2
0
2
0
4
2
1
2
1
2
2
0
1
1
0
2
2
0
2
0
3
3
0
3
3
3
2
4
0
2
0
3
0
2
2
3
3
0
1
4
2
4
1
4
4
0
3
1
2
2
1
1
2
2
2
3
1
2
3
0
1
0
0
2
4
2
4
0
2
4
0
2
0
1
2
1
2
3
3
0
0
1
1
4
0
0
3
0
2
0
1
3
0
0
0
1
3
0
1
1
1
2
2
0
1
2
2
0
1
3
2
1
0
2
1
3
0
1
0
1
1
0
0
1
0
0
3
1
3
2
0
0
0
3
2
0
1
2
3
0
0
2
0
3
2
1
1
0
3
0
2
2
0
0
0
2
2
1
0
3
2
1
1
3
3
3
2
2
2
0
3
1
4
2
1
3
2
0
0
0
0
2
1
1
2
2
1
1
0
3
3
1
0
1
1
4
2
1
2
3
1
3
0
0
1
1
2
3
2
0
4
1
2
2
4
3
3
2
3
2
0
3
0
3
0
3
0
0
3
0
0
0
0
2
2
2
2
3
2
0
0
3
2
3
1
2
1
3
0
0
0
3
3
0
1
1
1
0
0
0
0
3
2
2
0
0
2
2
0
1
3
0
0
0
3
3
0
0
0
1
1
1
0
1
0
0
0
3
2
0
0
3
2
2
2
2
3
0
2
0
3
0
0
3
2
0
0
0
2
2
2
3
0
0
2
2
1
2
2
2
3
4
4
3
2
3
2
2
1
1
2
2
0
3
2
0
0
2
3
3
3
2
0
0
0
0
2
3
2


==> anc/g773.txt <==
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
-96 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
-80 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
-80 0 0 0 0 0 0 0 0 0 0 0 16 0 0 0
-48 0 0 0 0 0 0 0 0 -48 0 0 0 0 0 0
-48 0 0 0 0 0 0 0 0 48 0 0 0 0 0 0
-40 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
-40 0 0 0 0 -8 0 0 0 40 0 0 -8 0 0 0
-40 0 0 0 0 8 0 0 0 -40 0 0 -8 0 0 0
-40 0 0 0 0 8 0 0 0 40 0 0 8 0 0 0
-24 0 0 0 0 -8 0 0 0 -8 0 0 24 0 0 0
-24 0 0 0 0 -8 0 0 0 8 0 0 -24 0 0 0
-24 0 0 0 0 8 0 0 0 -8 0 0 -24 0 0 0
-24 0 0 0 0 8 0 0 0 8 0 0 24 0 0 0
-21 0 -3 0 0 -7 0 3 0 -7 0 3 21 0 3 0
-21 0 -3 0 0 7 0 -3 0 -7 0 3 -21 0 -3 0
-21 0 3 0 0 -7 0 -3 0 7 0 3 -21 0 3 0
-21 0 3 0 0 7 0 3 0 7 0 3 21 0 -3 0
0 0 -6 0 0 -14 0 0 0 -14 0 0 0 0 6 0
0 0 -6 0 0 14 0 0 0 -14 0 0 0 0 -6 0
0 0 0 0 0 -16 0 0 0 -16 0 0 0 0 0 0
0 0 0 0 0 -16 0 0 0 16 0 0 0 0 0 0
0 0 0 0 0 16 0 0 0 -16 0 0 0 0 0 0
0 0 0 0 0 16 0 0 0 16 0 0 0 0 0 0
0 0 6 0 0 -14 0 0 0 14 0 0 0 0 6 0
0 0 6 0 0 14 0 0 0 14 0 0 0 0 -6 0
21 0 -3 0 0 -7 0 -3 0 -7 0 -3 -21 0 3 0
21 0 -3 0 0 7 0 3 0 -7 0 -3 21 0 -3 0
21 0 3 0 0 -7 0 3 0 7 0 -3 21 0 3 0
21 0 3 0 0 7 0 -3 0 7 0 -3 -21 0 -3 0
24 0 0 0 0 -8 0 0 0 -8 0 0 -24 0 0 0
24 0 0 0 0 -8 0 0 0 8 0 0 24 0 0 0
24 0 0 0 0 8 0 0 0 -8 0 0 24 0 0 0
24 0 0 0 0 8 0 0 0 8 0 0 -24 0 0 0
40 0 0 0 0 -8 0 0 0 -40 0 0 -8 0 0 0
40 0 0 0 0 -8 0 0 0 40 0 0 8 0 0 0
40 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
40 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
48 0 0 0 0 0 0 0 0 -48 0 0 0 0 0 0
48 0 0 0 0 0 0 0 0 48 0 0 0 0 0 0
80 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
80 0 0 0 0 0 0 0 0 0 0 0 16 0 0 0
96 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
-120 0 0 0 0 8 0 0 0 -8 0 0 -24 0 0 0
-96 0 0 0 0 16 0 0 0 -16 0 0 0 0 0 0
-96 0 0 0 0 16 0 0 0 16 0 0 0 0 0 0
-72 0 0 0 0 8 0 0 0 -8 0 0 24 0 0 0
-72 0 0 0 0 8 0 0 0 8 0 0 -24 0 0 0
-56 0 0 0 0 -8 0 0 0 40 0 0 8 0 0 0
-56 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
-56 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
-16 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
-16 0 0 0 0 0 0 0 0 0 0 0 16 0 0 0
-104 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
-80 0 0 0 0 16 0 0 0 -16 0 0 -16 0 0 0
-80 0 0 0 0 16 0 0 0 16 0 0 -16 0 0 0
-56 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
-56 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
-32 0 0 0 0 0 0 0 0 -48 0 0 -16 0 0 0
-32 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0
16 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
-104 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
-80 0 0 0 0 16 0 0 0 -16 0 0 16 0 0 0
-56 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
-56 0 0 0 0 8 0 0 0 -8 0 0 40 0 0 0
-56 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
-32 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
-32 0 0 0 0 0 0 0 0 48 0 0 16 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 32 0 0 0
16 0 0 0 0 0 0 0 0 0 0 0 16 0 0 0
-88 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
-72 0 0 0 0 8 0 0 0 -40 0 0 24 0 0 0
-48 0 0 0 0 16 0 0 0 -32 0 0 0 0 0 0
-24 0 0 0 0 -8 0 0 0 -40 0 0 24 0 0 0
-8 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
-8 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
32 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
-88 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
-72 0 0 0 0 8 0 0 0 40 0 0 -24 0 0 0
-48 0 0 0 0 16 0 0 0 32 0 0 0 0 0 0
-24 0 0 0 0 -8 0 0 0 40 0 0 -24 0 0 0
-24 0 0 0 0 8 0 0 0 56 0 0 -24 0 0 0
-8 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
-8 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
32 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0
-64 0 0 0 0 0 0 0 0 -32 0 0 32 0 0 0
-40 0 0 0 0 8 0 0 0 -56 0 0 8 0 0 0
-40 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
-16 0 0 0 0 0 0 0 0 -48 0 0 32 0 0 0
-16 0 0 0 0 0 0 0 0 -32 0 0 -16 0 0 0
0 0 0 0 0 -16 0 0 0 0 0 0 16 0 0 0
8 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
56 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
-64 0 0 0 0 0 0 0 0 32 0 0 -32 0 0 0
-40 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
-40 0 0 0 0 8 0 0 0 56 0 0 -8 0 0 0
-16 0 0 0 0 0 0 0 0 32 0 0 16 0 0 0
-16 0 0 0 0 0 0 0 0 48 0 0 -32 0 0 0
8 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
56 0 0 0 0 -8 0 0 0 40 0 0 -8 0 0 0
-64 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
-64 0 0 0 0 16 0 0 0 -32 0 0 16 0 0 0
-40 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
-16 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
-16 0 0 0 0 16 0 0 0 -48 0 0 16 0 0 0
0 0 0 0 0 16 0 0 0 0 0 0 -16 0 0 0
8 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
56 0 0 0 0 8 0 0 0 -40 0 0 -8 0 0 0
-64 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0
-64 0 0 0 0 16 0 0 0 32 0 0 -16 0 0 0
-16 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
-16 0 0 0 0 16 0 0 0 48 0 0 -16 0 0 0
0 0 0 0 0 16 0 0 0 0 0 0 16 0 0 0
8 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
56 0 0 0 0 8 0 0 0 40 0 0 8 0 0 0
-48 0 0 0 0 -16 0 0 0 0 0 0 0 0 0 0
-48 0 0 0 0 0 0 0 0 -16 0 0 0 0 0 0
-45 0 -3 0 0 -1 0 -3 0 -15 0 3 3 0 -3 0
-24 0 -6 0 0 6 0 0 0 -22 0 0 24 0 -6 0
-24 0 0 0 0 8 0 0 0 -24 0 0 24 0 0 0
-24 0 6 0 0 6 0 0 0 6 0 0 24 0 -6 0
-3 0 -3 0 0 -15 0 -3 0 -15 0 -3 3 0 3 0
-3 0 3 0 0 -1 0 -3 0 -1 0 -3 3 0 -3 0
0 0 0 0 0 0 0 0 0 -16 0 0 48 0 0 0
16 0 0 0 0 -16 0 0 0 -48 0 0 16 0 0 0
16 0 0 0 0 0 0 0 0 -48 0 0 32 0 0 0
16 0 0 0 0 0 0 0 0 32 0 0 16 0 0 0
24 0 0 0 0 -8 0 0 0 -56 0 0 24 0 0 0
56 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
72 0 0 0 0 -8 0 0 0 -8 0 0 24 0 0 0
-48 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0
-45 0 3 0 0 -1 0 3 0 15 0 3 -3 0 -3 0
-24 0 -6 0 0 6 0 0 0 -6 0 0 -24 0 -6 0
-24 0 0 0 0 8 0 0 0 24 0 0 -24 0 0 0
-24 0 6 0 0 6 0 0 0 22 0 0 -24 0 -6 0
-3 0 -3 0 0 -1 0 3 0 1 0 -3 -3 0 -3 0
-3 0 3 0 0 -15 0 3 0 15 0 -3 -3 0 3 0
0 0 0 0 0 0 0 0 0 16 0 0 -48 0 0 0
16 0 0 0 0 -16 0 0 0 48 0 0 -16 0 0 0
16 0 0 0 0 0 0 0 0 -32 0 0 -16 0 0 0
16 0 0 0 0 0 0 0 0 48 0 0 -32 0 0 0
24 0 0 0 0 -8 0 0 0 56 0 0 -24 0 0 0
56 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
72 0 0 0 0 -8 0 0 0 8 0 0 -24 0 0 0
-48 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0
-45 0 -3 0 0 1 0 3 0 -15 0 3 -3 0 3 0
-45 0 3 0 0 15 0 3 0 -1 0 3 -3 0 -3 0
-24 0 -6 0 0 -6 0 0 0 -22 0 0 -24 0 6 0
-24 0 0 0 0 -8 0 0 0 -24 0 0 -24 0 0 0
-24 0 0 0 0 24 0 0 0 8 0 0 -24 0 0 0
-24 0 6 0 0 -6 0 0 0 6 0 0 -24 0 6 0
-3 0 -3 0 0 15 0 3 0 -15 0 -3 -3 0 -3 0
-3 0 3 0 0 1 0 3 0 -1 0 -3 -3 0 3 0
16 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
24 0 0 0 0 8 0 0 0 40 0 0 -24 0 0 0
56 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
-45 0 -3 0 0 15 0 -3 0 1 0 3 3 0 -3 0
-45 0 3 0 0 1 0 -3 0 15 0 3 3 0 3 0
-24 0 -6 0 0 -6 0 0 0 -6 0 0 24 0 6 0
-24 0 0 0 0 -8 0 0 0 24 0 0 24 0 0 0
-24 0 0 0 0 24 0 0 0 -8 0 0 24 0 0 0
-3 0 -3 0 0 1 0 -3 0 1 0 -3 3 0 3 0
-3 0 3 0 0 15 0 -3 0 15 0 -3 3 0 -3 0
16 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
24 0 0 0 0 8 0 0 0 -40 0 0 24 0 0 0
56 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
-42 0 -6 0 0 0 0 0 0 -14 0 6 0 0 0 0
-42 0 0 0 0 -14 0 0 0 0 0 6 0 0 6 0
-21 0 -9 0 0 7 0 3 0 -21 0 3 21 0 -3 0
-21 0 -3 0 0 9 0 3 0 -23 0 3 21 0 3 0
-21 0 -3 0 0 9 0 3 0 9 0 3 21 0 3 0
0 0 -6 0 0 0 0 6 0 -14 0 0 42 0 0 0
3 0 -3 0 0 -15 0 3 0 -15 0 3 -3 0 3 0
3 0 -3 0 0 1 0 3 0 1 0 3 -3 0 3 0
-42 0 0 0 0 14 0 0 0 0 0 6 0 0 -6 0
-21 0 -9 0 0 -7 0 -3 0 -21 0 3 -21 0 3 0
-21 0 -3 0 0 -9 0 -3 0 9 0 3 -21 0 -3 0
-21 0 3 0 0 21 0 -3 0 7 0 3 -21 0 -9 0
3 0 -3 0 0 -1 0 -3 0 1 0 3 3 0 -3 0
3 0 -3 0 0 15 0 -3 0 -15 0 3 3 0 -3 0
-42 0 6 0 0 0 0 0 0 14 0 6 0 0 0 0
-21 0 3 0 0 9 0 -3 0 -9 0 3 -21 0 3 0
-21 0 3 0 0 9 0 -3 0 23 0 3 -21 0 3 0
-21 0 9 0 0 7 0 -3 0 21 0 3 -21 0 -3 0
0 0 6 0 0 0 0 -6 0 14 0 0 -42 0 0 0
3 0 3 0 0 -15 0 -3 0 15 0 3 3 0 3 0
3 0 3 0 0 1 0 -3 0 -1 0 3 3 0 3 0
-21 0 -3 0 0 21 0 3 0 -7 0 3 21 0 -9 0
-21 0 3 0 0 -9 0 3 0 -9 0 3 21 0 -3 0
-21 0 3 0 0 -9 0 3 0 23 0 3 21 0 -3 0
-21 0 9 0 0 -7 0 3 0 21 0 3 21 0 3 0
3 0 3 0 0 -1 0 3 0 -1 0 3 -3 0 -3 0
3 0 3 0 0 15 0 3 0 15 0 3 -3 0 -3 0
0 0 -12 0 0 0 0 0 0 -28 0 0 0 0 0 0
0 0 -6 0 0 2 0 0 0 -30 0 0 0 0 6 0
0 0 -6 0 0 2 0 0 0 2 0 0 0 0 6 0
21 0 -9 0 0 -7 0 3 0 -21 0 -3 21 0 3 0
21 0 -3 0 0 -21 0 3 0 -7 0 -3 21 0 9 0
24 0 -6 0 0 -6 0 0 0 -22 0 0 24 0 6 0
24 0 -6 0 0 -6 0 0 0 -6 0 0 -24 0 6 0
0 0 -6 0 0 -2 0 0 0 -30 0 0 0 0 -6 0
0 0 -6 0 0 -2 0 0 0 2 0 0 0 0 -6 0
21 0 -9 0 0 7 0 -3 0 -21 0 -3 -21 0 -3 0
24 0 -6 0 0 6 0 0 0 -6 0 0 24 0 -6 0
0 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
0 0 6 0 0 -2 0 0 0 -2 0 0 0 0 -6 0
21 0 -3 0 0 -9 0 3 0 -23 0 -3 21 0 -3 0
21 0 3 0 0 -9 0 -3 0 -9 0 -3 -21 0 -3 0
24 0 0 0 0 -24 0 0 0 -8 0 0 24 0 0 0
24 0 0 0 0 -8 0 0 0 -24 0 0 24 0 0 0
40 0 0 0 0 -8 0 0 0 -56 0 0 8 0 0 0
40 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
48 0 0 0 0 -16 0 0 0 32 0 0 0 0 0 0
80 0 0 0 0 -16 0 0 0 -16 0 0 -16 0 0 0
80 0 0 0 0 -16 0 0 0 -16 0 0 16 0 0 0
96 0 0 0 0 -16 0 0 0 -16 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 32 0 0 0 0 0 0
0 0 6 0 0 -2 0 0 0 30 0 0 0 0 -6 0
21 0 -3 0 0 -9 0 3 0 9 0 -3 21 0 -3 0
21 0 3 0 0 -9 0 -3 0 23 0 -3 -21 0 -3 0
24 0 0 0 0 -24 0 0 0 8 0 0 -24 0 0 0
24 0 0 0 0 -8 0 0 0 24 0 0 -24 0 0 0
40 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
40 0 0 0 0 -8 0 0 0 56 0 0 -8 0 0 0
48 0 0 0 0 -16 0 0 0 -32 0 0 0 0 0 0
80 0 0 0 0 -16 0 0 0 16 0 0 -16 0 0 0
80 0 0 0 0 -16 0 0 0 16 0 0 16 0 0 0
96 0 0 0 0 -16 0 0 0 16 0 0 0 0 0 0
0 0 6 0 0 2 0 0 0 -2 0 0 0 0 6 0
21 0 -3 0 0 9 0 -3 0 -23 0 -3 -21 0 3 0
21 0 3 0 0 9 0 3 0 -9 0 -3 21 0 3 0
24 0 0 0 0 8 0 0 0 -24 0 0 -24 0 0 0
40 0 0 0 0 8 0 0 0 24 0 0 8 0 0 0
0 0 6 0 0 2 0 0 0 30 0 0 0 0 6 0
21 0 -3 0 0 9 0 -3 0 9 0 -3 -21 0 3 0
24 0 0 0 0 8 0 0 0 24 0 0 24 0 0 0
40 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
0 0 12 0 0 0 0 0 0 28 0 0 0 0 0 0
21 0 3 0 0 -21 0 -3 0 7 0 -3 -21 0 9 0
21 0 9 0 0 -7 0 -3 0 21 0 -3 -21 0 3 0
24 0 6 0 0 -6 0 0 0 6 0 0 24 0 6 0
24 0 6 0 0 -6 0 0 0 22 0 0 -24 0 6 0
21 0 9 0 0 7 0 3 0 21 0 -3 21 0 -3 0
24 0 6 0 0 6 0 0 0 6 0 0 -24 0 -6 0
24 0 6 0 0 6 0 0 0 22 0 0 24 0 -6 0
42 0 -6 0 0 0 0 0 0 -14 0 -6 0 0 0 0
42 0 0 0 0 -14 0 0 0 0 0 -6 0 0 6 0
45 0 -3 0 0 -15 0 -3 0 1 0 -3 3 0 3 0
45 0 -3 0 0 1 0 -3 0 -15 0 -3 3 0 3 0
42 0 0 0 0 14 0 0 0 0 0 -6 0 0 -6 0
45 0 -3 0 0 -1 0 3 0 -15 0 -3 -3 0 -3 0
42 0 6 0 0 0 0 0 0 14 0 -6 0 0 0 0
45 0 3 0 0 -15 0 3 0 -1 0 -3 -3 0 3 0
45 0 3 0 0 1 0 3 0 15 0 -3 -3 0 3 0
45 0 3 0 0 -1 0 -3 0 15 0 -3 3 0 -3 0
45 0 3 0 0 15 0 -3 0 -1 0 -3 3 0 -3 0
48 0 0 0 0 -16 0 0 0 0 0 0 0 0 0 0
48 0 0 0 0 0 0 0 0 -16 0 0 0 0 0 0
64 0 0 0 0 -16 0 0 0 32 0 0 -16 0 0 0
64 0 0 0 0 0 0 0 0 32 0 0 -32 0 0 0
72 0 0 0 0 -8 0 0 0 40 0 0 -24 0 0 0
104 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
120 0 0 0 0 -8 0 0 0 -8 0 0 -24 0 0 0
48 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0
64 0 0 0 0 -16 0 0 0 -32 0 0 16 0 0 0
64 0 0 0 0 0 0 0 0 -32 0 0 32 0 0 0
72 0 0 0 0 -8 0 0 0 -40 0 0 24 0 0 0
104 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
48 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0
64 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
64 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0
88 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
88 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
88 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
88 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
-112 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
-112 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
-80 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
-40 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
-80 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
-40 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
-144 0 0 0 0 16 0 0 0 32 0 0 0 0 0 0
-120 0 0 0 0 8 0 0 0 -24 0 0 24 0 0 0
-96 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
-72 0 0 0 0 8 0 0 0 -24 0 0 -24 0 0 0
-56 0 0 0 0 8 0 0 0 24 0 0 8 0 0 0
-16 0 0 0 0 16 0 0 0 -16 0 0 16 0 0 0
-144 0 0 0 0 16 0 0 0 -32 0 0 0 0 0 0
-120 0 0 0 0 8 0 0 0 24 0 0 -24 0 0 0
-96 0 0 0 0 0 0 0 0 32 0 0 0 0 0 0
-72 0 0 0 0 8 0 0 0 24 0 0 24 0 0 0
-56 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
-56 0 0 0 0 8 0 0 0 56 0 0 8 0 0 0
-16 0 0 0 0 16 0 0 0 16 0 0 -16 0 0 0
-16 0 0 0 0 16 0 0 0 16 0 0 16 0 0 0
-51 0 3 0 0 -1 0 -3 0 15 0 -3 3 0 -3 0
-120 0 0 0 0 8 0 0 0 -56 0 0 24 0 0 0
-72 0 0 0 0 -8 0 0 0 -24 0 0 24 0 0 0
-32 0 0 0 0 16 0 0 0 32 0 0 16 0 0 0
-120 0 0 0 0 8 0 0 0 56 0 0 -24 0 0 0
-72 0 0 0 0 -8 0 0 0 24 0 0 -24 0 0 0
-32 0 0 0 0 16 0 0 0 -32 0 0 -16 0 0 0
-32 0 0 0 0 -16 0 0 0 -32 0 0 16 0 0 0
24 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
-32 0 0 0 0 -16 0 0 0 32 0 0 -16 0 0 0
-80 0 0 0 0 0 0 0 0 -32 0 0 -16 0 0 0
-56 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
-32 0 0 0 0 0 0 0 0 -32 0 0 32 0 0 0
-80 0 0 0 0 0 0 0 0 32 0 0 16 0 0 0
-56 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
-32 0 0 0 0 0 0 0 0 32 0 0 -32 0 0 0
-40 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
-40 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
-16 0 0 0 0 -16 0 0 0 -16 0 0 16 0 0 0
-16 0 0 0 0 -16 0 0 0 16 0 0 16 0 0 0
64 0 0 0 0 0 0 0 0 0 0 0 32 0 0 0
-72 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
-24 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
-104 0 0 0 0 24 0 0 0 -8 0 0 8 0 0 0
-24 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
-104 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
-32 0 0 0 0 16 0 0 0 32 0 0 -16 0 0 0
16 0 0 0 0 16 0 0 0 -16 0 0 -16 0 0 0
16 0 0 0 0 16 0 0 0 16 0 0 -16 0 0 0
-32 0 0 0 0 -16 0 0 0 0 0 0 -16 0 0 0
-32 0 0 0 0 0 0 0 0 0 0 0 32 0 0 0
-32 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
-8 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
-8 0 0 0 0 -8 0 0 0 56 0 0 8 0 0 0
24 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
40 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
-96 0 0 0 0 16 0 0 0 -48 0 0 0 0 0 0
-80 0 0 0 0 0 0 0 0 -16 0 0 32 0 0 0
-32 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
-32 0 0 0 0 16 0 0 0 0 0 0 -16 0 0 0
-8 0 0 0 0 8 0 0 0 -56 0 0 8 0 0 0
-8 0 0 0 0 8 0 0 0 40 0 0 8 0 0 0
24 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
40 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
-24 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
-64 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
16 0 0 0 0 -16 0 0 0 16 0 0 -16 0 0 0
-104 0 0 0 0 8 0 0 0 -40 0 0 -8 0 0 0
-72 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
-24 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
-104 0 0 0 0 24 0 0 0 8 0 0 -8 0 0 0
-24 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
16 0 0 0 0 16 0 0 0 -16 0 0 16 0 0 0
-104 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
-32 0 0 0 0 16 0 0 0 -32 0 0 16 0 0 0
16 0 0 0 0 16 0 0 0 16 0 0 16 0 0 0
-32 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
-8 0 0 0 0 -8 0 0 0 40 0 0 -8 0 0 0
24 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
40 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
-32 0 0 0 0 16 0 0 0 0 0 0 16 0 0 0
-96 0 0 0 0 16 0 0 0 48 0 0 0 0 0 0
-80 0 0 0 0 0 0 0 0 16 0 0 -32 0 0 0
-32 0 0 0 0 0 0 0 0 16 0 0 16 0 0 0
-8 0 0 0 0 8 0 0 0 -40 0 0 -8 0 0 0
-8 0 0 0 0 8 0 0 0 56 0 0 -8 0 0 0
24 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
40 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
8 0 0 0 0 8 0 0 0 8 0 0 24 0 0 0
16 0 0 0 0 -16 0 0 0 -16 0 0 16 0 0 0
16 0 0 0 0 -16 0 0 0 16 0 0 16 0 0 0
112 0 0 0 0 0 0 0 0 0 0 0 16 0 0 0
-88 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
-64 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
-48 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
-88 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
-64 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
8 0 0 0 0 -8 0 0 0 -56 0 0 8 0 0 0
-24 0 0 0 0 8 0 0 0 -88 0 0 24 0 0 0
8 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
-8 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
32 0 0 0 0 16 0 0 0 -32 0 0 16 0 0 0
-48 0 6 0 0 -2 0 0 0 -18 0 0 0 0 -6 0
-3 0 3 0 0 -1 0 -3 0 -33 0 -3 3 0 -3 0
0 0 0 0 0 -16 0 0 0 -48 0 0 0 0 0 0
24 0 0 0 0 -8 0 0 0 -88 0 0 24 0 0 0
0 0 0 0 0 0 0 0 0 -64 0 0 0 0 0 0
0 0 0 0 0 16 0 0 0 -48 0 0 0 0 0 0
16 0 0 0 0 0 0 0 0 -16 0 0 32 0 0 0
-8 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
16 0 0 0 0 0 0 0 0 -16 0 0 -32 0 0 0
8 0 0 0 0 -8 0 0 0 -40 0 0 -8 0 0 0
-64 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
-88 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
-64 0 0 0 0 0 0 0 0 16 0 0 16 0 0 0
-64 0 0 0 0 16 0 0 0 0 0 0 16 0 0 0
-72 0 0 0 0 8 0 0 0 72 0 0 -24 0 0 0
8 0 0 0 0 -8 0 0 0 56 0 0 -8 0 0 0
-24 0 0 0 0 8 0 0 0 88 0 0 -24 0 0 0
8 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
-8 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
-3 0 -3 0 0 1 0 -3 0 33 0 -3 3 0 3 0
0 0 0 0 0 -16 0 0 0 48 0 0 0 0 0 0
24 0 0 0 0 -8 0 0 0 88 0 0 -24 0 0 0
-24 0 0 0 0 -8 0 0 0 72 0 0 -24 0 0 0
0 0 0 0 0 0 0 0 0 64 0 0 0 0 0 0
16 0 0 0 0 0 0 0 0 16 0 0 -32 0 0 0
-8 0 0 0 0 -8 0 0 0 24 0 0 8 0 0 0
8 0 0 0 0 -8 0 0 0 40 0 0 8 0 0 0
8 0 0 0 0 8 0 0 0 56 0 0 8 0 0 0
32 0 0 0 0 -16 0 0 0 32 0 0 -16 0 0 0
-88 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
-64 0 0 0 0 16 0 0 0 -48 0 0 32 0 0 0
-16 0 0 0 0 0 0 0 0 16 0 0 32 0 0 0
32 0 0 0 0 0 0 0 0 -32 0 0 32 0 0 0
0 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
-64 0 0 0 0 16 0 0 0 -32 0 0 -16 0 0 0
-16 0 0 0 0 0 0 0 0 -16 0 0 32 0 0 0
0 0 0 0 0 0 0 0 0 16 0 0 16 0 0 0
8 0 0 0 0 8 0 0 0 -72 0 0 8 0 0 0
8 0 0 0 0 8 0 0 0 24 0 0 8 0 0 0
56 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
8 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
32 0 0 0 0 0 0 0 0 0 0 0 32 0 0 0
32 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
64 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
80 0 0 0 0 0 0 0 0 -32 0 0 -16 0 0 0
48 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
-32 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
32 0 0 0 0 -16 0 0 0 0 0 0 -16 0 0 0
-88 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
-64 0 0 0 0 16 0 0 0 48 0 0 -32 0 0 0
-16 0 0 0 0 0 0 0 0 -16 0 0 -32 0 0 0
-64 0 0 0 0 16 0 0 0 32 0 0 16 0 0 0
-16 0 0 0 0 0 0 0 0 16 0 0 -32 0 0 0
0 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
8 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
8 0 0 0 0 8 0 0 0 72 0 0 -8 0 0 0
56 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
0 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
8 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
32 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
80 0 0 0 0 0 0 0 0 32 0 0 16 0 0 0
48 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
-32 0 0 0 0 0 0 0 0 32 0 0 0 0 0 0
32 0 0 0 0 -16 0 0 0 0 0 0 16 0 0 0
-40 0 0 0 0 8 0 0 0 -56 0 0 40 0 0 0
56 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
-16 0 0 0 0 -16 0 0 0 -48 0 0 16 0 0 0
24 0 0 0 0 8 0 0 0 -72 0 0 24 0 0 0
32 0 0 0 0 0 0 0 0 16 0 0 16 0 0 0
80 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
-16 0 0 0 0 0 0 0 0 -64 0 0 16 0 0 0
32 0 0 0 0 16 0 0 0 0 0 0 16 0 0 0
-40 0 0 0 0 8 0 0 0 56 0 0 -40 0 0 0
56 0 0 0 0 -8 0 0 0 24 0 0 8 0 0 0
-16 0 0 0 0 -16 0 0 0 48 0 0 -16 0 0 0
24 0 0 0 0 8 0 0 0 72 0 0 -24 0 0 0
32 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
80 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
-16 0 0 0 0 0 0 0 0 64 0 0 -16 0 0 0
-69 0 3 0 0 -9 0 3 0 7 0 3 21 0 -3 0
-48 0 -6 0 0 -2 0 0 0 -14 0 0 0 0 -6 0
-48 0 6 0 0 -2 0 0 0 14 0 0 0 0 -6 0
-27 0 -3 0 0 -9 0 3 0 -7 0 -3 21 0 -3 0
-27 0 3 0 0 -9 0 -3 0 7 0 -3 -21 0 -3 0
-69 0 -3 0 0 -7 0 3 0 -23 0 3 21 0 3 0
-69 0 -3 0 0 7 0 -3 0 -23 0 3 -21 0 -3 0
-69 0 3 0 0 7 0 3 0 -9 0 3 21 0 -3 0
-48 0 -6 0 0 14 0 0 0 -30 0 0 0 0 -6 0
-48 0 6 0 0 14 0 0 0 -2 0 0 0 0 -6 0
-27 0 -3 0 0 7 0 3 0 -23 0 -3 21 0 -3 0
-27 0 3 0 0 -7 0 3 0 -9 0 -3 21 0 3 0
-27 0 3 0 0 7 0 -3 0 -9 0 -3 -21 0 -3 0
-45 0 -3 0 0 15 0 -3 0 -31 0 3 3 0 -3 0
-45 0 3 0 0 13 0 -3 0 -1 0 3 3 0 -9 0
-24 0 0 0 0 6 0 -6 0 -8 0 0 -18 0 -6 0
-21 0 -3 0 0 7 0 -3 0 -23 0 3 27 0 -3 0
-24 0 -6 0 0 -10 0 0 0 -6 0 0 24 0 -6 0
-3 0 -9 0 0 -1 0 -3 0 -29 0 -3 3 0 -3 0
-3 0 -3 0 0 13 0 -3 0 -15 0 -3 3 0 -9 0
-45 0 3 0 0 1 0 -3 0 -17 0 3 3 0 3 0
-24 0 -6 0 0 -6 0 0 0 -38 0 0 24 0 6 0
-3 0 -3 0 0 1 0 -3 0 -31 0 -3 3 0 3 0
-3 0 3 0 0 15 0 -3 0 -17 0 -3 3 0 -3 0
16 0 0 0 0 0 0 0 0 -64 0 0 16 0 0 0
-45 0 9 0 0 -1 0 -3 0 13 0 3 3 0 -3 0
21 0 -3 0 0 -7 0 -3 0 -23 0 -3 27 0 3 0
-24 0 6 0 0 -8 0 -6 0 6 0 0 -18 0 0 0
-3 0 3 0 0 -17 0 -3 0 15 0 -3 3 0 -3 0
21 0 3 0 0 -9 0 -3 0 7 0 -3 27 0 -3 0
21 0 3 0 0 7 0 -3 0 -9 0 -3 27 0 -3 0
-21 0 3 0 0 -7 0 -3 0 -9 0 3 27 0 3 0
40 0 0 0 0 -8 0 0 0 -56 0 0 40 0 0 0
80 0 0 0 0 0 0 0 0 -16 0 0 32 0 0 0
64 0 0 0 0 -16 0 0 0 0 0 0 16 0 0 0
96 0 0 0 0 -16 0 0 0 -48 0 0 0 0 0 0
64 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
96 0 0 0 0 0 0 0 0 32 0 0 0 0 0 0
120 0 0 0 0 -8 0 0 0 -56 0 0 24 0 0 0
-69 0 -3 0 0 7 0 -3 0 9 0 3 -21 0 -3 0
-69 0 3 0 0 -7 0 -3 0 23 0 3 -21 0 3 0
-48 0 -6 0 0 14 0 0 0 2 0 0 0 0 -6 0
-48 0 6 0 0 14 0 0 0 30 0 0 0 0 -6 0
-27 0 -3 0 0 -7 0 -3 0 9 0 -3 -21 0 3 0
-27 0 -3 0 0 7 0 3 0 9 0 -3 21 0 -3 0
-27 0 3 0 0 -7 0 3 0 23 0 -3 21 0 3 0
-27 0 3 0 0 7 0 -3 0 23 0 -3 -21 0 -3 0
-45 0 -9 0 0 -1 0 3 0 -13 0 3 -3 0 -3 0
-45 0 -3 0 0 1 0 3 0 17 0 3 -3 0 3 0
-24 0 -6 0 0 -8 0 6 0 -6 0 0 18 0 0 0
-21 0 -3 0 0 -7 0 3 0 9 0 3 -27 0 3 0
-45 0 -3 0 0 13 0 3 0 1 0 3 -3 0 -9 0
-45 0 3 0 0 15 0 3 0 31 0 3 -3 0 -3 0
-24 0 0 0 0 6 0 6 0 8 0 0 18 0 -6 0
-21 0 3 0 0 -9 0 3 0 7 0 3 -27 0 -3 0
-21 0 3 0 0 7 0 3 0 23 0 3 -27 0 -3 0
3 0 3 0 0 -1 0 3 0 -33 0 3 -3 0 -3 0
51 0 3 0 0 -1 0 3 0 15 0 3 -3 0 -3 0
-24 0 -6 0 0 -6 0 0 0 10 0 0 -24 0 6 0
-24 0 6 0 0 -6 0 0 0 38 0 0 -24 0 6 0
-3 0 3 0 0 1 0 3 0 31 0 -3 -3 0 3 0
16 0 0 0 0 0 0 0 0 64 0 0 -16 0 0 0
72 0 0 0 0 8 0 0 0 24 0 0 -24 0 0 0
-24 0 6 0 0 -10 0 0 0 6 0 0 -24 0 -6 0
-3 0 3 0 0 13 0 3 0 15 0 -3 -3 0 -9 0
-3 0 9 0 0 -1 0 3 0 29 0 -3 -3 0 -3 0
-3 0 -3 0 0 -17 0 3 0 -15 0 -3 -3 0 -3 0
18 0 0 0 0 6 0 0 0 8 0 -6 -24 0 -6 0
21 0 -3 0 0 7 0 3 0 9 0 -3 -27 0 -3 0
18 0 6 0 0 -8 0 0 0 22 0 -6 -24 0 0 0
21 0 3 0 0 -7 0 3 0 23 0 -3 -27 0 3 0
40 0 0 0 0 -8 0 0 0 56 0 0 -40 0 0 0
80 0 0 0 0 0 0 0 0 16 0 0 -32 0 0 0
64 0 0 0 0 -16 0 0 0 0 0 0 -16 0 0 0
96 0 0 0 0 -16 0 0 0 48 0 0 0 0 0 0
64 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
96 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
120 0 0 0 0 -8 0 0 0 56 0 0 -24 0 0 0
-69 0 -3 0 0 9 0 3 0 -7 0 3 21 0 3 0
-69 0 3 0 0 9 0 -3 0 7 0 3 -21 0 3 0
-48 0 -6 0 0 2 0 0 0 -14 0 0 0 0 6 0
-48 0 6 0 0 2 0 0 0 14 0 0 0 0 6 0
-27 0 -3 0 0 9 0 -3 0 -7 0 -3 -21 0 3 0
-27 0 3 0 0 9 0 3 0 7 0 -3 21 0 3 0
-45 0 -9 0 0 15 0 3 0 -29 0 3 -3 0 -3 0
-45 0 -3 0 0 -15 0 3 0 -31 0 3 -3 0 3 0
-45 0 -3 0 0 17 0 3 0 1 0 3 -3 0 3 0
-24 0 -6 0 0 8 0 6 0 -22 0 0 18 0 0 0
-24 0 0 0 0 -6 0 6 0 -8 0 0 18 0 6 0
-21 0 -3 0 0 9 0 3 0 -7 0 3 -27 0 3 0
3 0 -3 0 0 1 0 3 0 33 0 3 -3 0 3 0
51 0 -3 0 0 1 0 3 0 -15 0 3 -3 0 3 0
-66 0 6 0 0 8 0 0 0 6 0 6 -24 0 0 0
-45 0 3 0 0 -1 0 3 0 -17 0 3 -3 0 -3 0
-45 0 9 0 0 1 0 3 0 13 0 3 -3 0 3 0
-24 0 6 0 0 8 0 6 0 6 0 0 18 0 0 0
-21 0 3 0 0 7 0 3 0 -9 0 3 -27 0 -3 0
-24 0 -6 0 0 10 0 0 0 -6 0 0 -24 0 6 0
-3 0 -9 0 0 1 0 3 0 -29 0 -3 -3 0 3 0
-3 0 -3 0 0 -13 0 3 0 -15 0 -3 -3 0 9 0
-24 0 6 0 0 6 0 0 0 -10 0 0 -24 0 -6 0
-3 0 -3 0 0 -1 0 3 0 -31 0 -3 -3 0 -3 0
-3 0 3 0 0 -15 0 3 0 -17 0 -3 -3 0 3 0
72 0 0 0 0 -8 0 0 0 -24 0 0 -24 0 0 0
-24 0 6 0 0 10 0 0 0 22 0 0 -24 0 6 0
-3 0 3 0 0 17 0 3 0 15 0 -3 -3 0 3 0
16 0 0 0 0 16 0 0 0 48 0 0 -16 0 0 0
-3 0 9 0 0 15 0 3 0 13 0 -3 -3 0 -3 0
18 0 6 0 0 8 0 0 0 6 0 -6 -24 0 0 0
21 0 3 0 0 -7 0 3 0 -9 0 -3 -27 0 3 0
64 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
-45 0 -9 0 0 1 0 -3 0 -13 0 3 3 0 3 0
-45 0 -3 0 0 -1 0 -3 0 17 0 3 3 0 -3 0
-24 0 -6 0 0 8 0 -6 0 -6 0 0 -18 0 0 0
-21 0 -3 0 0 7 0 -3 0 9 0 3 27 0 -3 0
3 0 -3 0 0 15 0 -3 0 -47 0 3 3 0 -3 0
-45 0 3 0 0 17 0 -3 0 -1 0 3 3 0 3 0
-24 0 0 0 0 -6 0 -6 0 8 0 0 -18 0 6 0
-24 0 6 0 0 8 0 -6 0 22 0 0 -18 0 0 0
-21 0 3 0 0 9 0 -3 0 7 0 3 27 0 3 0
-24 0 -6 0 0 10 0 0 0 -22 0 0 24 0 6 0
-24 0 -6 0 0 6 0 0 0 10 0 0 24 0 -6 0
-24 0 6 0 0 6 0 0 0 38 0 0 24 0 -6 0
-3 0 -3 0 0 -15 0 -3 0 17 0 -3 3 0 3 0
-3 0 3 0 0 -1 0 -3 0 31 0 -3 3 0 -3 0
72 0 0 0 0 -8 0 0 0 24 0 0 24 0 0 0
-24 0 6 0 0 10 0 0 0 6 0 0 24 0 6 0
-3 0 -3 0 0 17 0 -3 0 -15 0 -3 3 0 3 0
16 0 0 0 0 16 0 0 0 -48 0 0 16 0 0 0
-3 0 3 0 0 -13 0 -3 0 15 0 -3 3 0 9 0
21 0 -3 0 0 -7 0 -3 0 9 0 -3 27 0 3 0
21 0 -3 0 0 9 0 -3 0 -7 0 -3 27 0 3 0
-3 0 9 0 0 1 0 -3 0 29 0 -3 3 0 3 0
64 0 0 0 0 0 0 0 0 16 0 0 16 0 0 0
-18 0 -6 0 0 -8 0 0 0 -6 0 6 24 0 0 0
-18 0 -6 0 0 8 0 0 0 -22 0 6 24 0 0 0
-42 0 0 0 0 2 0 0 0 -16 0 6 0 0 6 0
-42 0 0 0 0 2 0 0 0 16 0 6 0 0 6 0
-18 0 0 0 0 -6 0 0 0 -8 0 6 24 0 6 0
3 0 -9 0 0 -1 0 3 0 -29 0 3 -3 0 -3 0
-21 0 -3 0 0 -7 0 3 0 -39 0 3 21 0 3 0
-21 0 3 0 0 -5 0 3 0 -9 0 3 21 0 9 0
3 0 -3 0 0 1 0 3 0 -31 0 3 -3 0 3 0
3 0 -3 0 0 17 0 3 0 -15 0 3 -3 0 3 0
24 0 -6 0 0 -8 0 6 0 -22 0 0 18 0 0 0
24 0 -6 0 0 8 0 6 0 -6 0 0 18 0 0 0
27 0 -3 0 0 -7 0 3 0 -23 0 3 21 0 3 0
3 0 -3 0 0 -15 0 3 0 17 0 3 -3 0 3 0
3 0 3 0 0 -13 0 3 0 15 0 3 -3 0 9 0
24 0 0 0 0 -6 0 6 0 8 0 0 18 0 6 0
27 0 -3 0 0 9 0 3 0 -7 0 3 21 0 3 0
-42 0 0 0 0 -2 0 0 0 -16 0 6 0 0 -6 0
-42 0 0 0 0 -2 0 0 0 16 0 6 0 0 -6 0
3 0 -9 0 0 -15 0 -3 0 -13 0 3 3 0 3 0
3 0 -9 0 0 1 0 -3 0 -29 0 3 3 0 3 0
-21 0 -3 0 0 7 0 -3 0 25 0 3 -21 0 -3 0
-21 0 3 0 0 5 0 -3 0 23 0 3 -21 0 -9 0
3 0 -3 0 0 15 0 -3 0 17 0 3 3 0 -3 0
-21 0 3 0 0 5 0 -3 0 -9 0 3 -21 0 -9 0
3 0 3 0 0 13 0 -3 0 15 0 3 3 0 -9 0
3 0 -3 0 0 -17 0 -3 0 -15 0 3 3 0 -3 0
24 0 -6 0 0 -8 0 -6 0 -6 0 0 -18 0 0 0
24 0 0 0 0 6 0 -6 0 8 0 0 -18 0 -6 0
27 0 -3 0 0 -9 0 -3 0 -7 0 3 -21 0 -3 0
27 0 -3 0 0 7 0 -3 0 9 0 3 -21 0 -3 0
3 0 -3 0 0 -1 0 -3 0 -31 0 3 3 0 -3 0
27 0 -3 0 0 7 0 -3 0 -23 0 3 -21 0 -3 0
-42 0 6 0 0 16 0 0 0 -2 0 6 0 0 0 0
-21 0 3 0 0 -7 0 -3 0 -25 0 3 -21 0 3 0
-21 0 -3 0 0 -5 0 -3 0 9 0 3 -21 0 9 0
-21 0 3 0 0 -7 0 -3 0 39 0 3 -21 0 3 0
3 0 3 0 0 1 0 -3 0 31 0 3 3 0 3 0
3 0 3 0 0 17 0 -3 0 15 0 3 3 0 3 0
-21 0 9 0 0 -9 0 -3 0 37 0 3 -21 0 -3 0
3 0 9 0 0 -1 0 -3 0 29 0 3 3 0 -3 0
24 0 6 0 0 -8 0 -6 0 22 0 0 -18 0 0 0
24 0 6 0 0 8 0 -6 0 6 0 0 -18 0 0 0
27 0 3 0 0 -7 0 -3 0 23 0 3 -21 0 3 0
3 0 -3 0 0 -13 0 -3 0 -15 0 3 3 0 9 0
24 0 0 0 0 -6 0 -6 0 -8 0 0 -18 0 6 0
27 0 3 0 0 -7 0 -3 0 -9 0 3 -21 0 3 0
27 0 3 0 0 9 0 -3 0 7 0 3 -21 0 3 0
-21 0 -3 0 0 5 0 3 0 -23 0 3 21 0 -9 0
-21 0 -3 0 0 5 0 3 0 9 0 3 21 0 -9 0
3 0 -3 0 0 13 0 3 0 -15 0 3 -3 0 -9 0
-21 0 3 0 0 7 0 3 0 -25 0 3 21 0 -3 0
-21 0 3 0 0 7 0 3 0 39 0 3 21 0 -3 0
3 0 3 0 0 -17 0 3 0 15 0 3 -3 0 -3 0
3 0 3 0 0 -1 0 3 0 31 0 3 -3 0 -3 0
-21 0 9 0 0 9 0 3 0 5 0 3 21 0 3 0
3 0 9 0 0 1 0 3 0 29 0 3 -3 0 3 0
3 0 3 0 0 15 0 3 0 -17 0 3 -3 0 -3 0
24 0 0 0 0 6 0 6 0 -8 0 0 18 0 -6 0
24 0 6 0 0 -8 0 6 0 6 0 0 18 0 0 0
27 0 3 0 0 -9 0 3 0 7 0 3 21 0 -3 0
27 0 3 0 0 7 0 3 0 -9 0 3 21 0 -3 0
0 0 -12 0 0 -16 0 0 0 -12 0 0 0 0 0 0
24 0 -12 0 0 -8 0 0 0 -20 0 0 24 0 0 0
0 0 -6 0 0 -14 0 0 0 -46 0 0 0 0 6 0
0 0 -6 0 0 18 0 0 0 -14 0 0 0 0 6 0
0 0 0 0 0 -12 0 0 0 -16 0 0 0 0 12 0
21 0 -9 0 0 9 0 3 0 -37 0 -3 21 0 3 0
21 0 -3 0 0 -5 0 3 0 -23 0 -3 21 0 9 0
24 0 -6 0 0 -6 0 0 0 -38 0 0 -24 0 6 0
48 0 -6 0 0 2 0 0 0 18 0 0 0 0 6 0
0 0 -6 0 0 -14 0 0 0 18 0 0 0 0 6 0
0 0 0 0 0 -12 0 0 0 16 0 0 0 0 12 0
21 0 -3 0 0 -5 0 3 0 9 0 -3 21 0 9 0
24 0 -6 0 0 -6 0 0 0 10 0 0 24 0 6 0
24 0 -6 0 0 10 0 0 0 -6 0 0 24 0 6 0
45 0 -9 0 0 1 0 3 0 -13 0 -3 -3 0 3 0
45 0 -3 0 0 -13 0 3 0 1 0 -3 -3 0 9 0
48 0 -6 0 0 -14 0 0 0 -30 0 0 0 0 6 0
48 0 -6 0 0 2 0 0 0 -14 0 0 0 0 6 0
48 0 -6 0 0 -14 0 0 0 2 0 0 0 0 6 0
0 0 -6 0 0 14 0 0 0 -46 0 0 0 0 -6 0
0 0 0 0 0 12 0 0 0 -16 0 0 0 0 -12 0
24 0 -6 0 0 -10 0 0 0 -22 0 0 24 0 -6 0
24 0 -6 0 0 6 0 0 0 -38 0 0 24 0 -6 0
0 0 -6 0 0 14 0 0 0 18 0 0 0 0 -6 0
0 0 0 0 0 12 0 0 0 16 0 0 0 0 -12 0
21 0 -9 0 0 -9 0 -3 0 -5 0 -3 -21 0 -3 0
21 0 -3 0 0 5 0 -3 0 9 0 -3 -21 0 -9 0
24 0 -6 0 0 -10 0 0 0 -6 0 0 -24 0 -6 0
24 0 -6 0 0 6 0 0 0 10 0 0 -24 0 -6 0
45 0 -9 0 0 -1 0 -3 0 -13 0 -3 3 0 -3 0
48 0 -6 0 0 -2 0 0 0 -14 0 0 0 0 -6 0
48 0 -6 0 0 14 0 0 0 2 0 0 0 0 -6 0
0 0 6 0 0 -14 0 0 0 -18 0 0 0 0 6 0
0 0 6 0 0 14 0 0 0 -18 0 0 0 0 -6 0
21 0 -3 0 0 -7 0 -3 0 -39 0 -3 -21 0 3 0
21 0 -3 0 0 7 0 3 0 -39 0 -3 21 0 -3 0
21 0 3 0 0 -7 0 3 0 -25 0 -3 21 0 3 0
21 0 3 0 0 5 0 3 0 -9 0 -3 21 0 -9 0
24 0 6 0 0 -10 0 0 0 6 0 0 24 0 -6 0
24 0 6 0 0 6 0 0 0 -10 0 0 24 0 -6 0
42 0 0 0 0 -2 0 0 0 -16 0 -6 0 0 -6 0
45 0 3 0 0 -17 0 -3 0 -1 0 -3 3 0 -3 0
45 0 3 0 0 -1 0 -3 0 -17 0 -3 3 0 -3 0
64 0 0 0 0 -16 0 0 0 -48 0 0 32 0 0 0
64 0 0 0 0 -16 0 0 0 32 0 0 16 0 0 0
104 0 0 0 0 -24 0 0 0 -8 0 0 8 0 0 0
45 0 -3 0 0 -15 0 -3 0 -31 0 -3 3 0 3 0
104 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
120 0 0 0 0 -8 0 0 0 -24 0 0 24 0 0 0
88 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
120 0 0 0 0 -8 0 0 0 24 0 0 -24 0 0 0
144 0 0 0 0 -16 0 0 0 32 0 0 0 0 0 0
0 0 6 0 0 -14 0 0 0 46 0 0 0 0 6 0
21 0 -3 0 0 -7 0 -3 0 25 0 -3 -21 0 3 0
21 0 -3 0 0 7 0 3 0 25 0 -3 21 0 -3 0
21 0 3 0 0 7 0 -3 0 39 0 -3 -21 0 -3 0
24 0 6 0 0 6 0 0 0 38 0 0 -24 0 -6 0
42 0 -6 0 0 -16 0 0 0 2 0 -6 0 0 0 0
42 0 0 0 0 -2 0 0 0 16 0 -6 0 0 -6 0
45 0 -3 0 0 -17 0 3 0 1 0 -3 -3 0 -3 0
45 0 -3 0 0 -1 0 3 0 17 0 -3 -3 0 -3 0
42 0 6 0 0 -16 0 0 0 30 0 -6 0 0 0 0
45 0 3 0 0 -15 0 3 0 31 0 -3 -3 0 3 0
64 0 0 0 0 -16 0 0 0 -32 0 0 -16 0 0 0
64 0 0 0 0 -16 0 0 0 48 0 0 -32 0 0 0
104 0 0 0 0 -24 0 0 0 8 0 0 -8 0 0 0
104 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
88 0 0 0 0 -8 0 0 0 24 0 0 8 0 0 0
144 0 0 0 0 -16 0 0 0 -32 0 0 0 0 0 0
0 0 6 0 0 18 0 0 0 14 0 0 0 0 6 0
21 0 3 0 0 -5 0 -3 0 -9 0 -3 -21 0 9 0
24 0 6 0 0 -6 0 0 0 -10 0 0 -24 0 6 0
24 0 6 0 0 10 0 0 0 6 0 0 -24 0 6 0
42 0 0 0 0 2 0 0 0 -16 0 -6 0 0 6 0
45 0 3 0 0 1 0 3 0 -17 0 -3 -3 0 3 0
88 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
21 0 3 0 0 -5 0 -3 0 23 0 -3 -21 0 9 0
42 0 0 0 0 2 0 0 0 16 0 -6 0 0 6 0
45 0 -3 0 0 1 0 -3 0 17 0 -3 3 0 3 0
45 0 3 0 0 15 0 -3 0 31 0 -3 3 0 -3 0
88 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
45 0 3 0 0 -13 0 -3 0 -1 0 -3 3 0 9 0
45 0 9 0 0 1 0 -3 0 13 0 -3 3 0 3 0
48 0 6 0 0 -14 0 0 0 -2 0 0 0 0 6 0
48 0 6 0 0 2 0 0 0 14 0 0 0 0 6 0
48 0 6 0 0 -14 0 0 0 30 0 0 0 0 6 0
45 0 9 0 0 -1 0 3 0 13 0 -3 -3 0 -3 0
48 0 6 0 0 -2 0 0 0 14 0 0 0 0 -6 0
48 0 6 0 0 14 0 0 0 30 0 0 0 0 -6 0
66 0 -6 0 0 -8 0 0 0 -6 0 -6 24 0 0 0
66 0 0 0 0 -6 0 0 0 -8 0 -6 24 0 6 0
69 0 -3 0 0 -7 0 -3 0 9 0 -3 -21 0 3 0
69 0 -3 0 0 9 0 -3 0 -7 0 -3 -21 0 3 0
69 0 -3 0 0 -9 0 3 0 -7 0 -3 21 0 -3 0
69 0 -3 0 0 7 0 3 0 -23 0 -3 21 0 -3 0
69 0 3 0 0 -7 0 3 0 -9 0 -3 21 0 3 0
69 0 3 0 0 -7 0 3 0 23 0 -3 21 0 3 0
69 0 3 0 0 -9 0 -3 0 7 0 -3 -21 0 -3 0
69 0 3 0 0 7 0 -3 0 -9 0 -3 -21 0 -3 0
88 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
88 0 0 0 0 -8 0 0 0 40 0 0 -8 0 0 0
-24 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
-48 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
-48 0 0 0 0 0 0 0 0 0 0 0 16 0 0 0
-24 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
-24 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
-24 0 0 0 0 8 0 0 0 24 0 0 8 0 0 0
24 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
24 0 0 0 0 -8 0 0 0 24 0 0 8 0 0 0
24 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
48 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
48 0 0 0 0 0 0 0 0 0 0 0 16 0 0 0
0 0 0 0 0 4 0 0 0 0 0 0 0 0 12 0
-16 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0
32 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
-72 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
72 0 0 0 0 -8 0 0 0 40 0 0 8 0 0 0
72 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
-24 0 0 0 0 8 0 0 0 56 0 0 8 0 0 0
-96 0 0 0 0 0 0 0 0 16 0 0 16 0 0 0
0 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0


==> anc/g773_5colouring.txt <==
0
3
3
3
4
4
4
4
4
4
3
3
4
4
3
3
4
4
4
4
4
4
3
3
3
3
3
3
4
4
3
3
4
4
3
3
3
3
3
3
4
4
4
0
4
0
0
2
0
4
0
2
2
0
0
1
0
1
1
4
0
1
0
0
2
1
4
1
0
0
0
1
2
2
2
2
1
3
3
1
1
3
1
1
3
0
2
2
0
0
0
0
1
3
1
0
0
1
0
2
0
1
0
1
0
0
1
2
0
2
1
3
0
1
2
2
1
0
2
0
0
0
2
1
0
1
0
1
2
0
0
2
0
2
0
1
2
0
0
0
2
2
1
0
3
0
3
3
2
0
0
0
1
2
1
0
2
3
0
1
1
2
1
2
0
1
0
2
2
4
0
0
0
1
2
2
0
0
4
0
0
0
0
1
0
1
2
0
0
0
1
1
3
1
2
1
2
1
1
3
3
3
0
1
1
2
0
1
1
3
0
1
1
0
2
2
0
2
2
0
0
3
1
0
1
1
2
2
4
0
2
4
0
4
4
1
0
2
2
1
1
0
0
4
1
4
0
4
2
0
1
2
0
3
2
0
4
2
4
0
0
1
1
2
1
4
0
2
1
2
2
2
4
2
4
3
2
4
3
3
0
0
1
3
0
3
0
3
3
2
3
2
2
3
3
0
1
4
3
4
1
0
2
3
2
3
2
0
3
2
1
1
0
3
1
3
0
1
3
4
1
1
3
4
1
4
4
3
1
4
4
2
0
3
0
0
0
3
2
3
2
1
4
0
3
2
3
1
0
3
1
1
3
3
2
3
0
3
0
0
4
4
3
4
3
3
3
2
4
0
2
4
4
2
2
4
0
0
4
0
4
3
4
3
4
3
2
1
2
4
1
0
3
4
2
4
0
3
4
0
4
0
3
0
4
1
4
3
2
4
4
1
4
3
0
4
3
3
4
2
3
4
1
2
1
1
2
1
2
3
2
3
2
0
2
4
2
4
3
4
4
4
3
0
2
2
0
1
4
2
0
2
3
0
3
0
1
3
3
0
4
3
3
0
0
2
3
0
0
2
2
3
3
4
4
0
3
1
2
1
2
3
3
1
1
3
4
4
3
0
1
1
3
3
4
3
1
1
4
4
2
1
2
3
1
4
3
4
0
0
3
1
0
4
0
1
0
3
1
4
2
4
3
3
3
0
1
1
4
2
2
1
4
3
4
2
2
1
0
4
4
4
3
3
4
4
3
4
1
1
4
2
4
4
1
0
3
4
3
0
3
2
1
3
4
2
0
4
4
0
0
1
4
4
2
0
4
0
3
3
4
4
3
3
4
1
1
0
0
4
2
3
3
3
1
1
2
2
3
0
4
3
1
0
3
4
2
1
4
1
4
2
3
3
3
2
0
0
3
1
0
2
4
4
2
4
4
2
4
4
0
4
1
4
0
4
1
0
2
2
4
4
4
4
2
0
4
2
0
4
2
3
0
4
0
3
1
3
4
1
1
3
3
0
2
4
1
2
4
0
4
0
1
4
1
1
1
1
4
4
2
3
0
3
0
0
3
3
4
3
3
1
4
0
2
3
0
4
4
1
0
0
4
3
2
2
4
1
4
0
1
3
0
4
2
2
3
4
1
0
3
2
3
2
3
1
1
1
0
2
0
3
3
0
3
0
4
3
3
0
3
1
4
1
4
2
0
4
0
3
4
0
1
4
2
2
1
0
3
0
0
0
0
1
4
3
1
1
0
2
3
0
1


==> anc/g8168.txt <==
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
-48 0 0 0 0 0 0 0 0 -48 0 0 0 0 0 0
-40 0 0 0 0 8 0 0 0 -40 0 0 -8 0 0 0
-24 0 0 0 0 8 0 0 0 -8 0 0 -24 0 0 0
-21 0 -3 0 0 -7 0 3 0 7 0 -3 -21 0 -3 0
-21 0 -3 0 0 7 0 -3 0 -7 0 3 -21 0 -3 0
-21 0 3 0 0 7 0 3 0 -7 0 -3 -21 0 3 0
-21 0 3 0 0 7 0 3 0 7 0 3 21 0 -3 0
0 0 -6 0 0 14 0 0 0 -14 0 0 0 0 -6 0
0 0 -6 0 0 14 0 0 0 14 0 0 0 0 6 0
0 0 0 0 0 16 0 0 0 -16 0 0 0 0 0 0
0 0 0 0 0 16 0 0 0 16 0 0 0 0 0 0
0 0 6 0 0 14 0 0 0 -14 0 0 0 0 6 0
0 0 6 0 0 14 0 0 0 14 0 0 0 0 -6 0
21 0 -3 0 0 7 0 3 0 -7 0 -3 21 0 -3 0
21 0 -3 0 0 7 0 3 0 7 0 3 -21 0 3 0
21 0 3 0 0 -7 0 3 0 -7 0 3 -21 0 -3 0
21 0 3 0 0 7 0 -3 0 7 0 -3 -21 0 -3 0
24 0 0 0 0 -8 0 0 0 -8 0 0 -24 0 0 0
24 0 0 0 0 8 0 0 0 -8 0 0 24 0 0 0
24 0 0 0 0 8 0 0 0 8 0 0 -24 0 0 0
40 0 0 0 0 -8 0 0 0 -40 0 0 -8 0 0 0
40 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
40 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
42 0 -18 0 0 0 0 0 0 -42 0 -6 0 0 0 0
42 0 18 0 0 0 0 0 0 42 0 -6 0 0 0 0
48 0 0 0 0 0 0 0 0 -48 0 0 0 0 0 0
80 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
80 0 0 0 0 0 0 0 0 0 0 0 16 0 0 0
84 0 0 0 0 0 0 0 0 0 0 -12 0 0 0 0
84 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0
96 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
-117 0 3 0 0 7 0 3 0 -7 0 -3 -21 0 3 0
-96 0 -6 0 0 14 0 0 0 -14 0 0 0 0 -6 0
-96 0 0 0 0 16 0 0 0 -16 0 0 0 0 0 0
-96 0 0 0 0 16 0 0 0 16 0 0 0 0 0 0
-96 0 6 0 0 14 0 0 0 -14 0 0 0 0 6 0
-96 0 6 0 0 14 0 0 0 14 0 0 0 0 -6 0
-75 0 -3 0 0 7 0 3 0 -7 0 -3 21 0 -3 0
-75 0 -3 0 0 7 0 3 0 7 0 3 -21 0 3 0
-72 0 0 0 0 8 0 0 0 8 0 0 -24 0 0 0
-56 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
-56 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
-16 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
-16 0 0 0 0 0 0 0 0 0 0 0 16 0 0 0
-84 0 -6 0 0 14 0 0 0 14 0 -12 0 0 6 0
-84 0 0 0 0 16 0 0 0 -16 0 -12 0 0 0 0
-84 0 0 0 0 16 0 0 0 16 0 -12 0 0 0 0
-63 0 -3 0 0 7 0 3 0 7 0 -9 -21 0 3 0
-60 0 0 0 0 8 0 0 0 -8 0 -12 24 0 0 0
-60 0 0 0 0 8 0 0 0 8 0 -12 -24 0 0 0
12 0 0 0 0 0 0 0 0 0 0 -12 0 0 0 0
-84 0 -6 0 0 14 0 0 0 -14 0 12 0 0 -6 0
-84 0 6 0 0 14 0 0 0 14 0 12 0 0 -6 0
-63 0 -3 0 0 7 0 3 0 -7 0 9 21 0 -3 0
-63 0 3 0 0 7 0 -3 0 7 0 9 -21 0 -3 0
-60 0 0 0 0 8 0 0 0 8 0 12 -24 0 0 0
-101 0 3 0 0 7 0 3 0 7 0 3 5 0 -3 0
-80 0 -6 0 0 14 0 0 0 14 0 0 -16 0 6 0
-80 0 0 0 0 16 0 0 0 -16 0 0 -16 0 0 0
-80 0 0 0 0 16 0 0 0 16 0 0 -16 0 0 0
-80 0 6 0 0 14 0 0 0 -14 0 0 -16 0 6 0
-80 0 6 0 0 14 0 0 0 14 0 0 -16 0 -6 0
-59 0 -3 0 0 7 0 3 0 7 0 3 -37 0 3 0
-56 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
-56 0 0 0 0 8 0 0 0 8 0 0 -40 0 0 0
-40 0 0 0 0 8 0 0 0 40 0 0 -24 0 0 0
-32 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -32 0 0 0
16 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
-104 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
-101 0 3 0 0 7 0 3 0 -7 0 -3 -5 0 3 0
-80 0 -6 0 0 14 0 0 0 -14 0 0 16 0 -6 0
-80 0 0 0 0 16 0 0 0 -16 0 0 16 0 0 0
-80 0 6 0 0 14 0 0 0 -14 0 0 16 0 6 0
-80 0 6 0 0 14 0 0 0 14 0 0 16 0 -6 0
-59 0 -3 0 0 7 0 3 0 7 0 3 -5 0 3 0
-59 0 3 0 0 7 0 -3 0 7 0 -3 -5 0 -3 0
-56 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
-40 0 0 0 0 8 0 0 0 -40 0 0 24 0 0 0
-32 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
16 0 0 0 0 0 0 0 0 0 0 0 16 0 0 0
-88 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
-72 0 0 0 0 8 0 0 0 -40 0 0 24 0 0 0
-69 0 3 0 0 7 0 3 0 -41 0 3 21 0 -3 0
-48 0 -6 0 0 14 0 0 0 -34 0 0 0 0 6 0
-48 0 0 0 0 16 0 0 0 -64 0 0 0 0 0 0
-48 0 0 0 0 16 0 0 0 -32 0 0 0 0 0 0
-48 0 6 0 0 14 0 0 0 -62 0 0 0 0 6 0
-48 0 6 0 0 14 0 0 0 -34 0 0 0 0 -6 0
-27 0 -3 0 0 7 0 3 0 -55 0 -3 21 0 -3 0
-27 0 -3 0 0 7 0 3 0 -41 0 3 -21 0 3 0
-27 0 3 0 0 -7 0 3 0 -41 0 -3 21 0 3 0
-27 0 3 0 0 7 0 -3 0 -55 0 3 21 0 3 0
-24 0 0 0 0 8 0 0 0 -56 0 0 24 0 0 0
-8 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
-8 0 0 0 0 8 0 0 0 -88 0 0 8 0 0 0
-8 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
32 0 0 0 0 0 0 0 0 -48 0 0 -16 0 0 0
32 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
-88 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
-72 0 0 0 0 8 0 0 0 40 0 0 -24 0 0 0
-69 0 3 0 0 7 0 3 0 41 0 -3 -21 0 3 0
-48 0 -6 0 0 14 0 0 0 34 0 0 0 0 -6 0
-48 0 0 0 0 16 0 0 0 32 0 0 0 0 0 0
-48 0 6 0 0 14 0 0 0 62 0 0 0 0 -6 0
-27 0 -3 0 0 7 0 3 0 55 0 3 -21 0 3 0
-27 0 3 0 0 -7 0 3 0 41 0 3 -21 0 -3 0
-27 0 3 0 0 7 0 -3 0 55 0 -3 -21 0 -3 0
-24 0 0 0 0 8 0 0 0 56 0 0 -24 0 0 0
-8 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
-8 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
32 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0
-42 0 -12 0 0 14 0 0 0 -28 0 6 0 0 -6 0
-21 0 -21 0 0 7 0 3 0 -49 0 3 21 0 -3 0
-18 0 -18 0 0 8 0 0 0 -50 0 6 24 0 0 0
-66 0 -18 0 0 8 0 0 0 34 0 -6 -24 0 0 0
-63 0 -15 0 0 7 0 3 0 35 0 -9 -21 0 3 0
-42 0 -18 0 0 16 0 0 0 26 0 -6 0 0 0 0
-42 0 -12 0 0 14 0 0 0 28 0 -6 0 0 6 0
-21 0 -21 0 0 7 0 3 0 49 0 -3 -21 0 3 0
-21 0 -15 0 0 -7 0 3 0 35 0 -3 -21 0 -3 0
-18 0 -18 0 0 8 0 0 0 50 0 -6 -24 0 0 0
-42 0 12 0 0 14 0 0 0 -28 0 -6 0 0 6 0
-42 0 18 0 0 16 0 0 0 -26 0 -6 0 0 0 0
-21 0 15 0 0 7 0 3 0 -35 0 -3 -21 0 3 0
-18 0 18 0 0 8 0 0 0 -50 0 -6 24 0 0 0
-66 0 18 0 0 8 0 0 0 34 0 6 -24 0 0 0
-63 0 15 0 0 7 0 -3 0 35 0 9 -21 0 -3 0
-42 0 12 0 0 14 0 0 0 28 0 6 0 0 -6 0
-21 0 21 0 0 7 0 -3 0 49 0 3 -21 0 -3 0
-18 0 18 0 0 -8 0 0 0 34 0 6 -24 0 0 0
-18 0 18 0 0 8 0 0 0 50 0 6 -24 0 0 0
-61 0 3 0 0 -1 0 3 0 -33 0 3 29 0 -3 0
-40 0 -6 0 0 6 0 0 0 -54 0 0 8 0 -6 0
-40 0 -6 0 0 6 0 0 0 -26 0 0 8 0 6 0
-40 0 0 0 0 8 0 0 0 -56 0 0 8 0 0 0
-40 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
-40 0 6 0 0 6 0 0 0 -54 0 0 8 0 6 0
-40 0 6 0 0 6 0 0 0 -26 0 0 8 0 -6 0
-19 0 -3 0 0 -1 0 3 0 -47 0 -3 29 0 -3 0
-19 0 -3 0 0 -1 0 3 0 -33 0 3 -13 0 3 0
-16 0 0 0 0 0 0 0 0 -48 0 0 32 0 0 0
-16 0 0 0 0 0 0 0 0 -32 0 0 -16 0 0 0
0 0 0 0 0 0 0 0 0 -80 0 0 16 0 0 0
8 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
40 0 0 0 0 -8 0 0 0 -40 0 0 24 0 0 0
56 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
-64 0 0 0 0 0 0 0 0 32 0 0 -32 0 0 0
-61 0 3 0 0 -1 0 3 0 33 0 -3 -29 0 3 0
-40 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
-40 0 0 0 0 8 0 0 0 56 0 0 -8 0 0 0
-40 0 6 0 0 6 0 0 0 26 0 0 -8 0 6 0
-40 0 6 0 0 6 0 0 0 54 0 0 -8 0 -6 0
-19 0 -3 0 0 -1 0 3 0 47 0 3 -29 0 3 0
-19 0 3 0 0 -1 0 -3 0 47 0 -3 -29 0 -3 0
-16 0 0 0 0 0 0 0 0 48 0 0 -32 0 0 0
8 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
40 0 0 0 0 -8 0 0 0 40 0 0 -24 0 0 0
56 0 0 0 0 -8 0 0 0 40 0 0 -8 0 0 0
-80 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0
-64 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
-64 0 0 0 0 16 0 0 0 -32 0 0 16 0 0 0
-61 0 -3 0 0 1 0 3 0 -47 0 3 13 0 3 0
-61 0 -3 0 0 15 0 -3 0 -33 0 -3 13 0 3 0
-61 0 3 0 0 15 0 3 0 -33 0 3 13 0 -3 0
-40 0 -6 0 0 22 0 0 0 -26 0 0 -8 0 6 0
-40 0 0 0 0 24 0 0 0 -56 0 0 -8 0 0 0
-40 0 0 0 0 24 0 0 0 -24 0 0 -8 0 0 0
-40 0 6 0 0 22 0 0 0 -54 0 0 -8 0 6 0
-40 0 6 0 0 22 0 0 0 -26 0 0 -8 0 -6 0
-19 0 -3 0 0 15 0 3 0 -47 0 -3 13 0 -3 0
-19 0 3 0 0 1 0 3 0 -33 0 -3 13 0 3 0
-19 0 3 0 0 15 0 -3 0 -47 0 3 13 0 3 0
-16 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
-16 0 0 0 0 16 0 0 0 -48 0 0 16 0 0 0
0 0 0 0 0 16 0 0 0 0 0 0 -16 0 0 0
8 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
56 0 0 0 0 8 0 0 0 -40 0 0 -8 0 0 0
-64 0 0 0 0 16 0 0 0 32 0 0 -16 0 0 0
-61 0 -3 0 0 1 0 3 0 47 0 -3 -13 0 -3 0
-61 0 -3 0 0 15 0 -3 0 33 0 3 -13 0 -3 0
-61 0 3 0 0 15 0 3 0 33 0 -3 -13 0 3 0
-40 0 -6 0 0 22 0 0 0 26 0 0 8 0 -6 0
-19 0 3 0 0 1 0 3 0 33 0 3 -13 0 -3 0
-19 0 3 0 0 15 0 -3 0 47 0 -3 -13 0 -3 0
-16 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
-16 0 0 0 0 16 0 0 0 48 0 0 -16 0 0 0
8 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
-48 0 0 0 0 0 0 0 0 -16 0 0 0 0 0 0
-45 0 3 0 0 -1 0 3 0 -15 0 -3 3 0 3 0
-24 0 -6 0 0 6 0 0 0 -22 0 0 24 0 -6 0
-24 0 0 0 0 8 0 0 0 -24 0 0 24 0 0 0
-24 0 6 0 0 6 0 0 0 6 0 0 24 0 -6 0
-3 0 -3 0 0 -1 0 3 0 -1 0 3 3 0 3 0
-3 0 3 0 0 -15 0 3 0 -15 0 3 3 0 -3 0
-3 0 3 0 0 -1 0 -3 0 -1 0 -3 3 0 -3 0
16 0 0 0 0 0 0 0 0 -48 0 0 32 0 0 0
24 0 0 0 0 -8 0 0 0 -56 0 0 24 0 0 0
56 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
72 0 0 0 0 -8 0 0 0 -8 0 0 24 0 0 0
-48 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0
-45 0 3 0 0 -1 0 3 0 15 0 3 -3 0 -3 0
-24 0 -6 0 0 6 0 0 0 22 0 0 -24 0 6 0
-24 0 0 0 0 8 0 0 0 24 0 0 -24 0 0 0
-24 0 6 0 0 6 0 0 0 -6 0 0 -24 0 6 0
-24 0 6 0 0 6 0 0 0 22 0 0 -24 0 -6 0
-3 0 -3 0 0 -1 0 3 0 1 0 -3 -3 0 -3 0
-3 0 -3 0 0 -1 0 3 0 15 0 3 -45 0 3 0
-3 0 3 0 0 -15 0 3 0 15 0 -3 -3 0 3 0
-3 0 3 0 0 -1 0 -3 0 1 0 3 -3 0 3 0
0 0 0 0 0 0 0 0 0 16 0 0 -48 0 0 0
16 0 0 0 0 0 0 0 0 -32 0 0 -16 0 0 0
16 0 0 0 0 0 0 0 0 48 0 0 -32 0 0 0
18 0 18 0 0 -8 0 0 0 50 0 -6 -24 0 0 0
24 0 0 0 0 -8 0 0 0 56 0 0 -24 0 0 0
56 0 0 0 0 -8 0 0 0 8 0 0 -40 0 0 0
56 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
60 0 0 0 0 -8 0 0 0 8 0 12 -24 0 0 0
72 0 0 0 0 -8 0 0 0 8 0 0 -24 0 0 0
-48 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0
-45 0 -3 0 0 1 0 3 0 -15 0 3 -3 0 3 0
-45 0 -3 0 0 15 0 -3 0 -1 0 -3 -3 0 3 0
-45 0 3 0 0 15 0 3 0 -1 0 3 -3 0 -3 0
-24 0 -6 0 0 22 0 0 0 6 0 0 -24 0 6 0
-24 0 0 0 0 24 0 0 0 8 0 0 -24 0 0 0
-24 0 6 0 0 -6 0 0 0 6 0 0 -24 0 6 0
-24 0 6 0 0 22 0 0 0 -22 0 0 -24 0 6 0
-24 0 6 0 0 22 0 0 0 6 0 0 -24 0 -6 0
-3 0 -3 0 0 1 0 -3 0 -1 0 3 -3 0 -3 0
-3 0 -3 0 0 15 0 3 0 -15 0 -3 -3 0 -3 0
-3 0 3 0 0 1 0 3 0 -1 0 -3 -3 0 3 0
-3 0 3 0 0 15 0 -3 0 -15 0 3 -3 0 3 0
16 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
16 0 0 0 0 16 0 0 0 32 0 0 -32 0 0 0
18 0 -18 0 0 8 0 0 0 34 0 6 -24 0 0 0
18 0 18 0 0 8 0 0 0 34 0 -6 -24 0 0 0
24 0 0 0 0 8 0 0 0 40 0 0 -24 0 0 0
56 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
60 0 0 0 0 8 0 0 0 -8 0 12 -24 0 0 0
72 0 0 0 0 8 0 0 0 -8 0 0 -24 0 0 0
-45 0 -3 0 0 1 0 3 0 15 0 -3 3 0 -3 0
-45 0 -3 0 0 15 0 -3 0 1 0 3 3 0 -3 0
-45 0 3 0 0 15 0 3 0 1 0 -3 3 0 3 0
-24 0 -6 0 0 22 0 0 0 -6 0 0 24 0 -6 0
-24 0 6 0 0 -6 0 0 0 -6 0 0 24 0 -6 0
-3 0 -3 0 0 1 0 -3 0 1 0 -3 3 0 3 0
-3 0 3 0 0 1 0 3 0 1 0 3 3 0 -3 0
-3 0 3 0 0 15 0 -3 0 15 0 -3 3 0 -3 0
16 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
16 0 0 0 0 16 0 0 0 -32 0 0 32 0 0 0
24 0 0 0 0 8 0 0 0 -40 0 0 24 0 0 0
56 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
-42 0 -6 0 0 0 0 0 0 -14 0 6 0 0 0 0
-21 0 -9 0 0 7 0 3 0 -21 0 3 21 0 -3 0
-21 0 -3 0 0 9 0 3 0 -23 0 3 21 0 3 0
3 0 -3 0 0 -15 0 3 0 -15 0 3 -3 0 3 0
3 0 -3 0 0 1 0 3 0 1 0 3 -3 0 3 0
19 0 -3 0 0 -15 0 3 0 -47 0 3 13 0 3 0
19 0 -3 0 0 1 0 3 0 -47 0 3 29 0 3 0
27 0 -3 0 0 -7 0 3 0 -55 0 3 21 0 3 0
59 0 -3 0 0 -7 0 3 0 -7 0 3 5 0 3 0
63 0 -3 0 0 -7 0 3 0 -7 0 -9 21 0 3 0
-42 0 -6 0 0 0 0 0 0 14 0 -6 0 0 0 0
-21 0 -9 0 0 7 0 3 0 21 0 -3 -21 0 3 0
-21 0 -3 0 0 9 0 3 0 -9 0 -3 -21 0 -3 0
-21 0 -3 0 0 9 0 3 0 23 0 -3 -21 0 -3 0
0 0 -6 0 0 0 0 6 0 14 0 0 -42 0 0 0
3 0 -3 0 0 -15 0 3 0 15 0 -3 3 0 -3 0
3 0 -3 0 0 1 0 3 0 -1 0 -3 3 0 -3 0
19 0 -3 0 0 -15 0 3 0 47 0 -3 -13 0 -3 0
19 0 -3 0 0 1 0 3 0 -33 0 -3 -13 0 -3 0
19 0 -3 0 0 1 0 3 0 47 0 -3 -29 0 -3 0
21 0 -21 0 0 -7 0 3 0 49 0 3 -21 0 -3 0
21 0 15 0 0 -7 0 3 0 -35 0 3 -21 0 -3 0
27 0 -3 0 0 -7 0 3 0 55 0 -3 -21 0 -3 0
59 0 -3 0 0 -7 0 3 0 7 0 -3 -5 0 -3 0
63 0 -3 0 0 -7 0 3 0 7 0 9 -21 0 -3 0
75 0 -3 0 0 -7 0 3 0 7 0 -3 -21 0 -3 0
-42 0 0 0 0 14 0 0 0 0 0 6 0 0 -6 0
-21 0 -3 0 0 23 0 -3 0 -23 0 3 -21 0 -3 0
-21 0 -3 0 0 23 0 -3 0 9 0 3 -21 0 -3 0
-21 0 3 0 0 21 0 -3 0 7 0 3 -21 0 -9 0
3 0 -3 0 0 -1 0 -3 0 1 0 3 3 0 -3 0
3 0 -3 0 0 15 0 -3 0 -15 0 3 3 0 -3 0
19 0 -3 0 0 -1 0 -3 0 33 0 3 -13 0 -3 0
19 0 -3 0 0 15 0 -3 0 33 0 3 -29 0 -3 0
21 0 15 0 0 7 0 -3 0 35 0 -3 -21 0 -3 0
27 0 -3 0 0 7 0 -3 0 41 0 3 -21 0 -3 0
59 0 -3 0 0 7 0 -3 0 -7 0 3 -5 0 -3 0
63 0 -3 0 0 7 0 -3 0 -7 0 -9 -21 0 -3 0
75 0 -3 0 0 7 0 -3 0 -7 0 3 -21 0 -3 0
-42 0 0 0 0 14 0 0 0 0 0 -6 0 0 6 0
-21 0 -3 0 0 23 0 -3 0 -9 0 -3 21 0 3 0
3 0 -3 0 0 -1 0 -3 0 -1 0 -3 -3 0 3 0
3 0 -3 0 0 15 0 -3 0 15 0 -3 -3 0 3 0
19 0 -3 0 0 -1 0 -3 0 -33 0 -3 13 0 3 0
19 0 -3 0 0 15 0 -3 0 -33 0 -3 29 0 3 0
27 0 -3 0 0 7 0 -3 0 -41 0 -3 21 0 3 0
59 0 -3 0 0 7 0 -3 0 7 0 -3 5 0 3 0
-42 0 6 0 0 0 0 0 0 -14 0 -6 0 0 0 0
-21 0 3 0 0 9 0 -3 0 -23 0 -3 21 0 -3 0
-21 0 3 0 0 9 0 -3 0 9 0 -3 21 0 -3 0
-21 0 9 0 0 7 0 -3 0 -21 0 -3 21 0 3 0
3 0 3 0 0 1 0 -3 0 1 0 -3 -3 0 -3 0
19 0 3 0 0 1 0 -3 0 -47 0 -3 29 0 -3 0
27 0 3 0 0 -7 0 -3 0 -55 0 -3 21 0 -3 0
59 0 3 0 0 -7 0 -3 0 -7 0 -3 5 0 -3 0
75 0 3 0 0 -7 0 -3 0 -7 0 -3 21 0 -3 0
-42 0 6 0 0 0 0 0 0 14 0 6 0 0 0 0
-21 0 3 0 0 9 0 -3 0 -9 0 3 -21 0 3 0
-21 0 3 0 0 9 0 -3 0 23 0 3 -21 0 3 0
-21 0 9 0 0 7 0 -3 0 21 0 3 -21 0 -3 0
3 0 3 0 0 1 0 -3 0 -1 0 3 3 0 3 0
3 0 3 0 0 1 0 -3 0 15 0 3 -45 0 3 0
19 0 3 0 0 1 0 -3 0 -33 0 3 -13 0 3 0
19 0 3 0 0 1 0 -3 0 47 0 3 -29 0 3 0
59 0 3 0 0 -7 0 -3 0 7 0 3 -37 0 3 0
59 0 3 0 0 -7 0 -3 0 7 0 3 -5 0 3 0
63 0 3 0 0 -7 0 -3 0 7 0 -9 -21 0 3 0
75 0 3 0 0 -7 0 -3 0 7 0 3 -21 0 3 0
-21 0 -3 0 0 21 0 3 0 7 0 -3 -21 0 9 0
-21 0 3 0 0 -9 0 3 0 -23 0 -3 -21 0 3 0
-21 0 3 0 0 -9 0 3 0 9 0 -3 -21 0 3 0
3 0 3 0 0 -1 0 3 0 1 0 -3 3 0 3 0
3 0 3 0 0 15 0 3 0 -15 0 -3 3 0 3 0
19 0 3 0 0 -1 0 3 0 33 0 -3 -13 0 3 0
19 0 3 0 0 15 0 3 0 33 0 -3 -29 0 3 0
21 0 -15 0 0 7 0 3 0 35 0 3 -21 0 3 0
27 0 3 0 0 7 0 3 0 41 0 -3 -21 0 3 0
59 0 3 0 0 7 0 3 0 -7 0 -3 -5 0 3 0
63 0 3 0 0 7 0 3 0 -7 0 9 -21 0 3 0
-21 0 -3 0 0 21 0 3 0 -7 0 3 21 0 -9 0
-21 0 3 0 0 -9 0 3 0 -9 0 3 21 0 -3 0
3 0 3 0 0 -1 0 3 0 -1 0 3 -3 0 -3 0
3 0 3 0 0 15 0 3 0 15 0 3 -3 0 -3 0
19 0 3 0 0 -1 0 3 0 -33 0 3 13 0 -3 0
21 0 -15 0 0 7 0 3 0 -35 0 -3 21 0 -3 0
27 0 3 0 0 7 0 3 0 -41 0 3 21 0 -3 0
0 0 -12 0 0 0 0 0 0 -28 0 0 0 0 0 0
0 0 -6 0 0 2 0 0 0 -30 0 0 0 0 6 0
0 0 -6 0 0 2 0 0 0 2 0 0 0 0 6 0
21 0 -9 0 0 -7 0 3 0 -21 0 -3 21 0 3 0
24 0 -6 0 0 -6 0 0 0 -6 0 0 -24 0 6 0
40 0 -6 0 0 -6 0 0 0 26 0 0 -8 0 6 0
48 0 -6 0 0 -14 0 0 0 -62 0 0 0 0 6 0
80 0 -6 0 0 -14 0 0 0 -14 0 0 -16 0 6 0
96 0 -6 0 0 -14 0 0 0 -14 0 0 0 0 6 0
0 0 -12 0 0 0 0 0 0 28 0 0 0 0 0 0
0 0 -6 0 0 2 0 0 0 -2 0 0 0 0 -6 0
0 0 -6 0 0 2 0 0 0 30 0 0 0 0 -6 0
21 0 -9 0 0 -7 0 3 0 21 0 3 -21 0 -3 0
24 0 -6 0 0 -6 0 0 0 6 0 0 24 0 -6 0
24 0 -6 0 0 -6 0 0 0 22 0 0 -24 0 -6 0
40 0 -6 0 0 -6 0 0 0 -26 0 0 8 0 -6 0
40 0 -6 0 0 -6 0 0 0 54 0 0 -8 0 -6 0
42 0 12 0 0 -14 0 0 0 -28 0 6 0 0 -6 0
80 0 -6 0 0 -14 0 0 0 14 0 0 -16 0 -6 0
96 0 -6 0 0 -14 0 0 0 14 0 0 0 0 -6 0
0 0 -6 0 0 -2 0 0 0 -30 0 0 0 0 -6 0
0 0 -6 0 0 -2 0 0 0 2 0 0 0 0 -6 0
24 0 -6 0 0 6 0 0 0 -6 0 0 24 0 -6 0
24 0 -6 0 0 22 0 0 0 -22 0 0 24 0 -6 0
42 0 12 0 0 14 0 0 0 28 0 -6 0 0 -6 0
48 0 -6 0 0 14 0 0 0 34 0 0 0 0 -6 0
0 0 -6 0 0 -2 0 0 0 -2 0 0 0 0 6 0
24 0 -6 0 0 6 0 0 0 6 0 0 -24 0 6 0
24 0 -6 0 0 22 0 0 0 22 0 0 -24 0 6 0
40 0 -6 0 0 6 0 0 0 -26 0 0 -8 0 6 0
48 0 -6 0 0 14 0 0 0 -34 0 0 0 0 6 0
0 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
0 0 6 0 0 -2 0 0 0 -30 0 0 0 0 6 0
0 0 6 0 0 -2 0 0 0 -2 0 0 0 0 -6 0
21 0 -3 0 0 -9 0 3 0 -23 0 -3 21 0 -3 0
21 0 -3 0 0 -9 0 3 0 -9 0 3 -21 0 3 0
24 0 0 0 0 -8 0 0 0 -24 0 0 24 0 0 0
40 0 0 0 0 -8 0 0 0 -56 0 0 8 0 0 0
40 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
80 0 0 0 0 -16 0 0 0 -16 0 0 -16 0 0 0
80 0 0 0 0 -16 0 0 0 -16 0 0 16 0 0 0
84 0 0 0 0 -16 0 0 0 -16 0 12 0 0 0 0
96 0 0 0 0 -16 0 0 0 -16 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 32 0 0 0 0 0 0
0 0 6 0 0 -2 0 0 0 2 0 0 0 0 6 0
0 0 6 0 0 -2 0 0 0 30 0 0 0 0 -6 0
21 0 -3 0 0 -9 0 3 0 9 0 -3 21 0 -3 0
21 0 -3 0 0 -9 0 3 0 23 0 3 -21 0 3 0
21 0 3 0 0 -9 0 -3 0 23 0 -3 -21 0 -3 0
24 0 0 0 0 -8 0 0 0 24 0 0 -24 0 0 0
40 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
42 0 18 0 0 -16 0 0 0 -26 0 6 0 0 0 0
48 0 0 0 0 -16 0 0 0 -32 0 0 0 0 0 0
80 0 0 0 0 -16 0 0 0 16 0 0 -16 0 0 0
96 0 0 0 0 -16 0 0 0 16 0 0 0 0 0 0
0 0 6 0 0 2 0 0 0 -30 0 0 0 0 -6 0
0 0 6 0 0 2 0 0 0 -2 0 0 0 0 6 0
21 0 -3 0 0 9 0 -3 0 -23 0 -3 -21 0 3 0
21 0 -3 0 0 9 0 -3 0 -9 0 3 21 0 -3 0
24 0 0 0 0 8 0 0 0 -24 0 0 -24 0 0 0
40 0 0 0 0 8 0 0 0 -56 0 0 -8 0 0 0
40 0 0 0 0 8 0 0 0 24 0 0 8 0 0 0
0 0 6 0 0 2 0 0 0 2 0 0 0 0 -6 0
21 0 -3 0 0 9 0 -3 0 9 0 -3 -21 0 3 0
21 0 3 0 0 9 0 3 0 9 0 3 -21 0 -3 0
21 0 3 0 0 23 0 -3 0 23 0 -3 -21 0 -3 0
40 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
48 0 0 0 0 16 0 0 0 -32 0 0 0 0 0 0
0 0 12 0 0 0 0 0 0 -28 0 0 0 0 0 0
21 0 9 0 0 -7 0 -3 0 -21 0 3 21 0 -3 0
24 0 6 0 0 -6 0 0 0 -22 0 0 24 0 -6 0
24 0 6 0 0 -6 0 0 0 -6 0 0 -24 0 -6 0
40 0 6 0 0 -6 0 0 0 -54 0 0 8 0 -6 0
40 0 6 0 0 -6 0 0 0 26 0 0 -8 0 -6 0
48 0 6 0 0 -14 0 0 0 34 0 0 0 0 -6 0
80 0 6 0 0 -14 0 0 0 -14 0 0 -16 0 -6 0
80 0 6 0 0 -14 0 0 0 -14 0 0 16 0 -6 0
96 0 6 0 0 -14 0 0 0 -14 0 0 0 0 -6 0
0 0 12 0 0 0 0 0 0 28 0 0 0 0 0 0
21 0 9 0 0 -7 0 -3 0 21 0 -3 -21 0 3 0
24 0 6 0 0 -6 0 0 0 22 0 0 -24 0 6 0
40 0 6 0 0 -6 0 0 0 -26 0 0 8 0 6 0
42 0 -12 0 0 -14 0 0 0 -28 0 -6 0 0 6 0
48 0 6 0 0 -14 0 0 0 -34 0 0 0 0 6 0
80 0 6 0 0 -14 0 0 0 14 0 0 -16 0 6 0
96 0 6 0 0 -14 0 0 0 14 0 0 0 0 6 0
21 0 9 0 0 7 0 3 0 -21 0 3 -21 0 3 0
24 0 6 0 0 6 0 0 0 -22 0 0 -24 0 6 0
40 0 6 0 0 6 0 0 0 -54 0 0 -8 0 6 0
48 0 6 0 0 14 0 0 0 -62 0 0 0 0 6 0
24 0 6 0 0 6 0 0 0 6 0 0 -24 0 -6 0
24 0 6 0 0 6 0 0 0 22 0 0 24 0 -6 0
40 0 6 0 0 6 0 0 0 -26 0 0 -8 0 -6 0
42 0 -12 0 0 14 0 0 0 -28 0 -6 0 0 -6 0
42 0 -6 0 0 0 0 0 0 -14 0 -6 0 0 0 0
42 0 0 0 0 -14 0 0 0 0 0 -6 0 0 6 0
45 0 -3 0 0 1 0 -3 0 -15 0 -3 3 0 3 0
61 0 -3 0 0 1 0 -3 0 -47 0 -3 -13 0 3 0
61 0 -3 0 0 1 0 -3 0 33 0 -3 -29 0 3 0
63 0 15 0 0 -7 0 -3 0 35 0 -9 -21 0 3 0
69 0 -3 0 0 -7 0 -3 0 41 0 -3 -21 0 3 0
101 0 -3 0 0 -7 0 -3 0 -7 0 -3 -37 0 3 0
101 0 -3 0 0 -7 0 -3 0 -7 0 -3 -5 0 3 0
117 0 -3 0 0 -7 0 -3 0 -7 0 -3 -21 0 3 0
42 0 -6 0 0 0 0 0 0 14 0 6 0 0 0 0
42 0 0 0 0 -14 0 0 0 0 0 6 0 0 -6 0
45 0 -3 0 0 1 0 -3 0 15 0 3 -3 0 -3 0
61 0 -3 0 0 1 0 -3 0 -33 0 3 29 0 -3 0
69 0 -3 0 0 -7 0 -3 0 -41 0 3 21 0 -3 0
101 0 -3 0 0 -7 0 -3 0 7 0 3 5 0 -3 0
117 0 -3 0 0 -7 0 -3 0 7 0 3 21 0 -3 0
42 0 0 0 0 14 0 0 0 0 0 -6 0 0 -6 0
45 0 -3 0 0 -1 0 3 0 -15 0 -3 -3 0 -3 0
61 0 -3 0 0 -1 0 3 0 -47 0 -3 13 0 -3 0
69 0 -3 0 0 7 0 3 0 -55 0 -3 21 0 -3 0
45 0 -3 0 0 -1 0 3 0 -1 0 3 -45 0 3 0
45 0 -3 0 0 -1 0 3 0 15 0 3 3 0 3 0
42 0 6 0 0 0 0 0 0 -14 0 6 0 0 0 0
45 0 3 0 0 -15 0 3 0 1 0 3 3 0 -3 0
45 0 3 0 0 1 0 3 0 -15 0 3 3 0 -3 0
61 0 3 0 0 -15 0 3 0 33 0 3 -13 0 -3 0
61 0 3 0 0 1 0 3 0 33 0 3 -29 0 -3 0
63 0 -15 0 0 -7 0 3 0 35 0 9 -21 0 -3 0
69 0 3 0 0 -7 0 3 0 41 0 3 -21 0 -3 0
101 0 3 0 0 -7 0 3 0 -7 0 3 -5 0 -3 0
117 0 3 0 0 -7 0 3 0 -7 0 3 -21 0 -3 0
42 0 6 0 0 0 0 0 0 14 0 -6 0 0 0 0
45 0 3 0 0 -15 0 3 0 -1 0 -3 -3 0 3 0
45 0 3 0 0 1 0 3 0 15 0 -3 -3 0 3 0
61 0 3 0 0 -15 0 3 0 -33 0 -3 13 0 3 0
61 0 3 0 0 1 0 3 0 -33 0 -3 29 0 3 0
69 0 3 0 0 -7 0 3 0 -41 0 -3 21 0 3 0
101 0 3 0 0 -7 0 3 0 7 0 -3 5 0 3 0
45 0 3 0 0 -1 0 -3 0 -15 0 3 -3 0 3 0
45 0 3 0 0 15 0 -3 0 1 0 3 -3 0 3 0
61 0 3 0 0 -1 0 -3 0 -47 0 3 13 0 3 0
69 0 3 0 0 7 0 -3 0 -55 0 3 21 0 3 0
101 0 3 0 0 7 0 -3 0 -7 0 3 5 0 3 0
45 0 3 0 0 -1 0 -3 0 15 0 -3 3 0 -3 0
45 0 3 0 0 15 0 -3 0 -1 0 -3 3 0 -3 0
61 0 3 0 0 -1 0 -3 0 47 0 -3 -13 0 -3 0
61 0 3 0 0 15 0 -3 0 47 0 -3 -29 0 -3 0
63 0 21 0 0 7 0 -3 0 49 0 -9 -21 0 -3 0
69 0 3 0 0 7 0 -3 0 55 0 -3 -21 0 -3 0
101 0 3 0 0 7 0 -3 0 7 0 -3 -5 0 -3 0
117 0 3 0 0 7 0 -3 0 7 0 -3 -21 0 -3 0
48 0 0 0 0 -16 0 0 0 0 0 0 0 0 0 0
48 0 0 0 0 0 0 0 0 -16 0 0 0 0 0 0
64 0 0 0 0 -16 0 0 0 32 0 0 -16 0 0 0
64 0 0 0 0 0 0 0 0 -48 0 0 -16 0 0 0
64 0 0 0 0 0 0 0 0 32 0 0 -32 0 0 0
66 0 -18 0 0 -8 0 0 0 34 0 6 -24 0 0 0
66 0 18 0 0 -8 0 0 0 34 0 -6 -24 0 0 0
72 0 0 0 0 -8 0 0 0 40 0 0 -24 0 0 0
104 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
108 0 0 0 0 -8 0 0 0 -8 0 -12 -24 0 0 0
108 0 0 0 0 -8 0 0 0 -8 0 12 -24 0 0 0
120 0 0 0 0 -8 0 0 0 -8 0 0 -24 0 0 0
48 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0
64 0 0 0 0 -16 0 0 0 -32 0 0 16 0 0 0
64 0 0 0 0 0 0 0 0 -32 0 0 32 0 0 0
66 0 18 0 0 -8 0 0 0 -34 0 6 24 0 0 0
72 0 0 0 0 -8 0 0 0 -40 0 0 24 0 0 0
104 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
48 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0
64 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
72 0 0 0 0 8 0 0 0 -56 0 0 24 0 0 0
64 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0
66 0 -18 0 0 8 0 0 0 50 0 6 -24 0 0 0
72 0 0 0 0 8 0 0 0 56 0 0 -24 0 0 0
104 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
80 0 0 0 0 -16 0 0 0 0 0 0 0 0 0 0
88 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
120 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
136 0 0 0 0 -8 0 0 0 -40 0 0 -8 0 0 0
88 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
88 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
128 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
-144 0 0 0 0 16 0 0 0 -32 0 0 0 0 0 0
-144 0 6 0 0 14 0 0 0 -62 0 0 0 0 6 0
-136 0 0 0 0 24 0 0 0 -24 0 0 -8 0 0 0
-136 0 6 0 0 22 0 0 0 -54 0 0 -8 0 6 0
-112 0 0 0 0 16 0 0 0 -48 0 0 16 0 0 0
-96 0 0 0 0 16 0 0 0 0 0 0 -16 0 0 0
-112 0 0 0 0 16 0 0 0 48 0 0 -16 0 0 0
-144 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0
-120 0 0 0 0 24 0 0 0 -24 0 0 -24 0 0 0
-120 0 0 0 0 24 0 0 0 8 0 0 -24 0 0 0
-120 0 6 0 0 22 0 0 0 -22 0 0 -24 0 6 0
-120 0 6 0 0 22 0 0 0 6 0 0 -24 0 -6 0
-99 0 -3 0 0 15 0 3 0 -15 0 -3 -3 0 -3 0
-99 0 3 0 0 15 0 -3 0 -15 0 3 -3 0 3 0
-80 0 0 0 0 16 0 0 0 -48 0 0 -16 0 0 0
-80 0 0 0 0 16 0 0 0 32 0 0 -32 0 0 0
-40 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
-141 0 3 0 0 15 0 3 0 1 0 -3 3 0 3 0
-120 0 0 0 0 24 0 0 0 -8 0 0 24 0 0 0
-99 0 -3 0 0 15 0 3 0 15 0 3 3 0 3 0
-99 0 3 0 0 1 0 3 0 1 0 3 3 0 -3 0
-99 0 3 0 0 15 0 -3 0 15 0 -3 3 0 -3 0
-80 0 0 0 0 16 0 0 0 -32 0 0 32 0 0 0
-40 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
-117 0 -3 0 0 9 0 3 0 23 0 -3 -21 0 -3 0
-93 0 -3 0 0 1 0 3 0 -1 0 -3 3 0 -3 0
-77 0 -3 0 0 1 0 3 0 47 0 -3 -29 0 -3 0
-138 0 0 0 0 14 0 0 0 0 0 6 0 0 -6 0
-117 0 -3 0 0 23 0 -3 0 9 0 3 -21 0 -3 0
-117 0 3 0 0 21 0 -3 0 7 0 3 -21 0 -9 0
-93 0 -3 0 0 15 0 -3 0 -15 0 3 3 0 -3 0
-77 0 -3 0 0 15 0 -3 0 33 0 3 -29 0 -3 0
-37 0 -3 0 0 7 0 -3 0 -7 0 3 -5 0 -3 0
-117 0 -3 0 0 21 0 3 0 7 0 -3 -21 0 9 0
-117 0 3 0 0 23 0 3 0 -23 0 -3 -21 0 3 0
-117 0 3 0 0 23 0 3 0 9 0 -3 -21 0 3 0
-96 0 0 0 0 14 0 6 0 0 0 0 -42 0 6 0
-93 0 3 0 0 -1 0 3 0 1 0 -3 3 0 3 0
-93 0 3 0 0 15 0 3 0 -15 0 -3 3 0 3 0
-93 0 3 0 0 15 0 3 0 1 0 -3 -45 0 3 0
-77 0 3 0 0 -1 0 3 0 33 0 -3 -13 0 3 0
-77 0 3 0 0 15 0 3 0 -47 0 -3 -13 0 3 0
-77 0 3 0 0 15 0 3 0 33 0 -3 -29 0 3 0
-37 0 3 0 0 7 0 3 0 -7 0 -3 -37 0 3 0
-37 0 3 0 0 7 0 3 0 -7 0 -3 -5 0 3 0
-117 0 -3 0 0 21 0 3 0 -7 0 3 21 0 -9 0
-117 0 3 0 0 23 0 3 0 -9 0 3 21 0 -3 0
-93 0 3 0 0 -1 0 3 0 -1 0 3 -3 0 -3 0
-93 0 3 0 0 15 0 3 0 15 0 3 -3 0 -3 0
-77 0 3 0 0 15 0 3 0 -33 0 3 29 0 -3 0
-37 0 3 0 0 7 0 3 0 7 0 3 5 0 -3 0
-96 0 -6 0 0 30 0 0 0 2 0 0 0 0 -6 0
-96 0 0 0 0 28 0 0 0 0 0 0 0 0 -12 0
-72 0 -6 0 0 6 0 0 0 -6 0 0 24 0 -6 0
-72 0 -6 0 0 22 0 0 0 -22 0 0 24 0 -6 0
-72 0 -6 0 0 22 0 0 0 -6 0 0 -24 0 -6 0
-56 0 -6 0 0 22 0 0 0 26 0 0 -8 0 -6 0
-16 0 -6 0 0 14 0 0 0 -14 0 0 -16 0 -6 0
-72 0 -6 0 0 6 0 0 0 6 0 0 -24 0 6 0
-72 0 -6 0 0 22 0 0 0 22 0 0 -24 0 6 0
-56 0 -6 0 0 6 0 0 0 -26 0 0 -8 0 6 0
-56 0 -6 0 0 22 0 0 0 -26 0 0 8 0 6 0
-16 0 -6 0 0 14 0 0 0 14 0 0 -16 0 6 0
-96 0 0 0 0 32 0 0 0 -32 0 0 0 0 0 0
-96 0 0 0 0 32 0 0 0 0 0 0 0 0 0 0
-96 0 6 0 0 30 0 0 0 -30 0 0 0 0 6 0
-96 0 6 0 0 30 0 0 0 -2 0 0 0 0 -6 0
-75 0 -3 0 0 23 0 3 0 -23 0 -3 21 0 -3 0
-75 0 -3 0 0 23 0 3 0 -9 0 3 -21 0 3 0
-75 0 3 0 0 9 0 3 0 -23 0 3 -21 0 -3 0
-75 0 3 0 0 9 0 3 0 -9 0 -3 21 0 3 0
-75 0 3 0 0 23 0 -3 0 -23 0 3 21 0 3 0
-75 0 3 0 0 23 0 -3 0 -9 0 -3 -21 0 -3 0
-72 0 0 0 0 24 0 0 0 -24 0 0 24 0 0 0
-72 0 0 0 0 24 0 0 0 -8 0 0 -24 0 0 0
-56 0 0 0 0 8 0 0 0 -56 0 0 -8 0 0 0
-56 0 0 0 0 24 0 0 0 -56 0 0 8 0 0 0
-56 0 0 0 0 24 0 0 0 24 0 0 -8 0 0 0
-16 0 0 0 0 16 0 0 0 -16 0 0 -16 0 0 0
-16 0 0 0 0 16 0 0 0 -16 0 0 16 0 0 0
-96 0 0 0 0 32 0 0 0 32 0 0 0 0 0 0
-96 0 6 0 0 30 0 0 0 30 0 0 0 0 -6 0
-75 0 -3 0 0 23 0 3 0 9 0 -3 21 0 -3 0
-75 0 -3 0 0 23 0 3 0 23 0 3 -21 0 3 0
-75 0 3 0 0 9 0 3 0 9 0 3 -21 0 -3 0
-75 0 3 0 0 23 0 -3 0 23 0 -3 -21 0 -3 0
-72 0 0 0 0 24 0 0 0 24 0 0 -24 0 0 0
-56 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
-56 0 0 0 0 24 0 0 0 -24 0 0 8 0 0 0
-16 0 0 0 0 16 0 0 0 16 0 0 -16 0 0 0
-72 0 6 0 0 6 0 0 0 -22 0 0 -24 0 6 0
-72 0 6 0 0 22 0 0 0 -6 0 0 -24 0 6 0
-56 0 6 0 0 6 0 0 0 -54 0 0 -8 0 6 0
-56 0 6 0 0 22 0 0 0 -54 0 0 8 0 6 0
-16 0 6 0 0 14 0 0 0 -14 0 0 -16 0 6 0
-75 0 3 0 0 21 0 3 0 7 0 -3 21 0 -9 0
-72 0 6 0 0 6 0 0 0 6 0 0 -24 0 -6 0
-72 0 6 0 0 22 0 0 0 6 0 0 24 0 -6 0
-72 0 6 0 0 22 0 0 0 22 0 0 -24 0 -6 0
-56 0 6 0 0 22 0 0 0 -26 0 0 8 0 -6 0
-56 0 6 0 0 22 0 0 0 54 0 0 -8 0 -6 0
-16 0 6 0 0 14 0 0 0 14 0 0 -16 0 -6 0
-16 0 6 0 0 14 0 0 0 14 0 0 16 0 -6 0
-51 0 -3 0 0 -1 0 3 0 -15 0 -3 -3 0 -3 0
-51 0 -3 0 0 15 0 3 0 1 0 -3 -3 0 -3 0
-35 0 -3 0 0 -1 0 3 0 -47 0 -3 13 0 -3 0
5 0 -3 0 0 7 0 3 0 -7 0 -3 5 0 -3 0
-51 0 -3 0 0 15 0 3 0 -1 0 3 3 0 3 0
-51 0 -3 0 0 15 0 3 0 15 0 3 -45 0 3 0
-35 0 -3 0 0 15 0 3 0 -33 0 3 -13 0 3 0
-35 0 -3 0 0 15 0 3 0 47 0 3 -29 0 3 0
5 0 -3 0 0 7 0 3 0 7 0 3 -37 0 3 0
5 0 -3 0 0 7 0 3 0 7 0 3 -5 0 3 0
-51 0 3 0 0 1 0 3 0 -15 0 3 3 0 -3 0
-35 0 3 0 0 1 0 3 0 33 0 3 -29 0 -3 0
5 0 3 0 0 -7 0 3 0 -7 0 3 -5 0 -3 0
-51 0 3 0 0 1 0 3 0 15 0 -3 -3 0 3 0
-51 0 3 0 0 15 0 -3 0 1 0 3 -3 0 3 0
-35 0 3 0 0 15 0 -3 0 -47 0 3 29 0 3 0
5 0 3 0 0 7 0 -3 0 -7 0 3 5 0 3 0
-51 0 3 0 0 15 0 -3 0 -1 0 -3 3 0 -3 0
-35 0 3 0 0 15 0 -3 0 47 0 -3 -29 0 -3 0
5 0 3 0 0 7 0 -3 0 7 0 -3 -5 0 -3 0
-32 0 0 0 0 0 0 0 0 32 0 0 -32 0 0 0
-32 0 0 0 0 16 0 0 0 -48 0 0 32 0 0 0
-48 0 0 0 0 16 0 0 0 16 0 0 -48 0 0 0
-32 0 0 0 0 16 0 0 0 -32 0 0 -16 0 0 0
-32 0 0 0 0 16 0 0 0 48 0 0 -32 0 0 0
8 0 0 0 0 8 0 0 0 8 0 0 -40 0 0 0
12 0 0 0 0 8 0 0 0 8 0 12 -24 0 0 0
24 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
-16 0 0 0 0 16 0 0 0 -80 0 0 16 0 0 0
-16 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0
24 0 0 0 0 8 0 0 0 -40 0 0 -8 0 0 0
64 0 0 0 0 0 0 0 0 0 0 0 -32 0 0 0
64 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
-108 0 0 0 0 8 0 0 0 -24 0 -12 24 0 0 0
-87 0 -3 0 0 -1 0 3 0 -1 0 -9 3 0 3 0
-87 0 3 0 0 15 0 -3 0 -15 0 -9 -3 0 3 0
-60 0 0 0 0 8 0 0 0 40 0 -12 -24 0 0 0
-12 0 0 0 0 8 0 0 0 -8 0 -12 -24 0 0 0
-63 0 -9 0 0 21 0 3 0 21 0 -9 -21 0 9 0
-60 0 -6 0 0 6 0 0 0 6 0 -12 -24 0 6 0
-63 0 -3 0 0 9 0 -3 0 -9 0 -9 21 0 -3 0
-63 0 -3 0 0 23 0 3 0 -9 0 -9 -21 0 3 0
-63 0 3 0 0 23 0 -3 0 -23 0 -9 21 0 3 0
12 0 0 0 0 16 0 0 0 -16 0 -12 0 0 0 0
-63 0 -3 0 0 23 0 3 0 23 0 -9 -21 0 3 0
-63 0 3 0 0 9 0 3 0 9 0 -9 -21 0 -3 0
-60 0 0 0 0 24 0 0 0 24 0 -12 -24 0 0 0
-36 0 0 0 0 16 0 0 0 -32 0 -12 0 0 0 0
-63 0 3 0 0 21 0 3 0 -7 0 -9 -21 0 9 0
-63 0 9 0 0 7 0 3 0 -21 0 -9 -21 0 3 0
-42 0 -6 0 0 14 0 6 0 14 0 -6 -42 0 6 0
-39 0 -3 0 0 -1 0 3 0 15 0 -9 3 0 3 0
-39 0 -3 0 0 15 0 3 0 -1 0 -9 3 0 3 0
-39 0 3 0 0 1 0 3 0 -15 0 -9 3 0 -3 0
-39 0 3 0 0 15 0 -3 0 1 0 -9 -3 0 3 0
-36 0 0 0 0 0 0 0 0 -16 0 -12 0 0 0 0
36 0 0 0 0 8 0 0 0 8 0 -12 -24 0 0 0
36 0 0 0 0 8 0 0 0 40 0 -12 -24 0 0 0
-87 0 -3 0 0 15 0 3 0 -15 0 9 -3 0 -3 0
-87 0 3 0 0 15 0 -3 0 15 0 9 3 0 -3 0
-63 0 -3 0 0 21 0 -3 0 -7 0 9 -21 0 -9 0
-63 0 -3 0 0 9 0 -3 0 -23 0 9 -21 0 3 0
-63 0 -3 0 0 23 0 3 0 -23 0 9 21 0 -3 0
-60 0 0 0 0 8 0 0 0 -24 0 12 -24 0 0 0
-63 0 -3 0 0 9 0 -3 0 9 0 9 -21 0 3 0
-63 0 3 0 0 23 0 -3 0 23 0 9 -21 0 -3 0
-63 0 9 0 0 21 0 -3 0 21 0 9 -21 0 -9 0
-39 0 -3 0 0 -1 0 3 0 -15 0 9 -3 0 -3 0
-39 0 -3 0 0 15 0 3 0 1 0 9 -3 0 -3 0
-15 0 -3 0 0 7 0 3 0 -55 0 9 21 0 -3 0
-39 0 3 0 0 1 0 3 0 15 0 9 -3 0 3 0
-39 0 3 0 0 15 0 -3 0 -1 0 9 3 0 -3 0
-39 0 3 0 0 15 0 -3 0 15 0 9 -45 0 -3 0
33 0 3 0 0 7 0 -3 0 7 0 9 -21 0 -3 0
-36 0 0 0 0 0 0 0 0 -16 0 12 0 0 0 0
-128 0 0 0 0 16 0 0 0 -32 0 0 -16 0 0 0
-128 0 0 0 0 16 0 0 0 32 0 0 -16 0 0 0
-141 0 3 0 0 15 0 3 0 -33 0 3 -3 0 -3 0
-120 0 -6 0 0 22 0 0 0 -26 0 0 -24 0 6 0
-99 0 3 0 0 15 0 -3 0 -47 0 3 -3 0 3 0
-96 0 0 0 0 16 0 0 0 -48 0 0 0 0 0 0
-80 0 0 0 0 16 0 0 0 0 0 0 -32 0 0 0
-120 0 0 0 0 24 0 0 0 24 0 0 -8 0 0 0
-72 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
-24 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
-104 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
-104 0 6 0 0 6 0 0 0 6 0 0 8 0 -6 0
-128 0 0 0 0 16 0 0 0 0 0 0 -16 0 0 0
-125 0 3 0 0 15 0 3 0 -1 0 3 -19 0 -3 0
-104 0 0 0 0 24 0 0 0 8 0 0 -40 0 0 0
-104 0 6 0 0 22 0 0 0 -22 0 0 -40 0 6 0
-83 0 3 0 0 15 0 -3 0 -15 0 3 -19 0 3 0
-56 0 0 0 0 8 0 0 0 40 0 0 -40 0 0 0
-125 0 3 0 0 15 0 3 0 1 0 -3 -13 0 3 0
-104 0 0 0 0 24 0 0 0 -8 0 0 8 0 0 0
-104 0 0 0 0 24 0 0 0 24 0 0 8 0 0 0
-104 0 6 0 0 22 0 0 0 -6 0 0 8 0 6 0
-104 0 6 0 0 22 0 0 0 22 0 0 8 0 -6 0
-83 0 -3 0 0 15 0 3 0 15 0 3 -13 0 3 0
-83 0 3 0 0 1 0 3 0 1 0 3 -13 0 -3 0
-83 0 3 0 0 15 0 -3 0 15 0 -3 -13 0 -3 0
-64 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
-24 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
-101 0 -3 0 0 9 0 3 0 -23 0 3 5 0 3 0
-21 0 -3 0 0 -7 0 3 0 -7 0 3 -11 0 3 0
-77 0 -3 0 0 1 0 3 0 -1 0 -3 -13 0 -3 0
-77 0 -3 0 0 15 0 -3 0 -15 0 3 -13 0 -3 0
-53 0 -3 0 0 7 0 -3 0 41 0 3 -37 0 -3 0
-77 0 -3 0 0 15 0 -3 0 15 0 -3 -19 0 3 0
-21 0 -3 0 0 7 0 -3 0 7 0 -3 -11 0 3 0
-5 0 -3 0 0 7 0 -3 0 7 0 -3 5 0 3 0
-101 0 3 0 0 23 0 3 0 9 0 -3 -37 0 3 0
-77 0 3 0 0 -1 0 3 0 1 0 -3 -13 0 3 0
-77 0 3 0 0 15 0 3 0 -15 0 -3 -13 0 3 0
-53 0 3 0 0 7 0 3 0 41 0 -3 -37 0 3 0
-101 0 3 0 0 23 0 3 0 23 0 3 5 0 -3 0
-77 0 3 0 0 -1 0 3 0 -1 0 3 -19 0 -3 0
-77 0 3 0 0 15 0 3 0 15 0 3 -19 0 -3 0
-61 0 3 0 0 -1 0 3 0 -33 0 3 -3 0 -3 0
-53 0 3 0 0 7 0 3 0 -41 0 3 5 0 -3 0
-21 0 3 0 0 7 0 3 0 7 0 3 -11 0 -3 0
-5 0 3 0 0 7 0 3 0 7 0 3 5 0 -3 0
-56 0 -6 0 0 6 0 0 0 -6 0 0 8 0 -6 0
-56 0 -6 0 0 22 0 0 0 -22 0 0 8 0 -6 0
16 0 -6 0 0 14 0 0 0 -14 0 0 -16 0 -6 0
-56 0 -6 0 0 6 0 0 0 6 0 0 -40 0 6 0
-56 0 -6 0 0 22 0 0 0 22 0 0 -40 0 6 0
-40 0 -6 0 0 6 0 0 0 -26 0 0 -24 0 6 0
-32 0 -6 0 0 14 0 0 0 -34 0 0 -16 0 6 0
0 0 -6 0 0 14 0 0 0 14 0 0 -32 0 6 0
16 0 -6 0 0 14 0 0 0 14 0 0 -16 0 6 0
-80 0 0 0 0 32 0 0 0 0 0 0 -16 0 0 0
-80 0 6 0 0 30 0 0 0 -30 0 0 -16 0 6 0
-80 0 6 0 0 30 0 0 0 -2 0 0 -16 0 -6 0
-59 0 -3 0 0 23 0 3 0 -9 0 3 -37 0 3 0
-59 0 3 0 0 9 0 3 0 -9 0 -3 5 0 3 0
-40 0 0 0 0 24 0 0 0 24 0 0 -24 0 0 0
-32 0 0 0 0 16 0 0 0 32 0 0 -16 0 0 0
16 0 0 0 0 16 0 0 0 -16 0 0 -16 0 0 0
-80 0 0 0 0 32 0 0 0 32 0 0 -16 0 0 0
-80 0 6 0 0 30 0 0 0 2 0 0 -16 0 6 0
-80 0 6 0 0 30 0 0 0 30 0 0 -16 0 -6 0
-59 0 -3 0 0 23 0 3 0 23 0 3 -37 0 3 0
-59 0 3 0 0 9 0 3 0 9 0 3 -37 0 -3 0
-59 0 3 0 0 9 0 3 0 23 0 -3 5 0 3 0
-59 0 3 0 0 23 0 -3 0 9 0 3 5 0 3 0
-59 0 3 0 0 23 0 -3 0 23 0 -3 -37 0 -3 0
-56 0 0 0 0 24 0 0 0 8 0 0 8 0 0 0
-56 0 0 0 0 24 0 0 0 24 0 0 -40 0 0 0
-32 0 0 0 0 16 0 0 0 64 0 0 -16 0 0 0
0 0 0 0 0 16 0 0 0 16 0 0 -32 0 0 0
16 0 0 0 0 16 0 0 0 16 0 0 -16 0 0 0
-56 0 6 0 0 22 0 0 0 -22 0 0 8 0 6 0
-56 0 6 0 0 22 0 0 0 -6 0 0 -40 0 6 0
-32 0 6 0 0 14 0 0 0 -62 0 0 -16 0 6 0
-32 0 6 0 0 14 0 0 0 34 0 0 -16 0 6 0
0 0 6 0 0 14 0 0 0 -14 0 0 -32 0 6 0
16 0 6 0 0 14 0 0 0 -14 0 0 -16 0 6 0
-56 0 6 0 0 6 0 0 0 22 0 0 8 0 -6 0
-56 0 6 0 0 22 0 0 0 6 0 0 8 0 -6 0
16 0 6 0 0 14 0 0 0 14 0 0 -16 0 -6 0
37 0 -3 0 0 -7 0 -3 0 7 0 3 5 0 -3 0
37 0 -3 0 0 7 0 3 0 -7 0 -3 5 0 -3 0
-35 0 -3 0 0 -1 0 3 0 15 0 3 -13 0 3 0
-35 0 -3 0 0 15 0 3 0 -1 0 3 -13 0 3 0
-11 0 -3 0 0 7 0 3 0 55 0 3 -37 0 3 0
37 0 -3 0 0 7 0 3 0 7 0 3 -37 0 3 0
-35 0 3 0 0 1 0 3 0 -15 0 3 -13 0 -3 0
-11 0 3 0 0 -7 0 3 0 41 0 3 -37 0 -3 0
-35 0 3 0 0 1 0 3 0 15 0 -3 -19 0 3 0
-11 0 3 0 0 -7 0 3 0 -41 0 -3 5 0 3 0
21 0 3 0 0 -7 0 3 0 7 0 -3 -11 0 3 0
37 0 3 0 0 -7 0 3 0 7 0 -3 5 0 3 0
-35 0 3 0 0 15 0 -3 0 1 0 3 -19 0 3 0
-11 0 3 0 0 7 0 -3 0 -55 0 3 5 0 3 0
37 0 3 0 0 7 0 -3 0 -7 0 3 5 0 3 0
-35 0 3 0 0 15 0 -3 0 -1 0 -3 -13 0 -3 0
-32 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
-8 0 0 0 0 -8 0 0 0 40 0 0 -40 0 0 0
-32 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
-8 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
24 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
40 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
-32 0 0 0 0 16 0 0 0 0 0 0 -16 0 0 0
-16 0 0 0 0 0 0 0 0 -48 0 0 0 0 0 0
-16 0 0 0 0 16 0 0 0 32 0 0 0 0 0 0
-8 0 0 0 0 8 0 0 0 -56 0 0 8 0 0 0
24 0 0 0 0 8 0 0 0 -8 0 0 -8 0 0 0
40 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
-16 0 0 0 0 16 0 0 0 48 0 0 -48 0 0 0
-8 0 0 0 0 8 0 0 0 56 0 0 -40 0 0 0
40 0 0 0 0 8 0 0 0 8 0 0 -40 0 0 0
8 0 0 0 0 -8 0 0 0 8 0 0 -24 0 0 0
8 0 0 0 0 8 0 0 0 -8 0 0 -24 0 0 0
40 0 0 0 0 8 0 0 0 40 0 0 -40 0 0 0
56 0 0 0 0 8 0 0 0 40 0 0 -24 0 0 0
112 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
-128 0 0 0 0 16 0 0 0 -32 0 0 16 0 0 0
-120 0 0 0 0 24 0 0 0 -56 0 0 8 0 0 0
-80 0 0 0 0 16 0 0 0 -80 0 0 16 0 0 0
-24 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
-104 0 6 0 0 6 0 0 0 -6 0 0 -8 0 6 0
-125 0 3 0 0 15 0 3 0 -15 0 -3 -29 0 3 0
-125 0 3 0 0 15 0 3 0 -1 0 3 13 0 -3 0
-104 0 -6 0 0 22 0 0 0 -22 0 0 -8 0 -6 0
-104 0 -6 0 0 22 0 0 0 6 0 0 -8 0 6 0
-104 0 0 0 0 24 0 0 0 -24 0 0 -8 0 0 0
-104 0 0 0 0 24 0 0 0 8 0 0 -8 0 0 0
-104 0 6 0 0 22 0 0 0 -22 0 0 -8 0 6 0
-83 0 -3 0 0 15 0 3 0 -15 0 -3 13 0 -3 0
-83 0 -3 0 0 15 0 3 0 -1 0 3 -29 0 3 0
-64 0 0 0 0 16 0 0 0 -48 0 0 0 0 0 0
-24 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
-101 0 -3 0 0 9 0 3 0 -9 0 -3 -5 0 -3 0
-101 0 -3 0 0 9 0 3 0 23 0 -3 -5 0 -3 0
-77 0 -3 0 0 1 0 3 0 15 0 -3 -29 0 -3 0
-21 0 -3 0 0 -7 0 3 0 7 0 -3 11 0 -3 0
-5 0 -3 0 0 -7 0 3 0 7 0 -3 -5 0 -3 0
-101 0 -3 0 0 23 0 -3 0 -23 0 3 -5 0 -3 0
-101 0 -3 0 0 23 0 -3 0 9 0 3 -5 0 -3 0
-77 0 -3 0 0 15 0 -3 0 -15 0 3 19 0 -3 0
-77 0 -3 0 0 15 0 -3 0 1 0 3 -29 0 -3 0
-61 0 -3 0 0 15 0 -3 0 -47 0 3 3 0 -3 0
-21 0 -3 0 0 7 0 -3 0 -7 0 3 11 0 -3 0
-5 0 -3 0 0 7 0 -3 0 -7 0 3 -5 0 -3 0
-101 0 -3 0 0 21 0 3 0 7 0 -3 -5 0 9 0
-101 0 3 0 0 23 0 3 0 -23 0 -3 -5 0 3 0
-101 0 3 0 0 23 0 3 0 9 0 -3 -5 0 3 0
-77 0 3 0 0 15 0 3 0 -15 0 -3 19 0 3 0
-77 0 3 0 0 15 0 3 0 1 0 -3 -29 0 3 0
-61 0 3 0 0 15 0 3 0 -47 0 -3 3 0 3 0
-53 0 3 0 0 7 0 3 0 -55 0 -3 -5 0 3 0
-53 0 3 0 0 7 0 3 0 41 0 -3 -5 0 3 0
-21 0 3 0 0 7 0 3 0 -7 0 -3 11 0 3 0
-5 0 3 0 0 7 0 3 0 -7 0 -3 -5 0 3 0
-77 0 3 0 0 -1 0 3 0 -1 0 3 13 0 -3 0
-77 0 3 0 0 15 0 3 0 15 0 3 13 0 -3 0
-53 0 3 0 0 7 0 3 0 -41 0 3 37 0 -3 0
-56 0 -6 0 0 6 0 0 0 -22 0 0 -8 0 -6 0
-56 0 -6 0 0 22 0 0 0 -6 0 0 -8 0 -6 0
-32 0 -6 0 0 14 0 0 0 -62 0 0 16 0 -6 0
16 0 -6 0 0 14 0 0 0 -14 0 0 16 0 -6 0
-56 0 -6 0 0 6 0 0 0 6 0 0 -8 0 6 0
-56 0 -6 0 0 22 0 0 0 22 0 0 -8 0 6 0
-32 0 -6 0 0 14 0 0 0 -34 0 0 16 0 6 0
-80 0 0 0 0 32 0 0 0 -32 0 0 16 0 0 0
-80 0 0 0 0 32 0 0 0 0 0 0 16 0 0 0
-80 0 6 0 0 30 0 0 0 -2 0 0 16 0 -6 0
-59 0 -3 0 0 23 0 3 0 -9 0 3 -5 0 3 0
-59 0 3 0 0 9 0 3 0 -23 0 3 -5 0 -3 0
-56 0 0 0 0 24 0 0 0 -8 0 0 -8 0 0 0
-40 0 0 0 0 24 0 0 0 -56 0 0 24 0 0 0
-32 0 0 0 0 16 0 0 0 -64 0 0 16 0 0 0
16 0 0 0 0 16 0 0 0 -16 0 0 16 0 0 0
-59 0 -3 0 0 9 0 -3 0 9 0 -3 -5 0 3 0
-59 0 3 0 0 9 0 3 0 9 0 3 -5 0 -3 0
-59 0 3 0 0 23 0 -3 0 23 0 -3 -5 0 -3 0
-32 0 0 0 0 16 0 0 0 -32 0 0 16 0 0 0
-56 0 6 0 0 6 0 0 0 -22 0 0 -8 0 6 0
-56 0 6 0 0 22 0 0 0 -6 0 0 -8 0 6 0
-32 0 6 0 0 14 0 0 0 -62 0 0 16 0 6 0
-56 0 6 0 0 6 0 0 0 6 0 0 -8 0 -6 0
-56 0 6 0 0 22 0 0 0 22 0 0 -8 0 -6 0
-32 0 6 0 0 14 0 0 0 -34 0 0 16 0 -6 0
37 0 -3 0 0 -7 0 -3 0 -7 0 -3 -5 0 3 0
-35 0 -3 0 0 -1 0 3 0 -15 0 -3 13 0 -3 0
-35 0 -3 0 0 15 0 3 0 1 0 -3 13 0 -3 0
-11 0 -3 0 0 7 0 3 0 -55 0 -3 37 0 -3 0
-35 0 -3 0 0 -1 0 3 0 -1 0 3 -29 0 3 0
-35 0 -3 0 0 15 0 3 0 15 0 3 -29 0 3 0
-11 0 -3 0 0 7 0 3 0 -41 0 3 -5 0 3 0
37 0 -3 0 0 7 0 3 0 7 0 3 -5 0 3 0
-35 0 3 0 0 1 0 3 0 -15 0 3 19 0 -3 0
-35 0 3 0 0 1 0 3 0 1 0 3 -29 0 -3 0
37 0 3 0 0 -7 0 3 0 -7 0 3 -5 0 -3 0
-35 0 3 0 0 15 0 -3 0 -1 0 -3 19 0 -3 0
-35 0 3 0 0 15 0 -3 0 15 0 -3 -29 0 -3 0
-11 0 3 0 0 7 0 -3 0 55 0 -3 -5 0 -3 0
21 0 3 0 0 7 0 -3 0 7 0 -3 11 0 -3 0
37 0 3 0 0 7 0 -3 0 7 0 -3 -5 0 -3 0
-32 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
-32 0 0 0 0 0 0 0 0 0 0 0 -32 0 0 0
24 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
40 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
-32 0 0 0 0 16 0 0 0 0 0 0 16 0 0 0
-8 0 0 0 0 8 0 0 0 -56 0 0 40 0 0 0
-32 0 0 0 0 16 0 0 0 16 0 0 -32 0 0 0
-16 0 0 0 0 16 0 0 0 -32 0 0 0 0 0 0
-8 0 0 0 0 8 0 0 0 -40 0 0 -8 0 0 0
-8 0 0 0 0 8 0 0 0 56 0 0 -8 0 0 0
24 0 0 0 0 8 0 0 0 8 0 0 8 0 0 0
40 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
56 0 0 0 0 8 0 0 0 -40 0 0 24 0 0 0
16 0 0 0 0 0 0 0 0 -96 0 0 16 0 0 0
48 0 0 0 0 0 0 0 0 -48 0 0 32 0 0 0
-16 0 0 0 0 0 0 0 0 -96 0 0 16 0 0 0
-88 0 0 0 0 8 0 0 0 -72 0 0 8 0 0 0
-88 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
-88 0 6 0 0 6 0 0 0 -22 0 0 -8 0 6 0
-88 0 6 0 0 6 0 0 0 6 0 0 -8 0 -6 0
-48 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
-112 0 0 0 0 16 0 0 0 -80 0 0 16 0 0 0
-64 0 0 0 0 16 0 0 0 -96 0 0 16 0 0 0
-112 0 0 0 0 16 0 0 0 -16 0 0 -16 0 0 0
-88 0 0 0 0 24 0 0 0 -24 0 0 8 0 0 0
-88 0 0 0 0 24 0 0 0 8 0 0 8 0 0 0
-88 0 6 0 0 22 0 0 0 -22 0 0 8 0 6 0
-88 0 6 0 0 22 0 0 0 6 0 0 8 0 -6 0
-67 0 -3 0 0 15 0 3 0 -15 0 -3 29 0 -3 0
-67 0 -3 0 0 15 0 3 0 -1 0 3 -13 0 3 0
-67 0 3 0 0 1 0 3 0 -15 0 3 -13 0 -3 0
-67 0 3 0 0 15 0 -3 0 -1 0 -3 -13 0 -3 0
-64 0 0 0 0 16 0 0 0 0 0 0 -16 0 0 0
-8 0 0 0 0 8 0 0 0 -8 0 0 24 0 0 0
-72 0 -6 0 0 6 0 0 0 -70 0 0 24 0 -6 0
-72 0 0 0 0 8 0 0 0 -72 0 0 24 0 0 0
-72 0 6 0 0 6 0 0 0 -70 0 0 24 0 6 0
-72 0 6 0 0 6 0 0 0 -42 0 0 24 0 -6 0
-51 0 -3 0 0 -1 0 3 0 -49 0 3 3 0 3 0
-32 0 0 0 0 0 0 0 0 -96 0 0 32 0 0 0
8 0 0 0 0 -8 0 0 0 -56 0 0 8 0 0 0
8 0 0 0 0 -8 0 0 0 -56 0 0 40 0 0 0
-72 0 -6 0 0 6 0 0 0 -26 0 0 -24 0 6 0
8 0 0 0 0 -8 0 0 0 -40 0 0 -8 0 0 0
-93 0 -3 0 0 15 0 -3 0 -49 0 -3 -3 0 3 0
-93 0 3 0 0 15 0 3 0 -49 0 3 -3 0 -3 0
-72 0 -6 0 0 22 0 0 0 -42 0 0 -24 0 6 0
-51 0 3 0 0 1 0 3 0 -49 0 -3 -3 0 3 0
-51 0 3 0 0 15 0 -3 0 -63 0 3 -3 0 3 0
-32 0 0 0 0 16 0 0 0 -16 0 0 -32 0 0 0
8 0 0 0 0 8 0 0 0 -56 0 0 -8 0 0 0
-93 0 -3 0 0 15 0 -3 0 -47 0 3 3 0 -3 0
-93 0 3 0 0 15 0 3 0 -47 0 -3 3 0 3 0
-72 0 -6 0 0 22 0 0 0 -54 0 0 24 0 -6 0
-72 0 0 0 0 24 0 0 0 -56 0 0 24 0 0 0
-72 0 6 0 0 22 0 0 0 -26 0 0 24 0 -6 0
-51 0 -3 0 0 15 0 3 0 -33 0 3 3 0 3 0
-51 0 3 0 0 1 0 3 0 -47 0 3 3 0 -3 0
-51 0 3 0 0 15 0 -3 0 -33 0 -3 3 0 -3 0
-48 0 0 0 0 16 0 0 0 -48 0 0 48 0 0 0
-32 0 0 0 0 0 0 0 0 -80 0 0 16 0 0 0
-32 0 0 0 0 16 0 0 0 -80 0 0 32 0 0 0
-24 0 0 0 0 8 0 0 0 -88 0 0 24 0 0 0
8 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
8 0 0 0 0 8 0 0 0 -40 0 0 40 0 0 0
-69 0 -9 0 0 7 0 3 0 -69 0 3 21 0 -3 0
-69 0 -3 0 0 9 0 3 0 -71 0 3 21 0 3 0
-69 0 -3 0 0 9 0 3 0 -39 0 3 21 0 3 0
-48 0 -6 0 0 0 0 6 0 -62 0 0 42 0 0 0
-45 0 -3 0 0 1 0 3 0 -47 0 3 -3 0 3 0
-29 0 -3 0 0 1 0 3 0 -15 0 3 13 0 3 0
-21 0 -3 0 0 -7 0 3 0 -103 0 3 21 0 3 0
11 0 -3 0 0 -7 0 3 0 -55 0 3 5 0 3 0
-69 0 -9 0 0 7 0 3 0 -27 0 -3 -21 0 3 0
-45 0 -3 0 0 1 0 3 0 -49 0 -3 3 0 -3 0
-29 0 -3 0 0 1 0 3 0 -1 0 -3 -29 0 -3 0
-90 0 0 0 0 14 0 0 0 -48 0 6 0 0 -6 0
-45 0 -3 0 0 15 0 -3 0 -63 0 3 3 0 -3 0
11 0 -3 0 0 7 0 -3 0 -55 0 3 -5 0 -3 0
-69 0 -3 0 0 23 0 -3 0 -25 0 -3 21 0 3 0
-69 0 3 0 0 21 0 -3 0 -55 0 -3 21 0 9 0
-45 0 -3 0 0 15 0 -3 0 -33 0 -3 -3 0 3 0
-29 0 -3 0 0 15 0 -3 0 -1 0 -3 13 0 3 0
-21 0 -3 0 0 7 0 -3 0 -89 0 -3 21 0 3 0
11 0 -3 0 0 7 0 -3 0 -41 0 -3 37 0 3 0
-69 0 3 0 0 9 0 -3 0 -39 0 -3 21 0 -3 0
-69 0 9 0 0 7 0 -3 0 -69 0 -3 21 0 3 0
-29 0 3 0 0 1 0 -3 0 -15 0 -3 13 0 -3 0
-69 0 3 0 0 9 0 -3 0 -25 0 3 -21 0 3 0
11 0 3 0 0 -7 0 -3 0 -41 0 3 -5 0 3 0
-69 0 -3 0 0 21 0 3 0 -41 0 -3 -21 0 9 0
-45 0 3 0 0 -1 0 3 0 -47 0 -3 3 0 3 0
-45 0 3 0 0 15 0 3 0 -63 0 -3 3 0 3 0
-29 0 3 0 0 -1 0 3 0 -15 0 -3 -13 0 3 0
11 0 3 0 0 7 0 3 0 -55 0 -3 -5 0 3 0
-69 0 -3 0 0 21 0 3 0 -55 0 3 21 0 -9 0
-69 0 3 0 0 23 0 3 0 -25 0 3 21 0 -3 0
-48 0 0 0 0 14 0 6 0 -48 0 0 42 0 -6 0
-45 0 3 0 0 -1 0 3 0 -49 0 3 -3 0 -3 0
-45 0 3 0 0 15 0 3 0 -33 0 3 -3 0 -3 0
-29 0 3 0 0 15 0 3 0 -1 0 3 13 0 -3 0
-21 0 3 0 0 7 0 3 0 -89 0 3 21 0 -3 0
11 0 3 0 0 7 0 3 0 -41 0 3 5 0 -3 0
-48 0 -6 0 0 2 0 0 0 -46 0 0 0 0 6 0
-8 0 -6 0 0 -6 0 0 0 -22 0 0 -8 0 6 0
-48 0 -6 0 0 2 0 0 0 -18 0 0 0 0 -6 0
-8 0 -6 0 0 -6 0 0 0 6 0 0 -8 0 -6 0
-24 0 -6 0 0 6 0 0 0 -54 0 0 24 0 -6 0
-24 0 -6 0 0 22 0 0 0 -70 0 0 24 0 -6 0
-8 0 -6 0 0 6 0 0 0 -22 0 0 8 0 -6 0
-8 0 -6 0 0 22 0 0 0 -22 0 0 -8 0 -6 0
-48 0 -6 0 0 30 0 0 0 -50 0 0 0 0 6 0
-48 0 -6 0 0 30 0 0 0 -18 0 0 0 0 6 0
-48 0 0 0 0 28 0 0 0 -48 0 0 0 0 12 0
-27 0 -3 0 0 21 0 -3 0 -41 0 3 21 0 9 0
-24 0 -6 0 0 6 0 0 0 -42 0 0 -24 0 6 0
-24 0 -6 0 0 22 0 0 0 -42 0 0 24 0 6 0
-24 0 -6 0 0 22 0 0 0 -26 0 0 -24 0 6 0
-8 0 -6 0 0 22 0 0 0 -74 0 0 8 0 6 0
-8 0 -6 0 0 22 0 0 0 6 0 0 -8 0 6 0
0 0 -6 0 0 14 0 0 0 -82 0 0 0 0 6 0
32 0 -6 0 0 14 0 0 0 -34 0 0 -16 0 6 0
32 0 -6 0 0 14 0 0 0 -34 0 0 16 0 6 0
-48 0 6 0 0 -2 0 0 0 -78 0 0 0 0 6 0
-27 0 -3 0 0 -9 0 3 0 -71 0 -3 21 0 -3 0
-8 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
32 0 0 0 0 -16 0 0 0 -64 0 0 16 0 0 0
-48 0 6 0 0 -2 0 0 0 -46 0 0 0 0 6 0
-48 0 6 0 0 -2 0 0 0 -18 0 0 0 0 -6 0
-27 0 -3 0 0 -9 0 3 0 -39 0 -3 21 0 -3 0
-27 0 -3 0 0 -9 0 3 0 -25 0 3 -21 0 3 0
32 0 0 0 0 -16 0 0 0 -32 0 0 16 0 0 0
-48 0 0 0 0 32 0 0 0 -48 0 0 0 0 0 0
-48 0 6 0 0 2 0 0 0 -50 0 0 0 0 6 0
-27 0 -3 0 0 9 0 -3 0 -57 0 3 21 0 -3 0
-27 0 -3 0 0 23 0 3 0 -71 0 -3 21 0 -3 0
-27 0 3 0 0 9 0 3 0 -57 0 -3 21 0 3 0
-27 0 3 0 0 23 0 -3 0 -71 0 3 21 0 3 0
-24 0 0 0 0 24 0 0 0 -72 0 0 24 0 0 0
-8 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
-8 0 0 0 0 24 0 0 0 -24 0 0 -8 0 0 0
32 0 0 0 0 16 0 0 0 -64 0 0 16 0 0 0
-48 0 0 0 0 32 0 0 0 -16 0 0 0 0 0 0
-48 0 6 0 0 2 0 0 0 -18 0 0 0 0 6 0
-48 0 6 0 0 30 0 0 0 -46 0 0 0 0 6 0
-48 0 6 0 0 30 0 0 0 -18 0 0 0 0 -6 0
-27 0 -3 0 0 9 0 -3 0 -25 0 3 21 0 -3 0
-27 0 -3 0 0 23 0 3 0 -39 0 -3 21 0 -3 0
-27 0 -3 0 0 23 0 3 0 -25 0 3 -21 0 3 0
-27 0 3 0 0 9 0 3 0 -25 0 -3 21 0 3 0
-27 0 3 0 0 23 0 -3 0 -39 0 3 21 0 3 0
-24 0 0 0 0 24 0 0 0 -40 0 0 24 0 0 0
-8 0 0 0 0 24 0 0 0 -72 0 0 8 0 0 0
-8 0 0 0 0 24 0 0 0 8 0 0 -8 0 0 0
32 0 0 0 0 16 0 0 0 -32 0 0 16 0 0 0
-24 0 6 0 0 -6 0 0 0 -70 0 0 24 0 -6 0
-8 0 6 0 0 -6 0 0 0 -22 0 0 -8 0 -6 0
-48 0 12 0 0 0 0 0 0 -20 0 0 0 0 0 0
-24 0 6 0 0 -6 0 0 0 -26 0 0 -24 0 6 0
-8 0 6 0 0 -6 0 0 0 6 0 0 -8 0 6 0
-24 0 6 0 0 6 0 0 0 -54 0 0 24 0 6 0
-24 0 6 0 0 22 0 0 0 -70 0 0 24 0 6 0
-8 0 6 0 0 6 0 0 0 -22 0 0 8 0 6 0
32 0 6 0 0 14 0 0 0 -62 0 0 16 0 6 0
-27 0 3 0 0 21 0 3 0 -41 0 -3 21 0 -9 0
-27 0 9 0 0 7 0 3 0 -27 0 -3 21 0 -3 0
-24 0 6 0 0 6 0 0 0 -26 0 0 24 0 -6 0
-24 0 6 0 0 22 0 0 0 -42 0 0 24 0 -6 0
-8 0 6 0 0 6 0 0 0 6 0 0 8 0 -6 0
-8 0 6 0 0 22 0 0 0 6 0 0 -8 0 -6 0
32 0 6 0 0 14 0 0 0 -34 0 0 16 0 -6 0
-3 0 -3 0 0 1 0 -3 0 -63 0 -3 3 0 3 0
-3 0 -3 0 0 1 0 -3 0 -33 0 3 -3 0 -3 0
13 0 -3 0 0 1 0 -3 0 -1 0 3 13 0 -3 0
53 0 -3 0 0 -7 0 -3 0 -41 0 3 5 0 -3 0
-6 0 0 0 0 0 0 6 0 -48 0 -6 42 0 0 0
-3 0 -3 0 0 -1 0 3 0 -47 0 -3 45 0 -3 0
-3 0 -3 0 0 15 0 3 0 -63 0 -3 45 0 -3 0
13 0 -3 0 0 15 0 3 0 -15 0 -3 13 0 -3 0
-3 0 -3 0 0 -1 0 3 0 -33 0 3 3 0 3 0
-3 0 -3 0 0 15 0 3 0 -49 0 3 3 0 3 0
13 0 -3 0 0 -1 0 3 0 -1 0 3 -13 0 3 0
13 0 -3 0 0 15 0 3 0 -1 0 3 -29 0 3 0
53 0 -3 0 0 7 0 3 0 -41 0 3 -5 0 3 0
-3 0 3 0 0 -15 0 3 0 -47 0 3 3 0 -3 0
-3 0 3 0 0 1 0 3 0 -63 0 3 3 0 -3 0
13 0 3 0 0 1 0 3 0 -15 0 3 -29 0 -3 0
-6 0 6 0 0 0 0 0 0 -34 0 -6 0 0 0 0
-3 0 3 0 0 -15 0 3 0 -49 0 -3 -3 0 3 0
-3 0 3 0 0 1 0 3 0 -49 0 -3 45 0 3 0
-3 0 3 0 0 1 0 3 0 -33 0 -3 -3 0 3 0
13 0 3 0 0 1 0 3 0 -1 0 -3 13 0 3 0
21 0 3 0 0 -7 0 3 0 -89 0 -3 21 0 3 0
53 0 3 0 0 -7 0 3 0 -41 0 -3 5 0 3 0
53 0 3 0 0 -7 0 3 0 -41 0 -3 37 0 3 0
-3 0 3 0 0 -1 0 -3 0 -63 0 3 -3 0 3 0
-3 0 3 0 0 15 0 -3 0 -47 0 3 -3 0 3 0
13 0 3 0 0 15 0 -3 0 -15 0 3 13 0 3 0
53 0 3 0 0 7 0 -3 0 -55 0 3 5 0 3 0
-3 0 3 0 0 -1 0 -3 0 -33 0 -3 3 0 -3 0
-3 0 3 0 0 15 0 -3 0 -49 0 -3 3 0 -3 0
13 0 3 0 0 -1 0 -3 0 -1 0 -3 -13 0 -3 0
53 0 3 0 0 7 0 -3 0 -41 0 -3 -5 0 -3 0
0 0 0 0 0 0 0 0 0 -64 0 0 0 0 0 0
16 0 0 0 0 0 0 0 0 -16 0 0 -32 0 0 0
56 0 0 0 0 -8 0 0 0 -56 0 0 -8 0 0 0
16 0 0 0 0 0 0 0 0 -80 0 0 32 0 0 0
24 0 0 0 0 -8 0 0 0 -88 0 0 24 0 0 0
56 0 0 0 0 -8 0 0 0 -40 0 0 40 0 0 0
0 0 0 0 0 16 0 0 0 -64 0 0 48 0 0 0
0 0 0 0 0 16 0 0 0 -48 0 0 0 0 0 0
16 0 0 0 0 16 0 0 0 -96 0 0 32 0 0 0
24 0 0 0 0 8 0 0 0 -104 0 0 24 0 0 0
56 0 0 0 0 8 0 0 0 -56 0 0 8 0 0 0
56 0 0 0 0 8 0 0 0 -56 0 0 40 0 0 0
16 0 0 0 0 16 0 0 0 0 0 0 -32 0 0 0
72 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
72 0 0 0 0 8 0 0 0 -88 0 0 24 0 0 0
32 0 0 0 0 16 0 0 0 32 0 0 -16 0 0 0
72 0 0 0 0 8 0 0 0 -8 0 0 8 0 0 0
80 0 0 0 0 0 0 0 0 -96 0 0 16 0 0 0
112 0 0 0 0 0 0 0 0 -48 0 0 0 0 0 0
112 0 0 0 0 0 0 0 0 -48 0 0 32 0 0 0
-64 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
-109 0 3 0 0 15 0 3 0 1 0 -3 -29 0 3 0
-88 0 0 0 0 24 0 0 0 -8 0 0 -8 0 0 0
-88 0 0 0 0 24 0 0 0 24 0 0 -8 0 0 0
-88 0 6 0 0 22 0 0 0 -6 0 0 -8 0 6 0
-67 0 -3 0 0 15 0 3 0 15 0 3 -29 0 3 0
-64 0 0 0 0 16 0 0 0 0 0 0 16 0 0 0
-64 0 0 0 0 16 0 0 0 16 0 0 -32 0 0 0
-48 0 0 0 0 16 0 0 0 48 0 0 -16 0 0 0
-8 0 0 0 0 8 0 0 0 8 0 0 -24 0 0 0
-93 0 3 0 0 -1 0 3 0 49 0 -3 -45 0 3 0
-72 0 0 0 0 8 0 0 0 72 0 0 -24 0 0 0
-72 0 6 0 0 6 0 0 0 42 0 0 -24 0 6 0
-72 0 6 0 0 6 0 0 0 70 0 0 -24 0 -6 0
-48 0 0 0 0 0 0 0 0 64 0 0 -48 0 0 0
8 0 0 0 0 -8 0 0 0 56 0 0 -40 0 0 0
-96 0 0 0 0 16 0 0 0 32 0 0 -48 0 0 0
-93 0 3 0 0 15 0 3 0 33 0 -3 -45 0 3 0
-93 0 3 0 0 15 0 3 0 47 0 3 -3 0 -3 0
-72 0 -6 0 0 22 0 0 0 54 0 0 -24 0 6 0
-72 0 0 0 0 24 0 0 0 56 0 0 -24 0 0 0
-72 0 6 0 0 22 0 0 0 26 0 0 -24 0 6 0
-72 0 6 0 0 22 0 0 0 54 0 0 -24 0 -6 0
-51 0 -3 0 0 15 0 3 0 33 0 -3 -3 0 -3 0
-51 0 -3 0 0 15 0 3 0 47 0 3 -45 0 3 0
-51 0 3 0 0 1 0 3 0 33 0 3 -45 0 -3 0
-51 0 3 0 0 15 0 -3 0 47 0 -3 -45 0 -3 0
-48 0 0 0 0 16 0 0 0 48 0 0 -48 0 0 0
-32 0 0 0 0 16 0 0 0 80 0 0 -32 0 0 0
-24 0 0 0 0 8 0 0 0 88 0 0 -24 0 0 0
8 0 0 0 0 8 0 0 0 40 0 0 -40 0 0 0
8 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
12 0 0 0 0 8 0 0 0 40 0 12 -24 0 0 0
-69 0 -3 0 0 9 0 3 0 39 0 -3 -21 0 -3 0
-69 0 -3 0 0 9 0 3 0 71 0 -3 -21 0 -3 0
-45 0 -3 0 0 1 0 3 0 47 0 -3 3 0 -3 0
-45 0 -3 0 0 1 0 3 0 63 0 -3 -45 0 -3 0
-29 0 -3 0 0 1 0 3 0 15 0 -3 -13 0 -3 0
11 0 -3 0 0 -7 0 3 0 55 0 -3 -37 0 -3 0
-69 0 -3 0 0 23 0 -3 0 25 0 3 -21 0 -3 0
-45 0 -3 0 0 15 0 -3 0 33 0 3 3 0 -3 0
-29 0 -3 0 0 15 0 -3 0 1 0 3 -13 0 -3 0
11 0 -3 0 0 7 0 -3 0 41 0 3 -37 0 -3 0
11 0 -3 0 0 7 0 -3 0 41 0 3 -5 0 -3 0
-29 0 3 0 0 1 0 -3 0 15 0 3 -13 0 3 0
-69 0 3 0 0 23 0 3 0 25 0 -3 -21 0 3 0
-69 0 3 0 0 23 0 3 0 57 0 -3 -21 0 3 0
-48 0 6 0 0 0 0 6 0 34 0 0 -42 0 0 0
-45 0 3 0 0 -1 0 3 0 33 0 -3 -45 0 3 0
-45 0 3 0 0 15 0 3 0 49 0 -3 -45 0 3 0
-29 0 3 0 0 -1 0 3 0 1 0 -3 -29 0 3 0
-29 0 3 0 0 15 0 3 0 1 0 -3 -13 0 3 0
11 0 3 0 0 7 0 3 0 41 0 -3 -37 0 3 0
-45 0 3 0 0 -1 0 3 0 47 0 3 -3 0 -3 0
-24 0 -6 0 0 6 0 0 0 26 0 0 -24 0 -6 0
-8 0 -6 0 0 6 0 0 0 -6 0 0 -8 0 -6 0
32 0 -6 0 0 14 0 0 0 34 0 0 -16 0 -6 0
-24 0 -6 0 0 6 0 0 0 54 0 0 -24 0 6 0
-8 0 -6 0 0 6 0 0 0 22 0 0 -8 0 6 0
-27 0 -3 0 0 -9 0 3 0 39 0 3 -21 0 3 0
32 0 0 0 0 -16 0 0 0 32 0 0 -16 0 0 0
-48 0 6 0 0 2 0 0 0 18 0 0 0 0 -6 0
-27 0 -3 0 0 9 0 -3 0 25 0 -3 -21 0 3 0
-27 0 3 0 0 9 0 3 0 25 0 3 -21 0 -3 0
-27 0 3 0 0 23 0 -3 0 39 0 -3 -21 0 -3 0
-24 0 0 0 0 24 0 0 0 40 0 0 -24 0 0 0
-8 0 0 0 0 24 0 0 0 -8 0 0 8 0 0 0
-27 0 -3 0 0 9 0 -3 0 57 0 -3 -21 0 3 0
-27 0 3 0 0 9 0 3 0 57 0 3 -21 0 -3 0
-27 0 3 0 0 23 0 -3 0 71 0 -3 -21 0 -3 0
-24 0 0 0 0 24 0 0 0 72 0 0 -24 0 0 0
-8 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
-24 0 6 0 0 -6 0 0 0 42 0 0 -24 0 -6 0
-24 0 6 0 0 6 0 0 0 26 0 0 -24 0 6 0
-24 0 6 0 0 22 0 0 0 42 0 0 -24 0 6 0
-8 0 6 0 0 6 0 0 0 -6 0 0 -8 0 6 0
-24 0 6 0 0 6 0 0 0 54 0 0 -24 0 -6 0
-24 0 6 0 0 22 0 0 0 70 0 0 -24 0 -6 0
-8 0 6 0 0 6 0 0 0 22 0 0 -8 0 -6 0
32 0 6 0 0 14 0 0 0 62 0 0 -16 0 -6 0
-3 0 -3 0 0 1 0 -3 0 49 0 -3 -45 0 3 0
13 0 -3 0 0 1 0 -3 0 1 0 -3 -13 0 3 0
-3 0 -3 0 0 -1 0 3 0 33 0 -3 -3 0 -3 0
-3 0 -3 0 0 15 0 3 0 49 0 -3 -3 0 -3 0
13 0 -3 0 0 -1 0 3 0 1 0 -3 13 0 -3 0
-3 0 -3 0 0 -1 0 3 0 47 0 3 -45 0 3 0
-3 0 -3 0 0 15 0 3 0 63 0 3 -45 0 3 0
13 0 -3 0 0 -1 0 3 0 15 0 3 -29 0 3 0
13 0 -3 0 0 15 0 3 0 15 0 3 -13 0 3 0
53 0 -3 0 0 7 0 3 0 55 0 3 -37 0 3 0
-3 0 3 0 0 1 0 3 0 33 0 3 3 0 -3 0
-3 0 3 0 0 1 0 3 0 49 0 3 -45 0 -3 0
13 0 3 0 0 1 0 3 0 1 0 3 -13 0 -3 0
53 0 3 0 0 -7 0 3 0 41 0 3 -5 0 -3 0
-3 0 3 0 0 -1 0 -3 0 47 0 -3 -45 0 -3 0
-3 0 3 0 0 15 0 -3 0 47 0 -3 3 0 -3 0
-3 0 3 0 0 15 0 -3 0 63 0 -3 -45 0 -3 0
13 0 3 0 0 15 0 -3 0 15 0 -3 -13 0 -3 0
53 0 3 0 0 7 0 -3 0 55 0 -3 -37 0 -3 0
53 0 3 0 0 7 0 -3 0 55 0 -3 -5 0 -3 0
0 0 0 0 0 0 0 0 0 48 0 0 -48 0 0 0
16 0 0 0 0 0 0 0 0 80 0 0 -32 0 0 0
56 0 0 0 0 -8 0 0 0 40 0 0 -40 0 0 0
0 0 0 0 0 16 0 0 0 64 0 0 -48 0 0 0
16 0 0 0 0 0 0 0 0 16 0 0 -32 0 0 0
56 0 0 0 0 8 0 0 0 56 0 0 -40 0 0 0
32 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
72 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
72 0 0 0 0 8 0 0 0 8 0 0 -8 0 0 0
112 0 0 0 0 0 0 0 0 48 0 0 -32 0 0 0
-66 0 -12 0 0 6 0 0 0 -36 0 6 24 0 -6 0
-42 0 -12 0 0 2 0 0 0 -44 0 6 0 0 6 0
-42 0 -12 0 0 30 0 0 0 -44 0 6 0 0 -6 0
-21 0 -15 0 0 23 0 -3 0 -19 0 3 -21 0 -3 0
-42 0 -6 0 0 28 0 0 0 -14 0 6 0 0 -12 0
-21 0 -15 0 0 21 0 3 0 -35 0 3 21 0 -9 0
-18 0 -12 0 0 6 0 0 0 -20 0 6 24 0 -6 0
-18 0 -12 0 0 22 0 0 0 -36 0 6 24 0 -6 0
0 0 -18 0 0 14 0 0 0 -42 0 0 0 0 -6 0
3 0 -15 0 0 1 0 3 0 -27 0 3 -3 0 3 0
3 0 -15 0 0 15 0 -3 0 -43 0 3 3 0 -3 0
6 0 -18 0 0 0 0 0 0 -58 0 6 0 0 0 0
-66 0 -12 0 0 6 0 0 0 36 0 -6 -24 0 6 0
-66 0 -12 0 0 22 0 0 0 20 0 -6 -24 0 6 0
-45 0 -15 0 0 15 0 -3 0 27 0 -3 -3 0 3 0
-18 0 -18 0 0 8 0 0 0 82 0 -6 -24 0 0 0
30 0 -18 0 0 8 0 0 0 34 0 -6 -24 0 0 0
-39 0 -15 0 0 15 0 3 0 27 0 -9 3 0 3 0
-42 0 -12 0 0 2 0 0 0 12 0 -6 0 0 -6 0
-42 0 -12 0 0 30 0 0 0 12 0 -6 0 0 6 0
-21 0 -15 0 0 9 0 3 0 19 0 -3 -21 0 -3 0
-18 0 -18 0 0 8 0 0 0 18 0 -6 -24 0 0 0
-21 0 -15 0 0 9 0 3 0 51 0 -3 -21 0 -3 0
-18 0 -18 0 0 24 0 0 0 66 0 -6 -24 0 0 0
-21 0 -15 0 0 21 0 3 0 35 0 -3 -21 0 9 0
-18 0 -12 0 0 6 0 0 0 20 0 -6 -24 0 6 0
0 0 -18 0 0 0 0 6 0 42 0 0 -42 0 0 0
3 0 -15 0 0 1 0 3 0 27 0 -3 3 0 -3 0
3 0 -15 0 0 1 0 3 0 43 0 -3 -45 0 -3 0
6 0 -18 0 0 0 0 0 0 26 0 -6 0 0 0 0
-45 0 15 0 0 -1 0 3 0 -43 0 -3 3 0 3 0
-45 0 21 0 0 -1 0 -3 0 -41 0 -3 -3 0 3 0
-39 0 15 0 0 1 0 3 0 -43 0 -9 3 0 -3 0
-39 0 15 0 0 15 0 -3 0 -27 0 -9 -3 0 3 0
-42 0 12 0 0 2 0 0 0 -12 0 -6 0 0 -6 0
-18 0 12 0 0 -6 0 0 0 -36 0 -6 24 0 -6 0
-42 0 12 0 0 -2 0 0 0 -44 0 -6 0 0 6 0
-18 0 12 0 0 6 0 0 0 -36 0 -6 -24 0 6 0
-18 0 18 0 0 -8 0 0 0 -66 0 -6 24 0 0 0
-42 0 18 0 0 0 0 0 0 -10 0 -6 0 0 0 0
3 0 15 0 0 1 0 -3 0 -27 0 -3 -3 0 -3 0
3 0 15 0 0 -1 0 3 0 -27 0 -3 3 0 3 0
3 0 21 0 0 1 0 3 0 -57 0 -3 3 0 -3 0
6 0 18 0 0 0 0 0 0 -58 0 -6 0 0 0 0
-45 0 15 0 0 -1 0 3 0 43 0 3 -3 0 -3 0
-66 0 12 0 0 22 0 0 0 20 0 6 -24 0 -6 0
-45 0 15 0 0 15 0 3 0 27 0 3 -3 0 -3 0
-18 0 12 0 0 -6 0 0 0 36 0 6 -24 0 6 0
-42 0 6 0 0 28 0 0 0 14 0 6 0 0 -12 0
-42 0 12 0 0 -2 0 0 0 12 0 6 0 0 -6 0
-21 0 15 0 0 21 0 -3 0 35 0 3 -21 0 -9 0
-18 0 12 0 0 6 0 0 0 20 0 6 -24 0 -6 0
-18 0 12 0 0 22 0 0 0 36 0 6 -24 0 -6 0
-21 0 15 0 0 9 0 -3 0 19 0 3 -21 0 3 0
-18 0 18 0 0 8 0 0 0 18 0 6 -24 0 0 0
-21 0 15 0 0 9 0 -3 0 51 0 3 -21 0 3 0
3 0 15 0 0 1 0 -3 0 43 0 3 -45 0 3 0
0 0 18 0 0 14 0 0 0 42 0 0 0 0 -6 0
3 0 15 0 0 -1 0 3 0 27 0 3 -3 0 -3 0
6 0 18 0 0 0 0 0 0 26 0 6 0 0 0 0
-32 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
-64 0 0 0 0 0 0 0 0 -64 0 0 32 0 0 0
-64 0 6 0 0 -2 0 0 0 -34 0 0 32 0 -6 0
-88 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
-85 0 3 0 0 7 0 3 0 -41 0 3 5 0 -3 0
-64 0 -6 0 0 14 0 0 0 -34 0 0 -16 0 6 0
-64 0 0 0 0 16 0 0 0 -32 0 0 -16 0 0 0
-64 0 6 0 0 14 0 0 0 -62 0 0 -16 0 6 0
-43 0 -3 0 0 7 0 3 0 -55 0 -3 5 0 -3 0
-43 0 3 0 0 7 0 -3 0 -55 0 3 5 0 3 0
16 0 0 0 0 0 0 0 0 -48 0 0 0 0 0 0
-85 0 3 0 0 7 0 3 0 -39 0 -3 11 0 3 0
-64 0 -6 0 0 14 0 0 0 -46 0 0 32 0 -6 0
-64 0 0 0 0 16 0 0 0 -48 0 0 32 0 0 0
-64 0 6 0 0 14 0 0 0 -46 0 0 32 0 6 0
-64 0 6 0 0 14 0 0 0 -18 0 0 32 0 -6 0
-43 0 -3 0 0 7 0 3 0 -25 0 3 11 0 3 0
-43 0 3 0 0 7 0 -3 0 -25 0 -3 11 0 -3 0
-16 0 0 0 0 0 0 0 0 -80 0 0 32 0 0 0
32 0 0 0 0 0 0 0 0 -32 0 0 32 0 0 0
-61 0 -3 0 0 1 0 3 0 -63 0 3 29 0 3 0
-61 0 -3 0 0 1 0 3 0 -17 0 -3 -13 0 -3 0
-37 0 -3 0 0 -7 0 3 0 -41 0 -3 11 0 -3 0
-82 0 0 0 0 6 0 0 0 -40 0 6 8 0 -6 0
-61 0 -3 0 0 15 0 -3 0 -31 0 3 -13 0 -3 0
-37 0 -3 0 0 7 0 -3 0 -55 0 3 11 0 -3 0
-13 0 -3 0 0 -1 0 -3 0 1 0 3 -13 0 -3 0
-61 0 -3 0 0 15 0 -3 0 -49 0 -3 29 0 3 0
-37 0 -3 0 0 7 0 -3 0 -25 0 -3 5 0 3 0
-61 0 -3 0 0 13 0 3 0 -33 0 -3 -13 0 9 0
-61 0 3 0 0 15 0 3 0 -31 0 -3 -13 0 3 0
-37 0 3 0 0 -9 0 3 0 -39 0 -3 11 0 3 0
-37 0 3 0 0 7 0 3 0 -55 0 -3 11 0 3 0
-21 0 3 0 0 -9 0 3 0 -7 0 -3 -5 0 3 0
-13 0 3 0 0 -1 0 3 0 1 0 -3 -13 0 3 0
19 0 3 0 0 -1 0 3 0 -47 0 -3 3 0 3 0
-61 0 3 0 0 15 0 3 0 -49 0 3 29 0 -3 0
-61 0 3 0 0 15 0 3 0 -17 0 3 29 0 -3 0
-37 0 3 0 0 -9 0 3 0 -41 0 3 5 0 -3 0
-37 0 3 0 0 7 0 3 0 -25 0 3 5 0 -3 0
-21 0 3 0 0 -9 0 3 0 -73 0 3 21 0 -3 0
-40 0 -6 0 0 22 0 0 0 -38 0 0 8 0 -6 0
-40 0 0 0 0 20 0 0 0 -40 0 0 8 0 -12 0
-16 0 -6 0 0 -2 0 0 0 -46 0 0 32 0 -6 0
-16 0 -6 0 0 14 0 0 0 -62 0 0 32 0 -6 0
8 0 -6 0 0 6 0 0 0 -6 0 0 8 0 -6 0
56 0 -6 0 0 6 0 0 0 -54 0 0 8 0 -6 0
-40 0 -6 0 0 22 0 0 0 -42 0 0 8 0 6 0
-40 0 -6 0 0 22 0 0 0 -10 0 0 8 0 6 0
-16 0 -6 0 0 -2 0 0 0 -34 0 0 -16 0 6 0
-16 0 -6 0 0 14 0 0 0 -18 0 0 -16 0 6 0
0 0 -6 0 0 -2 0 0 0 -66 0 0 0 0 6 0
-40 0 0 0 0 24 0 0 0 -72 0 0 8 0 0 0
-40 0 0 0 0 24 0 0 0 -40 0 0 8 0 0 0
-40 0 6 0 0 22 0 0 0 -70 0 0 8 0 6 0
-40 0 6 0 0 22 0 0 0 -42 0 0 8 0 -6 0
-19 0 -3 0 0 1 0 -3 0 -49 0 3 29 0 -3 0
-19 0 -3 0 0 15 0 3 0 -63 0 -3 29 0 -3 0
-19 0 -3 0 0 15 0 3 0 -49 0 3 -13 0 3 0
-19 0 3 0 0 1 0 3 0 -49 0 -3 29 0 3 0
-16 0 0 0 0 16 0 0 0 -64 0 0 32 0 0 0
-16 0 0 0 0 16 0 0 0 -48 0 0 -16 0 0 0
0 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
40 0 0 0 0 8 0 0 0 -56 0 0 24 0 0 0
-40 0 0 0 0 24 0 0 0 -8 0 0 8 0 0 0
-40 0 6 0 0 22 0 0 0 -38 0 0 8 0 6 0
-40 0 6 0 0 22 0 0 0 -10 0 0 8 0 -6 0
-19 0 -3 0 0 15 0 3 0 -31 0 -3 29 0 -3 0
-19 0 -3 0 0 15 0 3 0 -17 0 3 -13 0 3 0
-19 0 3 0 0 1 0 3 0 -31 0 3 -13 0 -3 0
-19 0 3 0 0 1 0 3 0 -17 0 -3 29 0 3 0
-19 0 3 0 0 15 0 -3 0 -31 0 3 29 0 3 0
-19 0 3 0 0 15 0 -3 0 -17 0 -3 -13 0 -3 0
-16 0 0 0 0 16 0 0 0 -32 0 0 32 0 0 0
0 0 0 0 0 16 0 0 0 -64 0 0 16 0 0 0
8 0 0 0 0 8 0 0 0 -72 0 0 8 0 0 0
8 0 0 0 0 8 0 0 0 24 0 0 8 0 0 0
40 0 0 0 0 8 0 0 0 -24 0 0 24 0 0 0
56 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
-16 0 6 0 0 14 0 0 0 -62 0 0 32 0 6 0
-16 0 6 0 0 14 0 0 0 -46 0 0 -16 0 6 0
8 0 6 0 0 6 0 0 0 -6 0 0 8 0 6 0
56 0 6 0 0 6 0 0 0 -54 0 0 8 0 6 0
-16 0 6 0 0 -2 0 0 0 -18 0 0 32 0 -6 0
-16 0 6 0 0 14 0 0 0 -34 0 0 32 0 -6 0
-16 0 6 0 0 14 0 0 0 -18 0 0 -16 0 -6 0
0 0 6 0 0 -2 0 0 0 14 0 0 16 0 -6 0
8 0 6 0 0 6 0 0 0 22 0 0 8 0 -6 0
56 0 6 0 0 6 0 0 0 -26 0 0 8 0 -6 0
5 0 -3 0 0 7 0 3 0 -39 0 -3 5 0 -3 0
21 0 -3 0 0 -9 0 3 0 -87 0 -3 21 0 -3 0
5 0 -3 0 0 -9 0 3 0 -25 0 3 11 0 3 0
5 0 -3 0 0 7 0 3 0 -41 0 3 11 0 3 0
29 0 -3 0 0 -1 0 3 0 15 0 3 -13 0 3 0
77 0 -3 0 0 -1 0 3 0 -33 0 3 -13 0 3 0
5 0 3 0 0 -7 0 3 0 -55 0 3 11 0 -3 0
29 0 3 0 0 -15 0 3 0 1 0 3 -13 0 -3 0
5 0 3 0 0 -7 0 3 0 -25 0 -3 5 0 3 0
77 0 3 0 0 -15 0 3 0 -33 0 -3 29 0 3 0
5 0 3 0 0 7 0 -3 0 -39 0 3 5 0 3 0
77 0 3 0 0 -1 0 -3 0 -47 0 3 29 0 3 0
5 0 3 0 0 7 0 -3 0 -41 0 -3 11 0 -3 0
29 0 3 0 0 -1 0 -3 0 15 0 -3 -13 0 -3 0
77 0 3 0 0 -1 0 -3 0 -33 0 -3 -13 0 -3 0
32 0 0 0 0 -16 0 0 0 0 0 0 -16 0 0 0
64 0 0 0 0 -16 0 0 0 -48 0 0 0 0 0 0
8 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
80 0 0 0 0 -16 0 0 0 -32 0 0 32 0 0 0
80 0 0 0 0 0 0 0 0 -48 0 0 32 0 0 0
32 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
64 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
80 0 0 0 0 0 0 0 0 -32 0 0 -16 0 0 0
80 0 0 0 0 -16 0 0 0 -80 0 0 16 0 0 0
48 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
80 0 0 0 0 0 0 0 0 -80 0 0 32 0 0 0
96 0 0 0 0 0 0 0 0 -80 0 0 16 0 0 0
104 0 0 0 0 -8 0 0 0 -88 0 0 8 0 0 0
136 0 0 0 0 -8 0 0 0 -40 0 0 24 0 0 0
152 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
-64 0 6 0 0 -2 0 0 0 34 0 0 -32 0 6 0
32 0 0 0 0 -16 0 0 0 48 0 0 -32 0 0 0
-85 0 3 0 0 7 0 3 0 25 0 -3 -53 0 3 0
-85 0 3 0 0 7 0 3 0 39 0 3 -11 0 -3 0
-64 0 0 0 0 16 0 0 0 48 0 0 -32 0 0 0
-64 0 6 0 0 14 0 0 0 18 0 0 -32 0 6 0
-64 0 6 0 0 14 0 0 0 46 0 0 -32 0 -6 0
-43 0 -3 0 0 7 0 3 0 25 0 -3 -11 0 -3 0
-43 0 -3 0 0 7 0 3 0 39 0 3 -53 0 3 0
-43 0 3 0 0 7 0 -3 0 25 0 3 -11 0 3 0
-40 0 0 0 0 8 0 0 0 40 0 0 -56 0 0 0
-16 0 0 0 0 0 0 0 0 80 0 0 -32 0 0 0
32 0 0 0 0 0 0 0 0 32 0 0 -32 0 0 0
-43 0 3 0 0 7 0 -3 0 55 0 -3 -5 0 -3 0
-61 0 -3 0 0 1 0 3 0 31 0 -3 -29 0 -3 0
-61 0 -3 0 0 1 0 3 0 63 0 -3 -29 0 -3 0
-37 0 -3 0 0 -7 0 3 0 39 0 -3 -5 0 -3 0
35 0 -3 0 0 -15 0 3 0 47 0 -3 -29 0 -3 0
-61 0 -3 0 0 15 0 -3 0 17 0 3 -29 0 -3 0
-61 0 -3 0 0 15 0 -3 0 49 0 3 -29 0 -3 0
-37 0 -3 0 0 7 0 -3 0 25 0 3 -5 0 -3 0
35 0 -3 0 0 -1 0 -3 0 33 0 3 -29 0 -3 0
-61 0 3 0 0 15 0 3 0 17 0 -3 -29 0 3 0
-61 0 3 0 0 15 0 3 0 49 0 -3 -29 0 3 0
-37 0 3 0 0 7 0 3 0 25 0 -3 -5 0 3 0
-37 0 3 0 0 7 0 3 0 41 0 -3 -53 0 3 0
-13 0 3 0 0 -1 0 3 0 -15 0 -3 -29 0 3 0
-13 0 3 0 0 -1 0 3 0 81 0 -3 -29 0 3 0
35 0 3 0 0 -1 0 3 0 33 0 -3 -29 0 3 0
-37 0 3 0 0 7 0 3 0 55 0 3 -11 0 -3 0
-21 0 3 0 0 -9 0 3 0 7 0 3 5 0 -3 0
-13 0 3 0 0 -1 0 3 0 -1 0 3 13 0 -3 0
-16 0 -6 0 0 14 0 0 0 18 0 0 16 0 -6 0
-16 0 -6 0 0 -2 0 0 0 46 0 0 -32 0 6 0
-16 0 -6 0 0 14 0 0 0 62 0 0 -32 0 6 0
8 0 -6 0 0 6 0 0 0 6 0 0 -8 0 6 0
-40 0 0 0 0 24 0 0 0 8 0 0 -8 0 0 0
-40 0 0 0 0 24 0 0 0 40 0 0 -8 0 0 0
-40 0 6 0 0 -6 0 0 0 10 0 0 -8 0 -6 0
-40 0 6 0 0 22 0 0 0 10 0 0 -8 0 6 0
-40 0 6 0 0 22 0 0 0 38 0 0 -8 0 -6 0
-19 0 -3 0 0 1 0 -3 0 17 0 -3 -29 0 3 0
-19 0 -3 0 0 15 0 3 0 31 0 3 -29 0 3 0
-19 0 3 0 0 1 0 3 0 17 0 3 -29 0 -3 0
-19 0 3 0 0 15 0 -3 0 31 0 -3 -29 0 -3 0
-16 0 0 0 0 0 0 0 0 16 0 0 -32 0 0 0
-16 0 0 0 0 16 0 0 0 32 0 0 -32 0 0 0
0 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
8 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
40 0 0 0 0 8 0 0 0 24 0 0 -24 0 0 0
56 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
-19 0 -3 0 0 1 0 -3 0 49 0 -3 -29 0 3 0
-19 0 -3 0 0 15 0 3 0 63 0 3 -29 0 3 0
-19 0 3 0 0 1 0 3 0 49 0 3 -29 0 -3 0
-19 0 3 0 0 15 0 -3 0 63 0 -3 -29 0 -3 0
-16 0 0 0 0 16 0 0 0 64 0 0 -32 0 0 0
0 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
40 0 0 0 0 8 0 0 0 56 0 0 -24 0 0 0
-16 0 6 0 0 -2 0 0 0 18 0 0 -32 0 6 0
0 0 6 0 0 -2 0 0 0 -14 0 0 -16 0 6 0
8 0 6 0 0 6 0 0 0 -22 0 0 -8 0 6 0
40 0 6 0 0 6 0 0 0 26 0 0 -24 0 6 0
-16 0 6 0 0 -2 0 0 0 46 0 0 -32 0 -6 0
-16 0 6 0 0 14 0 0 0 62 0 0 -32 0 -6 0
0 0 6 0 0 -2 0 0 0 14 0 0 -16 0 -6 0
8 0 6 0 0 6 0 0 0 6 0 0 -8 0 -6 0
40 0 6 0 0 6 0 0 0 54 0 0 -24 0 -6 0
56 0 6 0 0 6 0 0 0 54 0 0 -8 0 -6 0
5 0 -3 0 0 7 0 3 0 41 0 -3 -11 0 -3 0
29 0 -3 0 0 -1 0 3 0 -15 0 -3 13 0 -3 0
5 0 -3 0 0 -9 0 3 0 39 0 3 -53 0 3 0
5 0 -3 0 0 7 0 3 0 55 0 3 -53 0 3 0
29 0 -3 0 0 -1 0 3 0 -1 0 3 -29 0 3 0
77 0 -3 0 0 -1 0 3 0 47 0 3 -29 0 3 0
5 0 3 0 0 -7 0 3 0 25 0 3 -5 0 -3 0
77 0 3 0 0 -15 0 3 0 33 0 3 -29 0 -3 0
29 0 3 0 0 -1 0 -3 0 -15 0 3 13 0 3 0
5 0 3 0 0 7 0 -3 0 39 0 -3 -5 0 -3 0
77 0 3 0 0 -1 0 -3 0 47 0 -3 -29 0 -3 0
8 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
80 0 0 0 0 -16 0 0 0 32 0 0 -32 0 0 0
32 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
64 0 0 0 0 0 0 0 0 32 0 0 0 0 0 0
8 0 0 0 0 8 0 0 0 56 0 0 -56 0 0 0
24 0 0 0 0 8 0 0 0 88 0 0 -40 0 0 0
32 0 0 0 0 0 0 0 0 0 0 0 -32 0 0 0
80 0 0 0 0 0 0 0 0 48 0 0 -32 0 0 0
80 0 0 0 0 -16 0 0 0 0 0 0 -32 0 0 0
96 0 0 0 0 -16 0 0 0 0 0 0 -16 0 0 0
48 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
80 0 0 0 0 0 0 0 0 80 0 0 -32 0 0 0
88 0 0 0 0 -8 0 0 0 -8 0 0 -24 0 0 0
120 0 0 0 0 -8 0 0 0 40 0 0 -40 0 0 0
136 0 0 0 0 -8 0 0 0 40 0 0 -24 0 0 0
152 0 0 0 0 -8 0 0 0 40 0 0 -8 0 0 0
-104 0 0 0 0 24 0 0 0 -72 0 0 8 0 0 0
-56 0 0 0 0 8 0 0 0 -72 0 0 8 0 0 0
-56 0 0 0 0 24 0 0 0 -88 0 0 8 0 0 0
-104 0 0 0 0 8 0 0 0 8 0 0 -24 0 0 0
-104 0 0 0 0 24 0 0 0 -8 0 0 -24 0 0 0
-101 0 -3 0 0 9 0 3 0 7 0 -3 -21 0 -3 0
-80 0 0 0 0 32 0 0 0 -16 0 0 0 0 0 0
-56 0 0 0 0 8 0 0 0 -8 0 0 -24 0 0 0
16 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0
-85 0 3 0 0 7 0 3 0 -55 0 -3 -5 0 3 0
-85 0 3 0 0 7 0 3 0 -41 0 3 37 0 -3 0
-64 0 -6 0 0 14 0 0 0 -34 0 0 16 0 6 0
-64 0 0 0 0 16 0 0 0 -64 0 0 16 0 0 0
-64 0 6 0 0 14 0 0 0 -62 0 0 16 0 6 0
-64 0 6 0 0 14 0 0 0 -34 0 0 16 0 -6 0
-43 0 -3 0 0 7 0 3 0 -41 0 3 -5 0 3 0
-40 0 0 0 0 8 0 0 0 -56 0 0 40 0 0 0
-85 0 3 0 0 7 0 3 0 -25 0 3 -11 0 -3 0
-64 0 0 0 0 16 0 0 0 -16 0 0 -32 0 0 0
-43 0 -3 0 0 7 0 3 0 -39 0 -3 -11 0 -3 0
-43 0 3 0 0 -7 0 3 0 -25 0 -3 -11 0 3 0
-43 0 3 0 0 7 0 -3 0 -39 0 3 -11 0 3 0
-24 0 0 0 0 8 0 0 0 8 0 0 -40 0 0 0
-88 0 0 0 0 24 0 0 0 -40 0 0 -8 0 0 0
-85 0 -3 0 0 9 0 3 0 -55 0 3 -11 0 3 0
-16 0 0 0 0 16 0 0 0 0 0 0 -32 0 0 0
-85 0 -3 0 0 9 0 3 0 -25 0 -3 -5 0 -3 0
-85 0 -3 0 0 23 0 -3 0 -39 0 3 -5 0 -3 0
-85 0 3 0 0 9 0 -3 0 -25 0 3 -5 0 3 0
-85 0 3 0 0 23 0 3 0 -39 0 -3 -5 0 3 0
-64 0 0 0 0 32 0 0 0 -48 0 0 16 0 0 0
-64 0 0 0 0 32 0 0 0 -16 0 0 16 0 0 0
-64 0 6 0 0 2 0 0 0 -46 0 0 16 0 -6 0
-64 0 6 0 0 30 0 0 0 -46 0 0 16 0 6 0
-43 0 -3 0 0 9 0 -3 0 -39 0 -3 -5 0 3 0
-43 0 -3 0 0 23 0 3 0 -25 0 3 -5 0 3 0
-43 0 3 0 0 9 0 3 0 -39 0 3 -5 0 -3 0
-43 0 3 0 0 23 0 -3 0 -25 0 -3 -5 0 -3 0
-24 0 0 0 0 8 0 0 0 -72 0 0 8 0 0 0
16 0 0 0 0 16 0 0 0 -32 0 0 0 0 0 0
-61 0 -3 0 0 17 0 3 0 -63 0 3 13 0 3 0
-37 0 -3 0 0 9 0 3 0 -55 0 3 37 0 3 0
-37 0 -3 0 0 9 0 3 0 -39 0 3 -11 0 3 0
-21 0 -3 0 0 9 0 3 0 -87 0 3 21 0 3 0
-21 0 -3 0 0 9 0 3 0 -7 0 3 5 0 3 0
35 0 -3 0 0 1 0 3 0 -47 0 3 13 0 3 0
-37 0 -3 0 0 9 0 3 0 -41 0 -3 -5 0 -3 0
-13 0 -3 0 0 1 0 3 0 15 0 -3 -29 0 -3 0
-37 0 -3 0 0 7 0 -3 0 -39 0 3 -5 0 -3 0
-37 0 -3 0 0 23 0 -3 0 -55 0 3 -5 0 -3 0
-13 0 -3 0 0 15 0 -3 0 1 0 3 -29 0 -3 0
-37 0 -3 0 0 7 0 -3 0 -41 0 -3 -11 0 3 0
-37 0 -3 0 0 23 0 -3 0 -25 0 -3 -11 0 3 0
-21 0 -3 0 0 23 0 -3 0 -73 0 -3 21 0 3 0
35 0 -3 0 0 15 0 -3 0 -33 0 -3 13 0 3 0
-61 0 3 0 0 17 0 -3 0 -63 0 -3 13 0 -3 0
-37 0 3 0 0 9 0 -3 0 -55 0 -3 37 0 -3 0
-21 0 3 0 0 9 0 -3 0 -87 0 -3 21 0 -3 0
35 0 3 0 0 1 0 -3 0 -47 0 -3 13 0 -3 0
-37 0 3 0 0 9 0 -3 0 -41 0 3 -5 0 3 0
-13 0 3 0 0 1 0 -3 0 15 0 3 -29 0 3 0
-37 0 3 0 0 7 0 3 0 -39 0 -3 -5 0 3 0
-13 0 3 0 0 15 0 3 0 1 0 -3 -29 0 3 0
-61 0 3 0 0 -1 0 3 0 -49 0 3 13 0 -3 0
-61 0 3 0 0 -1 0 3 0 -17 0 3 13 0 -3 0
-37 0 3 0 0 7 0 3 0 -41 0 3 -11 0 -3 0
-40 0 -6 0 0 10 0 0 0 -70 0 0 -8 0 6 0
-40 0 -6 0 0 10 0 0 0 -38 0 0 -8 0 6 0
8 0 -6 0 0 -6 0 0 0 -6 0 0 -8 0 6 0
-16 0 -6 0 0 2 0 0 0 -34 0 0 16 0 -6 0
0 0 -6 0 0 2 0 0 0 14 0 0 -16 0 -6 0
8 0 -6 0 0 -6 0 0 0 22 0 0 -8 0 -6 0
56 0 -6 0 0 -6 0 0 0 -26 0 0 -8 0 -6 0
-16 0 -6 0 0 14 0 0 0 -46 0 0 16 0 -6 0
-40 0 -6 0 0 6 0 0 0 -42 0 0 -8 0 6 0
-40 0 -6 0 0 6 0 0 0 -10 0 0 -8 0 6 0
-16 0 -6 0 0 14 0 0 0 -34 0 0 -32 0 6 0
-16 0 -6 0 0 14 0 0 0 -18 0 0 16 0 6 0
-40 0 6 0 0 6 0 0 0 -70 0 0 -8 0 6 0
-16 0 0 0 0 0 0 0 0 -64 0 0 16 0 0 0
-40 0 6 0 0 6 0 0 0 -38 0 0 -8 0 6 0
-40 0 6 0 0 6 0 0 0 -10 0 0 -8 0 -6 0
-19 0 -3 0 0 -1 0 3 0 -31 0 -3 13 0 -3 0
-19 0 -3 0 0 -1 0 3 0 -17 0 3 -29 0 3 0
56 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
-40 0 6 0 0 10 0 0 0 -42 0 0 -8 0 6 0
-19 0 -3 0 0 17 0 -3 0 -49 0 3 13 0 -3 0
8 0 0 0 0 24 0 0 0 -8 0 0 -8 0 0 0
-40 0 6 0 0 10 0 0 0 -38 0 0 -8 0 -6 0
-40 0 6 0 0 10 0 0 0 -10 0 0 -8 0 6 0
-19 0 -3 0 0 17 0 -3 0 -17 0 3 13 0 -3 0
-19 0 3 0 0 17 0 3 0 -17 0 -3 13 0 3 0
-19 0 3 0 0 31 0 -3 0 -31 0 3 13 0 3 0
-16 0 6 0 0 2 0 0 0 -62 0 0 16 0 -6 0
8 0 6 0 0 -6 0 0 0 -6 0 0 -8 0 -6 0
-16 0 6 0 0 2 0 0 0 -34 0 0 16 0 6 0
-16 0 6 0 0 2 0 0 0 -18 0 0 -32 0 6 0
0 0 6 0 0 2 0 0 0 -66 0 0 0 0 6 0
8 0 6 0 0 -6 0 0 0 22 0 0 -8 0 6 0
56 0 6 0 0 -6 0 0 0 -26 0 0 -8 0 6 0
-16 0 6 0 0 14 0 0 0 -46 0 0 16 0 6 0
-16 0 6 0 0 14 0 0 0 -18 0 0 16 0 -6 0
29 0 -3 0 0 1 0 -3 0 1 0 -3 -29 0 3 0
5 0 -3 0 0 9 0 -3 0 -25 0 3 -11 0 -3 0
21 0 -3 0 0 9 0 -3 0 -73 0 3 21 0 -3 0
77 0 -3 0 0 1 0 -3 0 -33 0 3 13 0 -3 0
5 0 -3 0 0 7 0 3 0 -25 0 3 -5 0 3 0
5 0 3 0 0 -7 0 3 0 -39 0 3 -5 0 -3 0
5 0 3 0 0 9 0 3 0 -55 0 3 -5 0 -3 0
29 0 3 0 0 1 0 3 0 1 0 3 -29 0 -3 0
5 0 3 0 0 -7 0 3 0 -41 0 -3 -11 0 3 0
5 0 3 0 0 9 0 3 0 -25 0 -3 -11 0 3 0
21 0 3 0 0 9 0 3 0 -73 0 -3 21 0 3 0
77 0 3 0 0 1 0 3 0 -33 0 -3 13 0 3 0
5 0 3 0 0 7 0 -3 0 -55 0 3 -11 0 3 0
5 0 3 0 0 23 0 -3 0 -39 0 3 -11 0 3 0
5 0 3 0 0 7 0 -3 0 -25 0 -3 -5 0 -3 0
24 0 0 0 0 8 0 0 0 -72 0 0 24 0 0 0
32 0 0 0 0 0 0 0 0 -80 0 0 16 0 0 0
80 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
32 0 0 0 0 16 0 0 0 16 0 0 -32 0 0 0
48 0 0 0 0 0 0 0 0 -32 0 0 -16 0 0 0
-88 0 0 0 0 8 0 0 0 40 0 0 -40 0 0 0
-85 0 3 0 0 7 0 3 0 41 0 -3 -37 0 3 0
-64 0 -6 0 0 14 0 0 0 34 0 0 -16 0 -6 0
-64 0 0 0 0 16 0 0 0 64 0 0 -16 0 0 0
-64 0 6 0 0 14 0 0 0 34 0 0 -16 0 6 0
-64 0 6 0 0 14 0 0 0 62 0 0 -16 0 -6 0
-43 0 -3 0 0 7 0 3 0 41 0 -3 5 0 -3 0
-43 0 3 0 0 7 0 -3 0 55 0 -3 -37 0 -3 0
-40 0 0 0 0 8 0 0 0 56 0 0 -40 0 0 0
-88 0 0 0 0 24 0 0 0 24 0 0 -40 0 0 0
-85 0 -3 0 0 9 0 3 0 39 0 -3 -37 0 -3 0
-85 0 3 0 0 23 0 3 0 25 0 -3 -37 0 3 0
-64 0 0 0 0 32 0 0 0 48 0 0 -16 0 0 0
-64 0 6 0 0 2 0 0 0 18 0 0 -16 0 -6 0
-64 0 6 0 0 30 0 0 0 18 0 0 -16 0 6 0
-64 0 6 0 0 30 0 0 0 46 0 0 -16 0 -6 0
-43 0 -3 0 0 9 0 -3 0 25 0 -3 -37 0 3 0
-43 0 -3 0 0 23 0 3 0 25 0 -3 5 0 -3 0
-43 0 3 0 0 9 0 3 0 25 0 3 -37 0 -3 0
-43 0 3 0 0 23 0 -3 0 39 0 -3 -37 0 -3 0
-40 0 0 0 0 8 0 0 0 24 0 0 -40 0 0 0
-40 0 0 0 0 24 0 0 0 40 0 0 -40 0 0 0
-24 0 0 0 0 24 0 0 0 -8 0 0 -8 0 0 0
-61 0 -3 0 0 17 0 3 0 31 0 -3 -13 0 -3 0
-37 0 -3 0 0 -7 0 3 0 39 0 -3 -37 0 -3 0
-37 0 -3 0 0 9 0 3 0 39 0 -3 11 0 -3 0
-37 0 -3 0 0 9 0 3 0 55 0 -3 -37 0 -3 0
-21 0 -3 0 0 9 0 3 0 7 0 -3 -5 0 -3 0
-21 0 -3 0 0 9 0 3 0 87 0 -3 -21 0 -3 0
-13 0 -3 0 0 1 0 3 0 -1 0 -3 -13 0 -3 0
35 0 -3 0 0 1 0 3 0 47 0 -3 -13 0 -3 0
-61 0 -3 0 0 31 0 -3 0 17 0 3 -13 0 -3 0
-61 0 -3 0 0 31 0 -3 0 49 0 3 -13 0 -3 0
-37 0 -3 0 0 7 0 -3 0 25 0 3 -37 0 -3 0
-37 0 -3 0 0 23 0 -3 0 41 0 3 -37 0 -3 0
-13 0 -3 0 0 15 0 -3 0 -15 0 3 -13 0 -3 0
35 0 -3 0 0 15 0 -3 0 33 0 3 -13 0 -3 0
-61 0 3 0 0 17 0 -3 0 31 0 3 -13 0 3 0
-37 0 3 0 0 9 0 -3 0 55 0 3 -37 0 3 0
-13 0 3 0 0 1 0 -3 0 -1 0 3 -13 0 3 0
-61 0 3 0 0 -1 0 3 0 17 0 -3 -13 0 3 0
-61 0 3 0 0 -1 0 3 0 49 0 -3 -13 0 3 0
-13 0 3 0 0 15 0 3 0 -15 0 -3 -13 0 3 0
-16 0 -6 0 0 2 0 0 0 34 0 0 -16 0 6 0
-16 0 -6 0 0 2 0 0 0 62 0 0 -16 0 -6 0
0 0 -6 0 0 2 0 0 0 14 0 0 16 0 -6 0
8 0 -6 0 0 -6 0 0 0 6 0 0 8 0 -6 0
-40 0 -6 0 0 6 0 0 0 10 0 0 8 0 -6 0
-19 0 -3 0 0 29 0 -3 0 33 0 -3 -13 0 -9 0
-16 0 -6 0 0 14 0 0 0 18 0 0 -16 0 -6 0
-16 0 -6 0 0 14 0 0 0 46 0 0 -16 0 6 0
-40 0 6 0 0 6 0 0 0 38 0 0 8 0 -6 0
-19 0 -3 0 0 -1 0 3 0 31 0 3 -13 0 3 0
-19 0 3 0 0 -1 0 -3 0 31 0 -3 -13 0 -3 0
56 0 0 0 0 -8 0 0 0 24 0 0 8 0 0 0
-16 0 0 0 0 0 0 0 0 64 0 0 -16 0 0 0
-40 0 6 0 0 10 0 0 0 10 0 0 8 0 -6 0
-19 0 -3 0 0 17 0 -3 0 17 0 -3 -13 0 3 0
-19 0 3 0 0 17 0 3 0 17 0 3 -13 0 -3 0
8 0 0 0 0 24 0 0 0 -24 0 0 8 0 0 0
-40 0 6 0 0 10 0 0 0 42 0 0 8 0 -6 0
-19 0 -3 0 0 17 0 -3 0 49 0 -3 -13 0 3 0
-19 0 3 0 0 17 0 3 0 49 0 3 -13 0 -3 0
-16 0 6 0 0 2 0 0 0 34 0 0 -16 0 -6 0
8 0 6 0 0 -6 0 0 0 -22 0 0 8 0 -6 0
56 0 6 0 0 -6 0 0 0 26 0 0 8 0 -6 0
-16 0 6 0 0 14 0 0 0 18 0 0 -16 0 6 0
-16 0 6 0 0 14 0 0 0 46 0 0 -16 0 -6 0
21 0 -3 0 0 9 0 -3 0 73 0 -3 -21 0 3 0
29 0 -3 0 0 1 0 -3 0 -15 0 -3 -13 0 3 0
77 0 -3 0 0 1 0 -3 0 33 0 -3 -13 0 3 0
5 0 -3 0 0 7 0 3 0 25 0 -3 5 0 -3 0
5 0 -3 0 0 7 0 3 0 39 0 3 -37 0 3 0
29 0 -3 0 0 15 0 3 0 -1 0 3 -13 0 3 0
5 0 3 0 0 -7 0 3 0 25 0 3 -37 0 -3 0
5 0 3 0 0 9 0 3 0 41 0 3 -37 0 -3 0
21 0 3 0 0 9 0 3 0 73 0 3 -21 0 -3 0
29 0 3 0 0 1 0 3 0 -15 0 3 -13 0 -3 0
77 0 3 0 0 1 0 3 0 33 0 3 -13 0 -3 0
5 0 3 0 0 7 0 -3 0 39 0 -3 -37 0 -3 0
5 0 3 0 0 23 0 -3 0 55 0 -3 -37 0 -3 0
29 0 3 0 0 15 0 -3 0 -1 0 -3 -13 0 -3 0
77 0 3 0 0 15 0 -3 0 47 0 -3 -13 0 -3 0
8 0 0 0 0 -8 0 0 0 24 0 0 -40 0 0 0
24 0 0 0 0 8 0 0 0 72 0 0 -24 0 0 0
32 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
80 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
32 0 0 0 0 16 0 0 0 0 0 0 -16 0 0 0
-48 0 6 0 0 -2 0 0 0 -14 0 0 0 0 6 0
-48 0 6 0 0 -2 0 0 0 14 0 0 0 0 -6 0
-27 0 -3 0 0 -9 0 3 0 -7 0 -3 21 0 -3 0
-27 0 -3 0 0 -9 0 3 0 7 0 3 -21 0 3 0
-69 0 3 0 0 7 0 3 0 -23 0 -3 -21 0 3 0
-69 0 3 0 0 7 0 3 0 -9 0 3 21 0 -3 0
-48 0 -6 0 0 14 0 0 0 -30 0 0 0 0 -6 0
-48 0 -6 0 0 14 0 0 0 -2 0 0 0 0 6 0
-48 0 6 0 0 14 0 0 0 -30 0 0 0 0 6 0
-48 0 6 0 0 14 0 0 0 -2 0 0 0 0 -6 0
-27 0 -3 0 0 7 0 3 0 -23 0 -3 21 0 -3 0
-27 0 -3 0 0 7 0 3 0 -9 0 3 -21 0 3 0
-27 0 3 0 0 -7 0 3 0 -23 0 3 -21 0 -3 0
-27 0 3 0 0 7 0 -3 0 -9 0 -3 -21 0 -3 0
36 0 0 0 0 0 0 0 0 -16 0 12 0 0 0 0
-66 0 0 0 0 -8 0 6 0 -8 0 -6 -18 0 0 0
-45 0 -9 0 0 -1 0 3 0 13 0 -3 3 0 3 0
-45 0 -3 0 0 1 0 3 0 -17 0 -3 3 0 -3 0
-24 0 -6 0 0 -8 0 6 0 6 0 0 -18 0 0 0
-21 0 -3 0 0 -7 0 3 0 -9 0 -3 27 0 -3 0
-5 0 -3 0 0 -7 0 3 0 -41 0 -3 11 0 -3 0
-5 0 -3 0 0 -7 0 3 0 39 0 -3 -5 0 -3 0
-3 0 15 0 0 -15 0 3 0 -43 0 3 3 0 -3 0
35 0 -3 0 0 -15 0 3 0 -1 0 -3 -13 0 -3 0
35 0 -3 0 0 -15 0 3 0 -1 0 -3 19 0 -3 0
39 0 -3 0 0 -15 0 3 0 -1 0 9 3 0 -3 0
51 0 -3 0 0 -15 0 3 0 -1 0 -3 3 0 -3 0
-66 0 0 0 0 6 0 0 0 -8 0 6 24 0 -6 0
-45 0 -9 0 0 13 0 -3 0 -29 0 3 3 0 -9 0
-45 0 -3 0 0 15 0 -3 0 -31 0 3 3 0 -3 0
-45 0 3 0 0 13 0 -3 0 -1 0 3 3 0 -9 0
-21 0 -3 0 0 7 0 -3 0 -23 0 3 27 0 -3 0
-5 0 -3 0 0 7 0 -3 0 -55 0 3 11 0 -3 0
-5 0 -3 0 0 7 0 -3 0 25 0 3 -5 0 -3 0
-3 0 15 0 0 -1 0 -3 0 27 0 -3 3 0 -3 0
35 0 -3 0 0 -1 0 -3 0 -15 0 3 -13 0 -3 0
35 0 -3 0 0 -1 0 -3 0 -15 0 3 19 0 -3 0
39 0 -3 0 0 -1 0 -3 0 -15 0 -9 3 0 -3 0
51 0 -3 0 0 -1 0 -3 0 -15 0 3 3 0 -3 0
-66 0 6 0 0 6 0 6 0 -22 0 -6 -18 0 6 0
-45 0 -3 0 0 13 0 3 0 -1 0 -3 3 0 9 0
-45 0 3 0 0 15 0 3 0 -31 0 -3 3 0 3 0
-45 0 9 0 0 13 0 3 0 -29 0 -3 3 0 9 0
-24 0 0 0 0 6 0 6 0 -8 0 0 -18 0 6 0
-24 0 6 0 0 -8 0 6 0 -22 0 0 -18 0 0 0
-21 0 3 0 0 7 0 3 0 -23 0 -3 27 0 3 0
-5 0 3 0 0 -9 0 3 0 -55 0 -3 -5 0 3 0
-5 0 3 0 0 7 0 3 0 -55 0 -3 11 0 3 0
-5 0 3 0 0 7 0 3 0 25 0 -3 -5 0 3 0
3 0 3 0 0 -1 0 3 0 -63 0 -3 3 0 3 0
3 0 3 0 0 -1 0 3 0 33 0 -3 3 0 3 0
35 0 3 0 0 -1 0 3 0 -15 0 -3 -13 0 3 0
35 0 3 0 0 -1 0 3 0 -15 0 -3 19 0 3 0
39 0 3 0 0 -1 0 3 0 -15 0 9 3 0 3 0
51 0 3 0 0 -1 0 3 0 -15 0 -3 3 0 3 0
3 0 3 0 0 -1 0 3 0 -49 0 3 45 0 -3 0
-24 0 -6 0 0 22 0 0 0 -38 0 0 24 0 -6 0
-24 0 0 0 0 20 0 0 0 -8 0 0 24 0 -12 0
-3 0 -3 0 0 13 0 -3 0 -15 0 -3 3 0 -9 0
0 0 -6 0 0 14 0 0 0 -30 0 0 48 0 -6 0
16 0 -6 0 0 -2 0 0 0 -62 0 0 16 0 -6 0
16 0 -6 0 0 14 0 0 0 -62 0 0 32 0 -6 0
24 0 -6 0 0 6 0 0 0 -70 0 0 24 0 -6 0
56 0 -6 0 0 6 0 0 0 -22 0 0 8 0 -6 0
72 0 -6 0 0 6 0 0 0 -22 0 0 24 0 -6 0
16 0 -6 0 0 -2 0 0 0 -34 0 0 16 0 6 0
24 0 -6 0 0 6 0 0 0 -42 0 0 24 0 6 0
-24 0 6 0 0 -6 0 0 0 -38 0 0 24 0 -6 0
-24 0 6 0 0 22 0 0 0 -10 0 0 24 0 -6 0
-3 0 -3 0 0 1 0 -3 0 -31 0 -3 3 0 3 0
-3 0 -3 0 0 15 0 3 0 -17 0 3 3 0 3 0
-3 0 3 0 0 1 0 3 0 -31 0 3 3 0 -3 0
-3 0 3 0 0 15 0 -3 0 -17 0 -3 3 0 -3 0
16 0 0 0 0 0 0 0 0 -64 0 0 16 0 0 0
16 0 0 0 0 16 0 0 0 -64 0 0 32 0 0 0
72 0 0 0 0 8 0 0 0 -24 0 0 24 0 0 0
-24 0 12 0 0 -8 0 0 0 -36 0 0 24 0 0 0
72 0 6 0 0 -22 0 0 0 -22 0 0 24 0 -6 0
-3 0 9 0 0 -1 0 3 0 -29 0 3 3 0 3 0
16 0 6 0 0 -2 0 0 0 -62 0 0 16 0 6 0
16 0 6 0 0 14 0 0 0 -62 0 0 32 0 6 0
24 0 6 0 0 6 0 0 0 -70 0 0 24 0 6 0
56 0 6 0 0 6 0 0 0 -22 0 0 8 0 6 0
-3 0 9 0 0 13 0 -3 0 13 0 -3 3 0 -9 0
16 0 6 0 0 -2 0 0 0 -34 0 0 16 0 -6 0
16 0 6 0 0 14 0 0 0 -34 0 0 32 0 -6 0
24 0 6 0 0 6 0 0 0 -42 0 0 24 0 -6 0
56 0 6 0 0 6 0 0 0 6 0 0 8 0 -6 0
72 0 6 0 0 6 0 0 0 6 0 0 24 0 -6 0
18 0 -6 0 0 -8 0 0 0 -22 0 -6 24 0 0 0
37 0 -3 0 0 -7 0 -3 0 -55 0 -3 11 0 3 0
77 0 -3 0 0 -15 0 -3 0 -15 0 -3 -13 0 3 0
93 0 -3 0 0 -15 0 -3 0 -15 0 -3 3 0 3 0
18 0 0 0 0 6 0 0 0 -8 0 -6 24 0 -6 0
45 0 -3 0 0 -1 0 3 0 -63 0 -3 45 0 -3 0
18 0 -6 0 0 6 0 6 0 6 0 6 -18 0 6 0
18 0 0 0 0 -8 0 6 0 -8 0 6 -18 0 0 0
37 0 -3 0 0 -9 0 3 0 -41 0 3 -5 0 3 0
37 0 -3 0 0 7 0 3 0 -41 0 3 11 0 3 0
45 0 -3 0 0 -1 0 3 0 -49 0 3 3 0 3 0
77 0 -3 0 0 -1 0 3 0 -1 0 3 -13 0 3 0
93 0 -3 0 0 -1 0 3 0 -1 0 3 3 0 3 0
21 0 3 0 0 -7 0 3 0 -23 0 3 27 0 -3 0
37 0 3 0 0 -7 0 3 0 -55 0 3 11 0 -3 0
37 0 3 0 0 -7 0 3 0 25 0 3 -5 0 -3 0
45 0 3 0 0 -15 0 3 0 -63 0 3 3 0 -3 0
45 0 3 0 0 -15 0 3 0 33 0 3 3 0 -3 0
77 0 3 0 0 -15 0 3 0 -15 0 3 -13 0 -3 0
77 0 3 0 0 -15 0 3 0 -15 0 3 19 0 -3 0
93 0 3 0 0 -15 0 3 0 -15 0 3 3 0 -3 0
18 0 6 0 0 6 0 -6 0 6 0 -6 -18 0 -6 0
21 0 3 0 0 7 0 -3 0 -9 0 -3 27 0 -3 0
37 0 3 0 0 7 0 -3 0 -41 0 -3 11 0 -3 0
37 0 3 0 0 7 0 -3 0 39 0 -3 -5 0 -3 0
45 0 3 0 0 -1 0 -3 0 -49 0 -3 3 0 -3 0
45 0 3 0 0 -1 0 -3 0 47 0 -3 3 0 -3 0
77 0 3 0 0 -1 0 -3 0 -1 0 -3 -13 0 -3 0
77 0 3 0 0 -1 0 -3 0 -1 0 -3 19 0 -3 0
93 0 3 0 0 -1 0 -3 0 -1 0 -3 3 0 -3 0
40 0 0 0 0 -8 0 0 0 -56 0 0 40 0 0 0
48 0 0 0 0 0 0 0 0 -64 0 0 48 0 0 0
56 0 0 0 0 -8 0 0 0 -88 0 0 24 0 0 0
96 0 0 0 0 -16 0 0 0 -48 0 0 0 0 0 0
112 0 0 0 0 -16 0 0 0 -48 0 0 16 0 0 0
64 0 0 0 0 0 0 0 0 -96 0 0 32 0 0 0
96 0 0 0 0 0 0 0 0 -48 0 0 16 0 0 0
64 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
96 0 0 0 0 0 0 0 0 32 0 0 0 0 0 0
72 0 0 0 0 -8 0 0 0 -104 0 0 24 0 0 0
104 0 0 0 0 -8 0 0 0 -56 0 0 8 0 0 0
104 0 0 0 0 -8 0 0 0 -56 0 0 40 0 0 0
120 0 0 0 0 -8 0 0 0 -56 0 0 24 0 0 0
136 0 0 0 0 -8 0 0 0 -8 0 0 -8 0 0 0
152 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
-69 0 3 0 0 7 0 3 0 7 0 3 -27 0 -3 0
-48 0 -6 0 0 14 0 0 0 14 0 0 -48 0 6 0
-48 0 6 0 0 14 0 0 0 -14 0 0 -48 0 6 0
-27 0 -3 0 0 7 0 3 0 -7 0 -3 -27 0 -3 0
-27 0 3 0 0 -7 0 3 0 7 0 -3 -27 0 3 0
-27 0 3 0 0 7 0 -3 0 -7 0 3 -27 0 3 0
-8 0 0 0 0 8 0 0 0 40 0 0 -56 0 0 0
-69 0 3 0 0 7 0 3 0 9 0 -3 -21 0 3 0
-48 0 -6 0 0 14 0 0 0 2 0 0 0 0 -6 0
-48 0 6 0 0 14 0 0 0 2 0 0 0 0 6 0
-48 0 6 0 0 14 0 0 0 30 0 0 0 0 -6 0
-27 0 -3 0 0 7 0 3 0 9 0 -3 21 0 -3 0
-27 0 -3 0 0 7 0 3 0 23 0 3 -21 0 3 0
-27 0 3 0 0 -7 0 3 0 9 0 3 -21 0 -3 0
-27 0 3 0 0 7 0 -3 0 23 0 -3 -21 0 -3 0
36 0 0 0 0 0 0 0 0 16 0 12 0 0 0 0
-45 0 -9 0 0 -1 0 3 0 -13 0 3 -3 0 -3 0
-45 0 -3 0 0 1 0 3 0 17 0 3 -3 0 3 0
-21 0 -3 0 0 -7 0 3 0 9 0 3 -27 0 3 0
-5 0 -3 0 0 -7 0 3 0 -39 0 3 5 0 3 0
3 0 -3 0 0 -15 0 3 0 -47 0 3 -3 0 3 0
35 0 -3 0 0 -15 0 3 0 1 0 3 -19 0 3 0
39 0 -3 0 0 -15 0 3 0 1 0 -9 -3 0 3 0
51 0 -3 0 0 -15 0 3 0 1 0 3 -3 0 3 0
-45 0 -9 0 0 -1 0 3 0 29 0 -3 -45 0 3 0
-45 0 -3 0 0 1 0 3 0 31 0 -3 -45 0 -3 0
3 0 -3 0 0 -15 0 3 0 63 0 -3 -45 0 -3 0
35 0 -3 0 0 -15 0 3 0 15 0 -3 -29 0 -3 0
39 0 -3 0 0 -15 0 3 0 15 0 9 -45 0 -3 0
-66 0 0 0 0 6 0 0 0 8 0 6 -24 0 -6 0
-45 0 -3 0 0 15 0 -3 0 17 0 3 -45 0 -3 0
3 0 -3 0 0 -1 0 -3 0 49 0 3 -45 0 -3 0
35 0 -3 0 0 -1 0 -3 0 1 0 3 -29 0 -3 0
-66 0 0 0 0 6 0 0 0 8 0 -6 -24 0 6 0
-45 0 -3 0 0 15 0 -3 0 31 0 -3 -3 0 3 0
-45 0 3 0 0 13 0 -3 0 1 0 -3 -3 0 9 0
-21 0 -3 0 0 7 0 -3 0 23 0 -3 -27 0 3 0
-5 0 -3 0 0 7 0 -3 0 -25 0 -3 5 0 3 0
-3 0 15 0 0 -1 0 -3 0 -27 0 3 -3 0 3 0
3 0 -3 0 0 -1 0 -3 0 -33 0 -3 -3 0 3 0
35 0 -3 0 0 -1 0 -3 0 15 0 -3 -19 0 3 0
51 0 -3 0 0 -1 0 -3 0 15 0 -3 -3 0 3 0
51 0 3 0 0 -15 0 -3 0 1 0 -3 -3 0 -3 0
-45 0 -3 0 0 13 0 3 0 15 0 -3 -45 0 9 0
-45 0 3 0 0 15 0 3 0 17 0 -3 -45 0 3 0
-5 0 3 0 0 -9 0 3 0 41 0 -3 -37 0 3 0
-5 0 3 0 0 7 0 3 0 41 0 -3 -53 0 3 0
3 0 3 0 0 -1 0 3 0 49 0 -3 -45 0 3 0
35 0 3 0 0 -1 0 3 0 1 0 -3 -29 0 3 0
39 0 3 0 0 -1 0 3 0 1 0 9 -45 0 3 0
-45 0 -3 0 0 13 0 3 0 1 0 3 -3 0 -9 0
-45 0 3 0 0 15 0 3 0 31 0 3 -3 0 -3 0
-45 0 9 0 0 13 0 3 0 29 0 3 -3 0 -9 0
-24 0 0 0 0 6 0 6 0 8 0 0 18 0 -6 0
-21 0 3 0 0 -9 0 3 0 7 0 3 -27 0 -3 0
-21 0 3 0 0 7 0 3 0 23 0 3 -27 0 -3 0
-5 0 3 0 0 -9 0 3 0 -25 0 3 -11 0 -3 0
-5 0 3 0 0 7 0 3 0 -25 0 3 5 0 -3 0
-5 0 3 0 0 7 0 3 0 55 0 3 -11 0 -3 0
-3 0 -15 0 0 -1 0 3 0 -27 0 -3 -3 0 -3 0
-3 0 21 0 0 -1 0 3 0 57 0 -3 -3 0 -3 0
3 0 3 0 0 -1 0 3 0 -33 0 3 -3 0 -3 0
35 0 3 0 0 -1 0 3 0 15 0 3 -19 0 -3 0
39 0 3 0 0 -1 0 3 0 15 0 -9 -3 0 -3 0
51 0 3 0 0 -1 0 3 0 15 0 3 -3 0 -3 0
-24 0 -6 0 0 22 0 0 0 10 0 0 -24 0 -6 0
-3 0 -9 0 0 13 0 3 0 -13 0 -3 -3 0 -9 0
18 0 12 0 0 6 0 0 0 36 0 -6 -24 0 -6 0
24 0 -6 0 0 6 0 0 0 42 0 0 -24 0 -6 0
-24 0 -6 0 0 22 0 0 0 38 0 0 -24 0 6 0
-24 0 0 0 0 20 0 0 0 8 0 0 -24 0 12 0
0 0 -6 0 0 -2 0 0 0 14 0 0 -48 0 6 0
0 0 -6 0 0 14 0 0 0 30 0 0 -48 0 6 0
16 0 -6 0 0 -2 0 0 0 -18 0 0 -32 0 6 0
16 0 -6 0 0 14 0 0 0 -18 0 0 -16 0 6 0
16 0 -6 0 0 14 0 0 0 62 0 0 -32 0 6 0
24 0 -6 0 0 6 0 0 0 -26 0 0 -24 0 6 0
56 0 -6 0 0 6 0 0 0 22 0 0 -8 0 6 0
72 0 -6 0 0 6 0 0 0 22 0 0 -24 0 6 0
72 0 0 0 0 -24 0 0 0 24 0 0 -24 0 0 0
-24 0 6 0 0 -6 0 0 0 38 0 0 -24 0 6 0
-24 0 6 0 0 22 0 0 0 10 0 0 -24 0 6 0
-24 0 6 0 0 22 0 0 0 38 0 0 -24 0 -6 0
-3 0 -3 0 0 1 0 -3 0 31 0 3 -3 0 -3 0
-3 0 -3 0 0 15 0 3 0 17 0 -3 -3 0 -3 0
-3 0 -3 0 0 15 0 3 0 31 0 3 -45 0 3 0
-3 0 3 0 0 1 0 3 0 17 0 3 -45 0 -3 0
-3 0 3 0 0 1 0 3 0 31 0 -3 -3 0 3 0
-3 0 3 0 0 15 0 -3 0 17 0 3 -3 0 3 0
-3 0 3 0 0 15 0 -3 0 31 0 -3 -45 0 -3 0
0 0 0 0 0 16 0 0 0 32 0 0 -48 0 0 0
16 0 0 0 0 0 0 0 0 64 0 0 -16 0 0 0
16 0 0 0 0 16 0 0 0 64 0 0 -32 0 0 0
56 0 0 0 0 8 0 0 0 24 0 0 -40 0 0 0
72 0 0 0 0 8 0 0 0 24 0 0 -24 0 0 0
16 0 6 0 0 -14 0 0 0 34 0 0 -32 0 -6 0
56 0 6 0 0 -22 0 0 0 -6 0 0 -8 0 -6 0
-24 0 12 0 0 -8 0 0 0 36 0 0 -24 0 0 0
72 0 6 0 0 -22 0 0 0 22 0 0 -24 0 6 0
-3 0 3 0 0 13 0 3 0 1 0 3 -45 0 9 0
-3 0 9 0 0 -1 0 3 0 -13 0 3 -45 0 3 0
-3 0 9 0 0 13 0 -3 0 -13 0 3 -3 0 9 0
0 0 6 0 0 14 0 0 0 2 0 0 -48 0 6 0
16 0 6 0 0 -2 0 0 0 34 0 0 -16 0 6 0
16 0 6 0 0 14 0 0 0 -46 0 0 -16 0 6 0
16 0 6 0 0 14 0 0 0 34 0 0 -32 0 6 0
18 0 -12 0 0 6 0 0 0 36 0 6 -24 0 6 0
24 0 6 0 0 6 0 0 0 -54 0 0 -24 0 6 0
24 0 6 0 0 6 0 0 0 42 0 0 -24 0 6 0
56 0 6 0 0 6 0 0 0 -6 0 0 -8 0 6 0
72 0 6 0 0 6 0 0 0 -6 0 0 -24 0 6 0
-24 0 12 0 0 20 0 0 0 36 0 0 -24 0 -12 0
-3 0 3 0 0 13 0 3 0 15 0 -3 -3 0 -9 0
-3 0 9 0 0 -1 0 3 0 29 0 -3 -3 0 -3 0
16 0 6 0 0 -2 0 0 0 62 0 0 -16 0 -6 0
16 0 6 0 0 14 0 0 0 62 0 0 -32 0 -6 0
24 0 6 0 0 6 0 0 0 70 0 0 -24 0 -6 0
56 0 6 0 0 6 0 0 0 22 0 0 -8 0 -6 0
72 0 6 0 0 6 0 0 0 22 0 0 -24 0 -6 0
37 0 -3 0 0 -7 0 -3 0 41 0 -3 -53 0 3 0
18 0 -6 0 0 -8 0 0 0 22 0 6 -24 0 0 0
21 0 -3 0 0 -7 0 -3 0 23 0 3 -27 0 -3 0
37 0 -3 0 0 -7 0 -3 0 -25 0 3 5 0 -3 0
77 0 -3 0 0 -15 0 -3 0 15 0 3 -19 0 -3 0
93 0 -3 0 0 -15 0 -3 0 15 0 3 -3 0 -3 0
18 0 -6 0 0 6 0 6 0 -6 0 -6 18 0 -6 0
18 0 0 0 0 -8 0 6 0 8 0 -6 18 0 0 0
18 0 0 0 0 6 0 0 0 8 0 -6 -24 0 -6 0
21 0 -3 0 0 7 0 3 0 9 0 -3 -27 0 -3 0
37 0 -3 0 0 -9 0 3 0 -39 0 -3 -11 0 -3 0
37 0 -3 0 0 7 0 3 0 -39 0 -3 5 0 -3 0
37 0 -3 0 0 7 0 3 0 41 0 -3 -11 0 -3 0
45 0 -3 0 0 -1 0 3 0 -47 0 -3 -3 0 -3 0
45 0 -3 0 0 -1 0 3 0 49 0 -3 -3 0 -3 0
77 0 -3 0 0 -1 0 3 0 1 0 -3 -19 0 -3 0
93 0 -3 0 0 -1 0 3 0 1 0 -3 -3 0 -3 0
18 0 0 0 0 6 0 0 0 8 0 6 -24 0 6 0
45 0 -3 0 0 -1 0 3 0 63 0 3 -45 0 3 0
77 0 -3 0 0 -1 0 3 0 15 0 3 -29 0 3 0
93 0 -3 0 0 -1 0 3 0 15 0 3 -45 0 3 0
18 0 6 0 0 -8 0 0 0 -6 0 6 -24 0 0 0
77 0 3 0 0 -15 0 3 0 1 0 3 -29 0 -3 0
18 0 6 0 0 -8 0 0 0 22 0 -6 -24 0 0 0
21 0 3 0 0 -7 0 3 0 23 0 -3 -27 0 3 0
37 0 3 0 0 -7 0 3 0 -25 0 -3 5 0 3 0
45 0 3 0 0 -15 0 3 0 -33 0 -3 -3 0 3 0
77 0 3 0 0 -15 0 3 0 15 0 -3 -19 0 3 0
93 0 3 0 0 -15 0 3 0 15 0 -3 -3 0 3 0
21 0 3 0 0 -9 0 -3 0 -7 0 3 -27 0 3 0
21 0 3 0 0 7 0 -3 0 9 0 3 -27 0 3 0
37 0 3 0 0 -9 0 -3 0 -39 0 3 -11 0 3 0
37 0 3 0 0 7 0 -3 0 -39 0 3 5 0 3 0
37 0 3 0 0 7 0 -3 0 41 0 3 -11 0 3 0
45 0 3 0 0 -1 0 -3 0 -47 0 3 -3 0 3 0
77 0 3 0 0 -1 0 -3 0 1 0 3 -19 0 3 0
93 0 3 0 0 -1 0 -3 0 1 0 3 -3 0 3 0
37 0 3 0 0 -9 0 -3 0 55 0 -3 -37 0 -3 0
37 0 3 0 0 7 0 -3 0 55 0 -3 -53 0 -3 0
45 0 3 0 0 -1 0 -3 0 63 0 -3 -45 0 -3 0
77 0 3 0 0 -1 0 -3 0 15 0 -3 -29 0 -3 0
42 0 18 0 0 -16 0 0 0 42 0 -6 -48 0 0 0
48 0 0 0 0 -16 0 0 0 48 0 0 -48 0 0 0
40 0 0 0 0 -8 0 0 0 56 0 0 -40 0 0 0
40 0 0 0 0 8 0 0 0 56 0 0 -56 0 0 0
42 0 18 0 0 0 0 0 0 58 0 -6 -48 0 0 0
48 0 0 0 0 0 0 0 0 64 0 0 -48 0 0 0
80 0 0 0 0 0 0 0 0 16 0 0 -32 0 0 0
84 0 0 0 0 0 0 0 0 16 0 12 -48 0 0 0
64 0 0 0 0 -16 0 0 0 16 0 0 -32 0 0 0
64 0 0 0 0 -16 0 0 0 0 0 0 -16 0 0 0
56 0 0 0 0 8 0 0 0 8 0 0 -24 0 0 0
64 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
96 0 0 0 0 0 0 0 0 -32 0 0 0 0 0 0
112 0 0 0 0 0 0 0 0 -32 0 0 -16 0 0 0
56 0 0 0 0 8 0 0 0 88 0 0 -40 0 0 0
64 0 0 0 0 0 0 0 0 96 0 0 -32 0 0 0
96 0 0 0 0 0 0 0 0 48 0 0 -48 0 0 0
96 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0
104 0 0 0 0 -8 0 0 0 -40 0 0 -8 0 0 0
108 0 0 0 0 -8 0 0 0 -40 0 12 -24 0 0 0
104 0 0 0 0 -8 0 0 0 56 0 0 -40 0 0 0
136 0 0 0 0 -8 0 0 0 8 0 0 8 0 0 0
152 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
156 0 0 0 0 -8 0 0 0 8 0 12 -24 0 0 0
168 0 0 0 0 -8 0 0 0 8 0 0 -24 0 0 0
-69 0 -3 0 0 9 0 3 0 -23 0 3 -27 0 3 0
-69 0 -3 0 0 23 0 -3 0 -9 0 -3 -27 0 3 0
-69 0 3 0 0 23 0 3 0 -9 0 3 -27 0 -3 0
-48 0 -6 0 0 30 0 0 0 -2 0 0 -48 0 6 0
-27 0 -3 0 0 9 0 -3 0 -9 0 3 -27 0 -3 0
-27 0 3 0 0 9 0 3 0 -9 0 -3 -27 0 3 0
-27 0 3 0 0 23 0 -3 0 -23 0 3 -27 0 3 0
-8 0 0 0 0 8 0 0 0 24 0 0 -40 0 0 0
-69 0 -3 0 0 9 0 3 0 7 0 -3 -21 0 -3 0
-69 0 -3 0 0 23 0 -3 0 -7 0 3 -21 0 -3 0
-69 0 3 0 0 9 0 -3 0 -7 0 -3 21 0 -3 0
-69 0 3 0 0 9 0 -3 0 7 0 3 -21 0 3 0
-69 0 3 0 0 23 0 3 0 -7 0 -3 -21 0 3 0
-48 0 -6 0 0 2 0 0 0 -14 0 0 0 0 6 0
-48 0 -6 0 0 2 0 0 0 14 0 0 0 0 -6 0
-48 0 -6 0 0 30 0 0 0 -14 0 0 0 0 -6 0
-48 0 6 0 0 2 0 0 0 -14 0 0 0 0 -6 0
-48 0 6 0 0 30 0 0 0 -14 0 0 0 0 6 0
-48 0 6 0 0 30 0 0 0 14 0 0 0 0 -6 0
-27 0 -3 0 0 9 0 -3 0 -7 0 -3 -21 0 3 0
-27 0 -3 0 0 23 0 3 0 -7 0 -3 21 0 -3 0
-27 0 -3 0 0 23 0 3 0 7 0 3 -21 0 3 0
-27 0 3 0 0 9 0 3 0 -7 0 3 -21 0 -3 0
-27 0 3 0 0 23 0 -3 0 7 0 -3 -21 0 -3 0
-8 0 0 0 0 24 0 0 0 -40 0 0 8 0 0 0
-66 0 -6 0 0 8 0 0 0 -22 0 6 -24 0 0 0
-66 0 0 0 0 8 0 6 0 -8 0 6 18 0 0 0
-45 0 -9 0 0 15 0 3 0 -29 0 3 -3 0 -3 0
-45 0 -3 0 0 17 0 3 0 -31 0 3 -3 0 3 0
-45 0 -3 0 0 17 0 3 0 1 0 3 -3 0 3 0
-24 0 -6 0 0 8 0 6 0 -22 0 0 18 0 0 0
-21 0 -3 0 0 -7 0 3 0 -23 0 3 -27 0 3 0
-21 0 -3 0 0 9 0 3 0 -7 0 3 -27 0 3 0
-5 0 -3 0 0 9 0 3 0 -55 0 3 5 0 3 0
-5 0 -3 0 0 9 0 3 0 25 0 3 -11 0 3 0
-3 0 15 0 0 1 0 3 0 27 0 -3 -3 0 3 0
3 0 -3 0 0 1 0 3 0 -63 0 3 -3 0 3 0
35 0 -3 0 0 1 0 3 0 -15 0 3 -19 0 3 0
35 0 -3 0 0 1 0 3 0 -15 0 3 13 0 3 0
39 0 -3 0 0 1 0 3 0 -15 0 -9 -3 0 3 0
51 0 -3 0 0 1 0 3 0 -15 0 3 -3 0 3 0
-66 0 -6 0 0 8 0 0 0 6 0 -6 -24 0 0 0
-5 0 -3 0 0 -7 0 3 0 39 0 -3 -37 0 -3 0
3 0 -3 0 0 1 0 3 0 47 0 -3 -45 0 -3 0
35 0 -3 0 0 1 0 3 0 -1 0 -3 -29 0 -3 0
-66 0 0 0 0 22 0 0 0 -8 0 6 -24 0 -6 0
-5 0 -3 0 0 7 0 -3 0 25 0 3 -37 0 -3 0
-3 0 15 0 0 15 0 -3 0 27 0 -3 -45 0 -3 0
3 0 -3 0 0 15 0 -3 0 33 0 3 -45 0 -3 0
35 0 -3 0 0 15 0 -3 0 -15 0 3 -29 0 -3 0
-66 0 0 0 0 22 0 0 0 -8 0 -6 -24 0 6 0
-45 0 -9 0 0 29 0 -3 0 13 0 -3 -3 0 9 0
-45 0 -3 0 0 31 0 -3 0 -17 0 -3 -3 0 3 0
-45 0 -3 0 0 31 0 -3 0 15 0 -3 -3 0 3 0
-45 0 3 0 0 29 0 -3 0 -15 0 -3 -3 0 9 0
-21 0 -3 0 0 7 0 -3 0 -9 0 -3 -27 0 3 0
-21 0 -3 0 0 23 0 -3 0 7 0 -3 -27 0 3 0
-5 0 -3 0 0 7 0 -3 0 -41 0 -3 -11 0 3 0
-5 0 -3 0 0 23 0 -3 0 -41 0 -3 5 0 3 0
-5 0 -3 0 0 23 0 -3 0 39 0 -3 -11 0 3 0
-3 0 15 0 0 15 0 -3 0 -43 0 3 -3 0 3 0
3 0 -3 0 0 15 0 -3 0 -49 0 -3 -3 0 3 0
35 0 -3 0 0 15 0 -3 0 -1 0 -3 -19 0 3 0
39 0 -3 0 0 15 0 -3 0 -1 0 9 -3 0 3 0
51 0 -3 0 0 15 0 -3 0 -1 0 -3 -3 0 3 0
-45 0 3 0 0 17 0 -3 0 -31 0 -3 -3 0 -3 0
-45 0 3 0 0 17 0 -3 0 1 0 -3 -3 0 -3 0
-45 0 9 0 0 15 0 -3 0 -29 0 -3 -3 0 3 0
-24 0 6 0 0 8 0 -6 0 -22 0 0 18 0 0 0
-5 0 3 0 0 9 0 -3 0 -55 0 -3 5 0 -3 0
-5 0 3 0 0 9 0 -3 0 25 0 -3 -11 0 -3 0
3 0 3 0 0 1 0 -3 0 33 0 -3 -3 0 -3 0
35 0 3 0 0 1 0 -3 0 -15 0 -3 -19 0 -3 0
35 0 3 0 0 1 0 -3 0 -15 0 -3 13 0 -3 0
39 0 3 0 0 1 0 -3 0 -15 0 9 -3 0 -3 0
51 0 3 0 0 1 0 -3 0 -15 0 -3 -3 0 -3 0
-66 0 6 0 0 8 0 0 0 6 0 6 -24 0 0 0
-45 0 3 0 0 17 0 -3 0 15 0 3 -45 0 3 0
-45 0 9 0 0 15 0 -3 0 13 0 3 -45 0 -3 0
3 0 3 0 0 1 0 -3 0 47 0 3 -45 0 3 0
35 0 3 0 0 1 0 -3 0 -1 0 3 -29 0 3 0
51 0 3 0 0 1 0 -3 0 -1 0 3 -45 0 3 0
-5 0 3 0 0 7 0 3 0 25 0 -3 -37 0 3 0
3 0 3 0 0 15 0 3 0 33 0 -3 -45 0 3 0
-45 0 3 0 0 -1 0 3 0 -17 0 3 -3 0 -3 0
-45 0 9 0 0 1 0 3 0 13 0 3 -3 0 3 0
-21 0 3 0 0 7 0 3 0 -9 0 3 -27 0 -3 0
-5 0 3 0 0 7 0 3 0 -41 0 3 -11 0 -3 0
-3 0 -15 0 0 15 0 3 0 -43 0 -3 -3 0 -3 0
-24 0 -6 0 0 10 0 0 0 -38 0 0 -24 0 6 0
-24 0 -6 0 0 10 0 0 0 -6 0 0 -24 0 6 0
-3 0 -9 0 0 1 0 3 0 -29 0 -3 -3 0 3 0
16 0 -6 0 0 2 0 0 0 -62 0 0 -16 0 6 0
16 0 -6 0 0 2 0 0 0 18 0 0 -32 0 6 0
18 0 12 0 0 -6 0 0 0 20 0 -6 -24 0 6 0
24 0 -6 0 0 -6 0 0 0 26 0 0 -24 0 6 0
56 0 -6 0 0 -6 0 0 0 -22 0 0 -8 0 6 0
72 0 -6 0 0 -6 0 0 0 -22 0 0 -24 0 6 0
-24 0 -12 0 0 8 0 0 0 20 0 0 -24 0 0 0
-24 0 -6 0 0 10 0 0 0 22 0 0 -24 0 -6 0
-3 0 -9 0 0 1 0 3 0 13 0 3 -45 0 -3 0
24 0 -6 0 0 -6 0 0 0 54 0 0 -24 0 -6 0
56 0 -6 0 0 -6 0 0 0 6 0 0 -8 0 -6 0
72 0 -6 0 0 -6 0 0 0 6 0 0 -24 0 -6 0
24 0 -6 0 0 22 0 0 0 26 0 0 -24 0 -6 0
-24 0 -6 0 0 6 0 0 0 -10 0 0 -24 0 6 0
-3 0 -9 0 0 15 0 -3 0 13 0 3 -3 0 3 0
0 0 -6 0 0 14 0 0 0 -2 0 0 -48 0 6 0
-24 0 6 0 0 6 0 0 0 -38 0 0 -24 0 6 0
-3 0 -3 0 0 -1 0 3 0 -31 0 -3 -3 0 -3 0
-3 0 3 0 0 -15 0 3 0 -17 0 -3 -3 0 3 0
-3 0 3 0 0 -1 0 -3 0 -31 0 3 -3 0 3 0
60 0 0 0 0 -8 0 0 0 -24 0 12 -24 0 0 0
72 0 0 0 0 -8 0 0 0 -24 0 0 -24 0 0 0
-24 0 6 0 0 10 0 0 0 -10 0 0 -24 0 6 0
-3 0 -3 0 0 17 0 -3 0 -17 0 3 -3 0 -3 0
-3 0 3 0 0 17 0 3 0 -17 0 -3 -3 0 3 0
-3 0 3 0 0 31 0 -3 0 -31 0 3 -3 0 3 0
-24 0 6 0 0 10 0 0 0 -6 0 0 -24 0 -6 0
-24 0 6 0 0 10 0 0 0 22 0 0 -24 0 6 0
-3 0 -3 0 0 17 0 -3 0 1 0 -3 -45 0 3 0
-3 0 -3 0 0 17 0 -3 0 15 0 3 -3 0 -3 0
16 0 0 0 0 16 0 0 0 48 0 0 -16 0 0 0
-24 0 12 0 0 8 0 0 0 -36 0 0 -24 0 0 0
-3 0 9 0 0 1 0 -3 0 -29 0 3 -3 0 -3 0
16 0 6 0 0 -14 0 0 0 18 0 0 -16 0 -6 0
16 0 6 0 0 2 0 0 0 18 0 0 -32 0 -6 0
18 0 -12 0 0 -6 0 0 0 20 0 6 -24 0 -6 0
24 0 6 0 0 -6 0 0 0 26 0 0 -24 0 -6 0
56 0 6 0 0 -6 0 0 0 -22 0 0 -8 0 -6 0
-24 0 12 0 0 8 0 0 0 20 0 0 -24 0 0 0
-3 0 9 0 0 1 0 -3 0 13 0 -3 -45 0 3 0
0 0 6 0 0 2 0 0 0 14 0 0 -48 0 6 0
16 0 6 0 0 2 0 0 0 -34 0 0 -16 0 6 0
16 0 6 0 0 2 0 0 0 46 0 0 -32 0 6 0
24 0 6 0 0 -6 0 0 0 -42 0 0 -24 0 6 0
24 0 6 0 0 -6 0 0 0 54 0 0 -24 0 6 0
56 0 6 0 0 -6 0 0 0 6 0 0 -40 0 6 0
56 0 6 0 0 -6 0 0 0 6 0 0 -8 0 6 0
72 0 6 0 0 -6 0 0 0 6 0 0 -24 0 6 0
16 0 6 0 0 14 0 0 0 18 0 0 -16 0 6 0
-3 0 9 0 0 15 0 3 0 13 0 -3 -3 0 -3 0
16 0 6 0 0 14 0 0 0 46 0 0 -16 0 -6 0
18 0 0 0 0 -6 0 0 0 -8 0 -6 -24 0 6 0
37 0 -3 0 0 -7 0 -3 0 25 0 -3 -37 0 3 0
37 0 -3 0 0 9 0 -3 0 25 0 -3 -53 0 3 0
45 0 -3 0 0 1 0 -3 0 33 0 -3 -45 0 3 0
77 0 -3 0 0 1 0 -3 0 -15 0 -3 -29 0 3 0
18 0 -6 0 0 8 0 0 0 6 0 6 -24 0 0 0
18 0 0 0 0 -6 0 0 0 -8 0 6 -24 0 -6 0
21 0 -3 0 0 9 0 -3 0 7 0 3 -27 0 -3 0
37 0 -3 0 0 9 0 -3 0 -41 0 3 5 0 -3 0
37 0 -3 0 0 9 0 -3 0 39 0 3 -11 0 -3 0
45 0 -3 0 0 1 0 -3 0 -49 0 3 -3 0 -3 0
45 0 -3 0 0 1 0 -3 0 47 0 3 -3 0 -3 0
77 0 -3 0 0 1 0 -3 0 -1 0 3 -19 0 -3 0
77 0 -3 0 0 1 0 -3 0 -1 0 3 13 0 -3 0
93 0 -3 0 0 1 0 -3 0 -1 0 3 -3 0 -3 0
37 0 -3 0 0 7 0 3 0 25 0 -3 5 0 -3 0
37 0 -3 0 0 7 0 3 0 39 0 3 -37 0 3 0
18 0 6 0 0 8 0 0 0 -22 0 6 -24 0 0 0
37 0 3 0 0 -7 0 3 0 25 0 3 -37 0 -3 0
45 0 3 0 0 1 0 3 0 33 0 3 -45 0 -3 0
18 0 6 0 0 8 0 0 0 6 0 -6 -24 0 0 0
21 0 3 0 0 -7 0 3 0 -9 0 -3 -27 0 3 0
21 0 3 0 0 9 0 3 0 7 0 -3 -27 0 3 0
37 0 3 0 0 -7 0 3 0 -41 0 -3 -11 0 3 0
37 0 3 0 0 9 0 3 0 -41 0 -3 5 0 3 0
45 0 3 0 0 1 0 3 0 -49 0 -3 -3 0 3 0
77 0 3 0 0 1 0 3 0 -1 0 -3 -19 0 3 0
93 0 3 0 0 1 0 3 0 -1 0 -3 -3 0 3 0
21 0 3 0 0 7 0 -3 0 -23 0 3 -27 0 3 0
21 0 3 0 0 23 0 -3 0 -7 0 3 -27 0 3 0
37 0 3 0 0 7 0 -3 0 -55 0 3 -11 0 3 0
45 0 3 0 0 15 0 -3 0 -63 0 3 -3 0 3 0
93 0 3 0 0 15 0 -3 0 -15 0 3 -3 0 3 0
37 0 3 0 0 7 0 -3 0 39 0 -3 -37 0 -3 0
45 0 3 0 0 15 0 -3 0 47 0 -3 -45 0 -3 0
40 0 0 0 0 -8 0 0 0 24 0 0 -40 0 0 0
48 0 0 0 0 0 0 0 0 32 0 0 -48 0 0 0
80 0 0 0 0 0 0 0 0 -16 0 0 -32 0 0 0
42 0 -18 0 0 16 0 0 0 42 0 6 -48 0 0 0
48 0 0 0 0 16 0 0 0 48 0 0 -48 0 0 0
56 0 0 0 0 -8 0 0 0 -8 0 0 -24 0 0 0
64 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
96 0 0 0 0 0 0 0 0 32 0 0 -32 0 0 0
112 0 0 0 0 0 0 0 0 32 0 0 -16 0 0 0
114 0 -18 0 0 8 0 0 0 34 0 6 -24 0 0 0
-66 0 0 0 0 8 0 6 0 8 0 -6 -18 0 0 0
-45 0 -9 0 0 15 0 3 0 29 0 -3 3 0 3 0
-45 0 -3 0 0 17 0 3 0 -1 0 -3 3 0 -3 0
-45 0 -3 0 0 17 0 3 0 31 0 -3 3 0 -3 0
-24 0 -6 0 0 8 0 6 0 22 0 0 -18 0 0 0
-24 0 0 0 0 -6 0 6 0 8 0 0 -18 0 -6 0
-21 0 -3 0 0 9 0 3 0 7 0 -3 27 0 -3 0
-5 0 -3 0 0 -7 0 3 0 -25 0 -3 -5 0 -3 0
-5 0 -3 0 0 9 0 3 0 -25 0 -3 11 0 -3 0
-3 0 15 0 0 1 0 3 0 -27 0 3 3 0 -3 0
3 0 -3 0 0 1 0 3 0 -33 0 -3 3 0 -3 0
35 0 -3 0 0 1 0 3 0 15 0 -3 -13 0 -3 0
35 0 -3 0 0 1 0 3 0 15 0 -3 19 0 -3 0
39 0 -3 0 0 1 0 3 0 15 0 9 3 0 -3 0
51 0 -3 0 0 1 0 3 0 15 0 -3 3 0 -3 0
-66 0 -6 0 0 22 0 -6 0 -6 0 6 -18 0 -6 0
-66 0 0 0 0 22 0 0 0 8 0 6 24 0 -6 0
-45 0 -3 0 0 31 0 -3 0 -15 0 3 3 0 -3 0
-45 0 -3 0 0 31 0 -3 0 17 0 3 3 0 -3 0
-45 0 3 0 0 29 0 -3 0 15 0 3 3 0 -9 0
-24 0 0 0 0 22 0 -6 0 8 0 0 -18 0 -6 0
-21 0 -3 0 0 23 0 -3 0 -7 0 3 27 0 -3 0
-5 0 -3 0 0 7 0 -3 0 -39 0 3 -5 0 -3 0
-5 0 -3 0 0 23 0 -3 0 -39 0 3 11 0 -3 0
-3 0 15 0 0 15 0 -3 0 43 0 -3 3 0 -3 0
3 0 -3 0 0 15 0 -3 0 -47 0 3 3 0 -3 0
35 0 -3 0 0 15 0 -3 0 1 0 3 -13 0 -3 0
35 0 -3 0 0 15 0 -3 0 1 0 3 19 0 -3 0
39 0 -3 0 0 15 0 -3 0 1 0 -9 3 0 -3 0
51 0 -3 0 0 15 0 -3 0 1 0 3 3 0 -3 0
-5 0 3 0 0 9 0 -3 0 -39 0 -3 53 0 -3 0
-45 0 3 0 0 17 0 -3 0 -1 0 3 3 0 3 0
-45 0 9 0 0 15 0 -3 0 29 0 3 3 0 -3 0
-24 0 6 0 0 8 0 -6 0 22 0 0 -18 0 0 0
-5 0 3 0 0 9 0 -3 0 -25 0 3 11 0 3 0
3 0 3 0 0 1 0 -3 0 -33 0 3 3 0 3 0
35 0 3 0 0 1 0 -3 0 15 0 3 -13 0 3 0
39 0 3 0 0 1 0 -3 0 15 0 -9 3 0 3 0
51 0 3 0 0 1 0 -3 0 15 0 3 3 0 3 0
-45 0 3 0 0 -1 0 3 0 17 0 -3 3 0 3 0
-45 0 9 0 0 1 0 3 0 -13 0 -3 3 0 -3 0
-24 0 6 0 0 8 0 6 0 -6 0 0 -18 0 0 0
-5 0 3 0 0 7 0 3 0 -39 0 -3 -5 0 3 0
3 0 3 0 0 15 0 3 0 -47 0 -3 3 0 3 0
-24 0 -12 0 0 8 0 0 0 -20 0 0 24 0 0 0
16 0 -6 0 0 2 0 0 0 -46 0 0 32 0 6 0
24 0 -6 0 0 -6 0 0 0 -54 0 0 24 0 6 0
56 0 -6 0 0 -6 0 0 0 -6 0 0 8 0 6 0
-24 0 -6 0 0 10 0 0 0 6 0 0 24 0 -6 0
-3 0 -9 0 0 1 0 3 0 29 0 3 3 0 -3 0
-3 0 -3 0 0 -13 0 3 0 15 0 3 3 0 -9 0
16 0 -6 0 0 2 0 0 0 -18 0 0 32 0 -6 0
24 0 -6 0 0 -6 0 0 0 -26 0 0 24 0 -6 0
56 0 -6 0 0 -6 0 0 0 22 0 0 8 0 -6 0
72 0 -6 0 0 -6 0 0 0 22 0 0 24 0 -6 0
-24 0 -6 0 0 6 0 0 0 10 0 0 24 0 -6 0
-3 0 -9 0 0 15 0 -3 0 -13 0 -3 3 0 -3 0
-3 0 -3 0 0 29 0 -3 0 1 0 -3 3 0 -9 0
16 0 -6 0 0 14 0 0 0 -46 0 0 16 0 -6 0
24 0 -6 0 0 22 0 0 0 -54 0 0 24 0 -6 0
16 0 -6 0 0 14 0 0 0 -18 0 0 16 0 6 0
-3 0 3 0 0 -15 0 3 0 17 0 3 3 0 -3 0
-3 0 3 0 0 -1 0 -3 0 31 0 -3 3 0 -3 0
18 0 18 0 0 -8 0 0 0 -18 0 6 24 0 0 0
-24 0 6 0 0 10 0 0 0 -22 0 0 24 0 -6 0
-3 0 -3 0 0 17 0 -3 0 -15 0 -3 3 0 3 0
-3 0 3 0 0 17 0 3 0 -15 0 3 3 0 -3 0
-3 0 3 0 0 31 0 -3 0 -1 0 -3 3 0 -3 0
16 0 0 0 0 16 0 0 0 -48 0 0 16 0 0 0
-24 0 6 0 0 10 0 0 0 10 0 0 24 0 -6 0
-3 0 -3 0 0 17 0 -3 0 17 0 -3 3 0 3 0
-24 0 12 0 0 8 0 0 0 -20 0 0 24 0 0 0
-3 0 9 0 0 -13 0 3 0 -13 0 3 3 0 -9 0
16 0 6 0 0 2 0 0 0 -46 0 0 32 0 -6 0
16 0 6 0 0 2 0 0 0 34 0 0 16 0 -6 0
24 0 6 0 0 -6 0 0 0 -54 0 0 24 0 -6 0
56 0 6 0 0 -6 0 0 0 -6 0 0 8 0 -6 0
72 0 6 0 0 -6 0 0 0 -6 0 0 24 0 -6 0
16 0 6 0 0 14 0 0 0 -18 0 0 16 0 -6 0
18 0 -6 0 0 8 0 0 0 -6 0 -6 24 0 0 0
18 0 0 0 0 8 0 -6 0 8 0 -6 -18 0 0 0
37 0 -3 0 0 -7 0 -3 0 -39 0 -3 -5 0 3 0
37 0 -3 0 0 9 0 -3 0 -39 0 -3 11 0 3 0
37 0 -3 0 0 9 0 -3 0 41 0 -3 -5 0 3 0
39 0 15 0 0 1 0 -3 0 43 0 -9 3 0 3 0
45 0 -3 0 0 1 0 -3 0 -47 0 -3 3 0 3 0
77 0 -3 0 0 1 0 -3 0 1 0 -3 -13 0 3 0
77 0 -3 0 0 1 0 -3 0 1 0 -3 19 0 3 0
93 0 -3 0 0 1 0 -3 0 1 0 -3 3 0 3 0
37 0 -3 0 0 7 0 3 0 -39 0 -3 37 0 -3 0
18 0 0 0 0 8 0 6 0 8 0 6 -18 0 0 0
37 0 -3 0 0 7 0 3 0 -25 0 3 -5 0 3 0
18 0 6 0 0 -6 0 6 0 -6 0 6 -18 0 -6 0
37 0 3 0 0 -7 0 3 0 -39 0 3 -5 0 -3 0
37 0 3 0 0 9 0 3 0 -39 0 3 11 0 -3 0
45 0 3 0 0 1 0 3 0 -47 0 3 3 0 -3 0
77 0 3 0 0 1 0 3 0 1 0 3 -13 0 -3 0
93 0 3 0 0 1 0 3 0 1 0 3 3 0 -3 0
18 0 6 0 0 22 0 -6 0 22 0 -6 -18 0 -6 0
37 0 3 0 0 7 0 -3 0 -25 0 -3 -5 0 -3 0
45 0 3 0 0 15 0 -3 0 -33 0 -3 3 0 -3 0
56 0 0 0 0 -8 0 0 0 -72 0 0 8 0 0 0
56 0 0 0 0 8 0 0 0 -72 0 0 24 0 0 0
64 0 0 0 0 0 0 0 0 -80 0 0 16 0 0 0
112 0 0 0 0 0 0 0 0 -32 0 0 16 0 0 0
104 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
-42 0 -6 0 0 16 0 0 0 -30 0 6 0 0 0 0
-42 0 -6 0 0 16 0 0 0 2 0 6 0 0 0 0
-18 0 -6 0 0 8 0 0 0 -22 0 6 24 0 0 0
-18 0 -6 0 0 8 0 0 0 -6 0 6 -24 0 0 0
6 0 -6 0 0 0 0 0 0 -62 0 6 0 0 0 0
-42 0 0 0 0 2 0 0 0 -16 0 6 0 0 6 0
-18 0 0 0 0 -6 0 0 0 8 0 6 -24 0 6 0
-21 0 -9 0 0 -9 0 3 0 -37 0 3 21 0 -3 0
-21 0 -9 0 0 23 0 3 0 -37 0 3 21 0 -3 0
3 0 -9 0 0 -1 0 3 0 -29 0 3 -3 0 -3 0
3 0 -9 0 0 15 0 3 0 -13 0 3 -3 0 -3 0
27 0 -9 0 0 7 0 3 0 -69 0 3 21 0 -3 0
63 0 -9 0 0 7 0 3 0 -21 0 -9 21 0 -3 0
-21 0 -3 0 0 -7 0 3 0 -39 0 3 21 0 3 0
19 0 -3 0 0 -15 0 3 0 -63 0 3 29 0 3 0
59 0 -3 0 0 -23 0 3 0 -23 0 3 5 0 3 0
3 0 -3 0 0 1 0 3 0 -31 0 3 -3 0 3 0
3 0 -3 0 0 17 0 3 0 -15 0 3 -3 0 3 0
19 0 -3 0 0 1 0 3 0 -63 0 3 13 0 3 0
27 0 -3 0 0 9 0 3 0 -71 0 3 21 0 3 0
19 0 -3 0 0 1 0 3 0 -31 0 3 13 0 3 0
27 0 -3 0 0 9 0 3 0 -39 0 3 21 0 3 0
24 0 -6 0 0 -8 0 6 0 -22 0 0 18 0 0 0
48 0 -6 0 0 0 0 6 0 -62 0 0 42 0 0 0
27 0 -3 0 0 -7 0 3 0 -23 0 3 21 0 3 0
27 0 -3 0 0 -7 0 3 0 -7 0 3 -27 0 3 0
43 0 -3 0 0 -7 0 3 0 -55 0 3 5 0 3 0
43 0 -3 0 0 -7 0 3 0 25 0 3 -11 0 3 0
45 0 15 0 0 -15 0 3 0 27 0 -3 -3 0 3 0
51 0 -3 0 0 -15 0 3 0 -63 0 3 -3 0 3 0
83 0 -3 0 0 -15 0 3 0 -15 0 3 -19 0 3 0
83 0 -3 0 0 -15 0 3 0 -15 0 3 13 0 3 0
87 0 -3 0 0 -15 0 3 0 -15 0 -9 -3 0 3 0
99 0 -3 0 0 -15 0 3 0 -15 0 3 -3 0 3 0
43 0 -3 0 0 -7 0 3 0 -55 0 3 37 0 3 0
27 0 -3 0 0 9 0 3 0 9 0 3 -27 0 3 0
43 0 -3 0 0 -7 0 3 0 -39 0 3 -11 0 3 0
43 0 -3 0 0 9 0 3 0 -39 0 3 5 0 3 0
51 0 -3 0 0 1 0 3 0 -47 0 3 -3 0 3 0
83 0 -3 0 0 1 0 3 0 1 0 3 -19 0 3 0
87 0 -3 0 0 1 0 3 0 1 0 -9 -3 0 3 0
99 0 -3 0 0 -15 0 3 0 -47 0 3 -3 0 3 0
75 0 -3 0 0 -7 0 3 0 -103 0 3 21 0 3 0
123 0 -3 0 0 -7 0 3 0 -55 0 3 21 0 3 0
-18 0 -6 0 0 -6 0 6 0 6 0 -6 -18 0 -6 0
-42 0 -6 0 0 16 0 0 0 -2 0 -6 0 0 0 0
-42 0 -6 0 0 16 0 0 0 30 0 -6 0 0 0 0
-18 0 -6 0 0 8 0 0 0 6 0 -6 24 0 0 0
-18 0 -6 0 0 8 0 0 0 22 0 -6 -24 0 0 0
6 0 -6 0 0 0 0 0 0 -34 0 -6 0 0 0 0
38 0 -6 0 0 0 0 0 0 14 0 -6 16 0 0 0
54 0 -6 0 0 0 0 0 0 14 0 -6 0 0 0 0
-42 0 0 0 0 2 0 0 0 -16 0 -6 0 0 -6 0
-42 0 0 0 0 2 0 0 0 16 0 -6 0 0 -6 0
-18 0 0 0 0 -6 0 0 0 -8 0 -6 24 0 -6 0
38 0 0 0 0 -14 0 0 0 0 0 -6 16 0 -6 0
54 0 0 0 0 -14 0 0 0 0 0 -6 0 0 -6 0
-18 0 0 0 0 -8 0 6 0 8 0 -6 -18 0 0 0
-18 0 0 0 0 8 0 6 0 -8 0 -6 -18 0 0 0
6 0 0 0 0 0 0 6 0 48 0 -6 -42 0 0 0
-21 0 -9 0 0 -5 0 3 0 37 0 -3 -21 0 -9 0
3 0 -9 0 0 -13 0 3 0 13 0 -3 3 0 -9 0
-21 0 -9 0 0 -9 0 3 0 5 0 -3 -21 0 3 0
-21 0 -9 0 0 -9 0 3 0 37 0 -3 -21 0 3 0
-21 0 -9 0 0 23 0 3 0 5 0 -3 -21 0 3 0
-21 0 -9 0 0 23 0 3 0 37 0 -3 -21 0 3 0
0 0 -12 0 0 14 0 6 0 28 0 0 -42 0 6 0
3 0 -9 0 0 -1 0 3 0 13 0 -3 -45 0 3 0
3 0 -9 0 0 -1 0 3 0 29 0 -3 3 0 3 0
3 0 -9 0 0 15 0 3 0 13 0 -3 3 0 3 0
3 0 -9 0 0 15 0 3 0 29 0 -3 -45 0 3 0
19 0 -9 0 0 15 0 3 0 -19 0 -3 -13 0 3 0
27 0 -9 0 0 7 0 3 0 -27 0 -3 -21 0 3 0
27 0 -9 0 0 7 0 3 0 69 0 -3 -21 0 3 0
59 0 -9 0 0 7 0 3 0 21 0 -3 -5 0 3 0
63 0 -9 0 0 7 0 3 0 21 0 9 -21 0 3 0
75 0 -9 0 0 7 0 3 0 21 0 -3 -21 0 3 0
3 0 -3 0 0 -15 0 3 0 -17 0 -3 3 0 -3 0
19 0 -3 0 0 -15 0 3 0 31 0 -3 -29 0 -3 0
59 0 -3 0 0 -23 0 3 0 -9 0 -3 -5 0 -3 0
-21 0 -3 0 0 -7 0 3 0 39 0 -3 -21 0 -3 0
0 0 -6 0 0 -16 0 6 0 30 0 0 -42 0 0 0
19 0 -3 0 0 -15 0 3 0 -17 0 -3 -13 0 -3 0
59 0 -3 0 0 -23 0 3 0 23 0 -3 -5 0 -3 0
75 0 -3 0 0 -23 0 3 0 23 0 -3 -21 0 -3 0
3 0 -3 0 0 17 0 3 0 -17 0 -3 3 0 -3 0
19 0 -3 0 0 1 0 3 0 31 0 -3 -13 0 -3 0
27 0 -3 0 0 9 0 3 0 39 0 -3 -21 0 -3 0
59 0 -3 0 0 9 0 3 0 -9 0 -3 -5 0 -3 0
-21 0 3 0 0 -5 0 3 0 9 0 -3 -21 0 -9 0
3 0 -3 0 0 1 0 3 0 31 0 -3 3 0 -3 0
3 0 -3 0 0 17 0 3 0 15 0 -3 3 0 -3 0
19 0 -3 0 0 1 0 3 0 63 0 -3 -13 0 -3 0
27 0 -3 0 0 9 0 3 0 71 0 -3 -21 0 -3 0
59 0 -3 0 0 9 0 3 0 23 0 -3 -5 0 -3 0
63 0 -3 0 0 9 0 3 0 23 0 9 -21 0 -3 0
3 0 3 0 0 -13 0 3 0 -15 0 -3 3 0 -9 0
59 0 3 0 0 -21 0 3 0 -7 0 -3 -5 0 -9 0
24 0 -6 0 0 -8 0 6 0 22 0 0 -18 0 0 0
24 0 -6 0 0 8 0 6 0 6 0 0 -18 0 0 0
40 0 -6 0 0 -8 0 6 0 54 0 0 -34 0 0 0
48 0 -6 0 0 0 0 6 0 62 0 0 -42 0 0 0
80 0 -6 0 0 0 0 6 0 14 0 0 -26 0 0 0
24 0 0 0 0 -22 0 6 0 8 0 0 -18 0 -6 0
24 0 0 0 0 -6 0 6 0 -8 0 0 -18 0 -6 0
27 0 -3 0 0 -7 0 3 0 -9 0 -3 -21 0 -3 0
43 0 -3 0 0 -7 0 3 0 39 0 -3 -53 0 -3 0
51 0 -3 0 0 -15 0 3 0 47 0 -3 -45 0 -3 0
83 0 -3 0 0 -15 0 3 0 -1 0 -3 -29 0 -3 0
27 0 -3 0 0 -7 0 3 0 7 0 -3 27 0 -3 0
27 0 -3 0 0 -7 0 3 0 23 0 -3 -21 0 -3 0
43 0 -3 0 0 -7 0 3 0 -25 0 -3 11 0 -3 0
43 0 -3 0 0 -7 0 3 0 55 0 -3 -5 0 -3 0
45 0 15 0 0 -15 0 3 0 -27 0 3 3 0 -3 0
51 0 -3 0 0 -15 0 3 0 -33 0 -3 3 0 -3 0
83 0 -3 0 0 -15 0 3 0 15 0 -3 -13 0 -3 0
83 0 -3 0 0 -15 0 3 0 15 0 -3 19 0 -3 0
99 0 -3 0 0 -15 0 3 0 15 0 -3 3 0 -3 0
27 0 -3 0 0 9 0 3 0 -9 0 -3 27 0 -3 0
27 0 -3 0 0 9 0 3 0 7 0 -3 -21 0 -3 0
43 0 -3 0 0 -7 0 3 0 -41 0 -3 -5 0 -3 0
43 0 -3 0 0 9 0 3 0 -41 0 -3 11 0 -3 0
43 0 -3 0 0 9 0 3 0 39 0 -3 -5 0 -3 0
45 0 15 0 0 1 0 3 0 -43 0 3 3 0 -3 0
51 0 -3 0 0 1 0 3 0 -49 0 -3 3 0 -3 0
83 0 -3 0 0 1 0 3 0 -1 0 -3 -13 0 -3 0
83 0 -3 0 0 1 0 3 0 -1 0 -3 19 0 -3 0
87 0 -3 0 0 1 0 3 0 -1 0 9 3 0 -3 0
99 0 -3 0 0 1 0 3 0 -1 0 -3 3 0 -3 0
51 0 -3 0 0 1 0 3 0 63 0 -3 -45 0 -3 0
83 0 -3 0 0 1 0 3 0 15 0 -3 -29 0 -3 0
67 0 -3 0 0 -15 0 3 0 -1 0 -3 -13 0 -3 0
99 0 -3 0 0 -15 0 3 0 47 0 -3 3 0 -3 0
67 0 -3 0 0 1 0 3 0 15 0 -3 -13 0 -3 0
99 0 -3 0 0 1 0 3 0 -33 0 -3 3 0 -3 0
123 0 -3 0 0 -7 0 3 0 55 0 -3 -21 0 -3 0
139 0 -3 0 0 -7 0 3 0 7 0 -3 11 0 -3 0
-18 0 -6 0 0 22 0 -6 0 -22 0 6 -18 0 -6 0
0 0 12 0 0 14 0 -6 0 28 0 0 -42 0 -6 0
-42 0 0 0 0 16 0 -6 0 16 0 6 -42 0 0 0
-18 0 0 0 0 8 0 -6 0 -8 0 6 -18 0 0 0
-42 0 0 0 0 -2 0 0 0 -16 0 6 0 0 -6 0
-42 0 0 0 0 -2 0 0 0 16 0 6 0 0 -6 0
-42 0 0 0 0 30 0 0 0 -16 0 6 0 0 -6 0
-42 0 0 0 0 30 0 0 0 16 0 6 0 0 -6 0
-18 0 0 0 0 6 0 0 0 -8 0 6 -24 0 -6 0
-18 0 0 0 0 6 0 0 0 8 0 6 24 0 -6 0
-18 0 0 0 0 22 0 0 0 -8 0 6 24 0 -6 0
-18 0 0 0 0 22 0 0 0 8 0 6 -24 0 -6 0
-2 0 0 0 0 6 0 0 0 -40 0 6 -8 0 -6 0
6 0 0 0 0 14 0 0 0 -48 0 6 0 0 -6 0
38 0 0 0 0 14 0 0 0 0 0 6 -16 0 -6 0
54 0 0 0 0 14 0 0 0 0 0 6 0 0 -6 0
-21 0 -9 0 0 9 0 -3 0 -37 0 3 -21 0 3 0
-21 0 -9 0 0 9 0 -3 0 -5 0 3 -21 0 3 0
3 0 -9 0 0 1 0 -3 0 -29 0 3 3 0 3 0
75 0 -9 0 0 -7 0 -3 0 -21 0 3 -21 0 3 0
3 0 -9 0 0 13 0 -3 0 -13 0 3 3 0 -9 0
3 0 -9 0 0 29 0 -3 0 -29 0 3 3 0 -9 0
3 0 -3 0 0 -1 0 -3 0 -31 0 3 3 0 -3 0
19 0 -3 0 0 -1 0 -3 0 17 0 3 -29 0 -3 0
21 0 15 0 0 -9 0 -3 0 19 0 -3 -21 0 -3 0
59 0 -3 0 0 -9 0 -3 0 -23 0 3 -5 0 -3 0
75 0 -3 0 0 -9 0 -3 0 -23 0 3 -21 0 -3 0
-21 0 -3 0 0 7 0 -3 0 25 0 3 -21 0 -3 0
-21 0 3 0 0 5 0 -3 0 23 0 3 -21 0 -9 0
19 0 -3 0 0 -1 0 -3 0 -31 0 3 -13 0 -3 0
21 0 15 0 0 -9 0 -3 0 51 0 -3 -21 0 -3 0
59 0 -3 0 0 -9 0 -3 0 9 0 3 -5 0 -3 0
63 0 -3 0 0 -9 0 -3 0 9 0 -9 -21 0 -3 0
75 0 -3 0 0 -9 0 -3 0 9 0 3 -21 0 -3 0
3 0 -3 0 0 31 0 -3 0 -31 0 3 3 0 -3 0
19 0 -3 0 0 15 0 -3 0 17 0 3 -13 0 -3 0
27 0 -3 0 0 23 0 -3 0 25 0 3 -21 0 -3 0
3 0 -3 0 0 15 0 -3 0 17 0 3 3 0 -3 0
3 0 -3 0 0 31 0 -3 0 1 0 3 3 0 -3 0
19 0 -3 0 0 15 0 -3 0 49 0 3 -13 0 -3 0
21 0 15 0 0 23 0 -3 0 51 0 -3 -21 0 -3 0
27 0 -3 0 0 23 0 -3 0 57 0 3 -21 0 -3 0
3 0 3 0 0 13 0 -3 0 15 0 3 3 0 -9 0
24 0 -6 0 0 8 0 -6 0 -22 0 0 -18 0 0 0
42 0 12 0 0 0 0 -6 0 28 0 -6 -42 0 0 0
24 0 0 0 0 6 0 -6 0 8 0 0 -18 0 -6 0
24 0 0 0 0 22 0 -6 0 -8 0 0 -18 0 -6 0
27 0 -3 0 0 7 0 -3 0 -23 0 3 -21 0 -3 0
45 0 15 0 0 -1 0 -3 0 27 0 -3 -45 0 -3 0
51 0 -3 0 0 -1 0 -3 0 33 0 3 -45 0 -3 0
83 0 -3 0 0 -1 0 -3 0 -15 0 3 -29 0 -3 0
27 0 -3 0 0 7 0 -3 0 -7 0 3 27 0 -3 0
27 0 -3 0 0 7 0 -3 0 9 0 3 -21 0 -3 0
43 0 -3 0 0 7 0 -3 0 -39 0 3 11 0 -3 0
43 0 -3 0 0 7 0 -3 0 41 0 3 -5 0 -3 0
45 0 -21 0 0 -1 0 -3 0 -41 0 -3 3 0 -3 0
45 0 15 0 0 -1 0 -3 0 43 0 -3 3 0 -3 0
51 0 -3 0 0 -1 0 -3 0 -47 0 3 3 0 -3 0
83 0 -3 0 0 -1 0 -3 0 1 0 3 -13 0 -3 0
83 0 -3 0 0 -1 0 -3 0 1 0 3 19 0 -3 0
87 0 -3 0 0 -1 0 -3 0 1 0 -9 3 0 -3 0
99 0 -3 0 0 -1 0 -3 0 1 0 3 3 0 -3 0
27 0 -3 0 0 23 0 -3 0 -23 0 3 27 0 -3 0
27 0 -3 0 0 23 0 -3 0 -7 0 3 -21 0 -3 0
43 0 -3 0 0 7 0 -3 0 -55 0 3 -5 0 -3 0
43 0 -3 0 0 7 0 -3 0 25 0 3 11 0 -3 0
43 0 -3 0 0 23 0 -3 0 -55 0 3 11 0 -3 0
43 0 -3 0 0 23 0 -3 0 25 0 3 -5 0 -3 0
45 0 -21 0 0 15 0 -3 0 -57 0 -3 3 0 -3 0
45 0 15 0 0 15 0 -3 0 27 0 -3 3 0 -3 0
51 0 -3 0 0 15 0 -3 0 -63 0 3 3 0 -3 0
83 0 -3 0 0 15 0 -3 0 -15 0 3 -13 0 -3 0
87 0 -3 0 0 15 0 -3 0 -15 0 -9 3 0 -3 0
51 0 -3 0 0 15 0 -3 0 49 0 3 -45 0 -3 0
67 0 -3 0 0 -1 0 -3 0 1 0 3 -29 0 -3 0
67 0 -3 0 0 -1 0 -3 0 -15 0 3 -13 0 -3 0
99 0 -3 0 0 -1 0 -3 0 33 0 3 3 0 -3 0
67 0 -3 0 0 15 0 -3 0 1 0 3 -13 0 -3 0
123 0 -3 0 0 7 0 -3 0 41 0 3 -21 0 -3 0
-42 0 0 0 0 -2 0 0 0 -16 0 -6 0 0 6 0
-42 0 0 0 0 30 0 0 0 -16 0 -6 0 0 6 0
-18 0 0 0 0 6 0 0 0 -8 0 -6 -24 0 6 0
-18 0 0 0 0 22 0 0 0 8 0 -6 -24 0 6 0
6 0 0 0 0 14 0 0 0 -48 0 -6 0 0 6 0
54 0 0 0 0 14 0 0 0 0 0 -6 0 0 6 0
-21 0 -9 0 0 9 0 -3 0 5 0 -3 21 0 -3 0
3 0 -9 0 0 1 0 -3 0 29 0 -3 -3 0 -3 0
3 0 -9 0 0 13 0 -3 0 13 0 -3 -3 0 9 0
-21 0 -3 0 0 7 0 -3 0 -25 0 -3 21 0 3 0
19 0 -3 0 0 -1 0 -3 0 -49 0 -3 29 0 3 0
59 0 -3 0 0 -9 0 -3 0 -9 0 -3 5 0 3 0
3 0 -3 0 0 15 0 -3 0 -17 0 -3 -3 0 3 0
3 0 -3 0 0 31 0 -3 0 -1 0 -3 -3 0 3 0
19 0 -3 0 0 15 0 -3 0 -49 0 -3 13 0 3 0
27 0 -3 0 0 23 0 -3 0 -57 0 -3 21 0 3 0
19 0 -3 0 0 15 0 -3 0 -17 0 -3 13 0 3 0
27 0 -3 0 0 23 0 -3 0 -25 0 -3 21 0 3 0
3 0 3 0 0 13 0 -3 0 -15 0 -3 -3 0 9 0
27 0 3 0 0 21 0 -3 0 -55 0 -3 21 0 9 0
27 0 -3 0 0 7 0 -3 0 -9 0 -3 21 0 3 0
27 0 -3 0 0 7 0 -3 0 7 0 -3 -27 0 3 0
43 0 -3 0 0 7 0 -3 0 -41 0 -3 5 0 3 0
43 0 -3 0 0 7 0 -3 0 39 0 -3 -11 0 3 0
45 0 15 0 0 -1 0 -3 0 -43 0 3 -3 0 3 0
51 0 -3 0 0 -1 0 -3 0 -49 0 -3 -3 0 3 0
83 0 -3 0 0 -1 0 -3 0 -1 0 -3 -19 0 3 0
83 0 -3 0 0 -1 0 -3 0 -1 0 -3 13 0 3 0
87 0 -3 0 0 -1 0 -3 0 -1 0 9 -3 0 3 0
99 0 -3 0 0 -1 0 -3 0 -1 0 -3 -3 0 3 0
27 0 -3 0 0 23 0 -3 0 23 0 -3 -27 0 3 0
43 0 -3 0 0 7 0 -3 0 -25 0 -3 -11 0 3 0
43 0 -3 0 0 23 0 -3 0 -25 0 -3 5 0 3 0
45 0 15 0 0 15 0 -3 0 -27 0 3 -3 0 3 0
51 0 -3 0 0 15 0 -3 0 -33 0 -3 -3 0 3 0
83 0 -3 0 0 15 0 -3 0 15 0 -3 -19 0 3 0
99 0 -3 0 0 -1 0 -3 0 -33 0 -3 -3 0 3 0
123 0 -3 0 0 7 0 -3 0 -41 0 -3 21 0 3 0
-42 0 6 0 0 16 0 0 0 -30 0 -6 0 0 0 0
-42 0 6 0 0 16 0 0 0 2 0 -6 0 0 0 0
-18 0 6 0 0 8 0 0 0 -22 0 -6 24 0 0 0
-18 0 6 0 0 8 0 0 0 -6 0 -6 -24 0 0 0
6 0 6 0 0 0 0 0 0 -62 0 -6 0 0 0 0
-21 0 3 0 0 25 0 -3 0 -7 0 -3 21 0 -3 0
-21 0 9 0 0 23 0 -3 0 -37 0 -3 21 0 3 0
3 0 3 0 0 1 0 -3 0 -31 0 -3 -3 0 -3 0
3 0 3 0 0 17 0 -3 0 -31 0 -3 45 0 -3 0
3 0 3 0 0 17 0 -3 0 -15 0 -3 -3 0 -3 0
19 0 3 0 0 1 0 -3 0 -63 0 -3 13 0 -3 0
19 0 3 0 0 17 0 -3 0 17 0 -3 13 0 -3 0
27 0 3 0 0 9 0 -3 0 -71 0 -3 21 0 -3 0
59 0 3 0 0 9 0 -3 0 -23 0 -3 5 0 -3 0
75 0 3 0 0 9 0 -3 0 -23 0 -3 21 0 -3 0
3 0 3 0 0 17 0 -3 0 17 0 -3 -3 0 -3 0
19 0 3 0 0 1 0 -3 0 -31 0 -3 13 0 -3 0
19 0 3 0 0 17 0 -3 0 -31 0 -3 29 0 -3 0
27 0 3 0 0 9 0 -3 0 -39 0 -3 21 0 -3 0
59 0 3 0 0 9 0 -3 0 9 0 -3 5 0 -3 0
3 0 9 0 0 -1 0 -3 0 -29 0 -3 -3 0 3 0
3 0 9 0 0 15 0 -3 0 -13 0 -3 -3 0 3 0
27 0 9 0 0 7 0 -3 0 -69 0 -3 21 0 3 0
24 0 6 0 0 8 0 -6 0 -6 0 0 18 0 0 0
27 0 3 0 0 -7 0 -3 0 -23 0 -3 21 0 -3 0
43 0 3 0 0 -7 0 -3 0 -55 0 -3 5 0 -3 0
43 0 3 0 0 -7 0 -3 0 25 0 -3 -11 0 -3 0
83 0 3 0 0 -15 0 -3 0 -15 0 -3 13 0 -3 0
99 0 3 0 0 -15 0 -3 0 -15 0 -3 -3 0 -3 0
27 0 3 0 0 9 0 -3 0 -7 0 -3 21 0 -3 0
43 0 3 0 0 -7 0 -3 0 -55 0 -3 37 0 -3 0
27 0 3 0 0 9 0 -3 0 9 0 -3 -27 0 -3 0
43 0 3 0 0 9 0 -3 0 -39 0 -3 5 0 -3 0
43 0 3 0 0 9 0 -3 0 41 0 -3 -11 0 -3 0
51 0 3 0 0 1 0 -3 0 -47 0 -3 -3 0 -3 0
51 0 3 0 0 1 0 -3 0 49 0 -3 -3 0 -3 0
83 0 3 0 0 1 0 -3 0 1 0 -3 -19 0 -3 0
83 0 3 0 0 1 0 -3 0 1 0 -3 13 0 -3 0
87 0 3 0 0 1 0 -3 0 1 0 9 -3 0 -3 0
99 0 3 0 0 1 0 -3 0 1 0 -3 -3 0 -3 0
67 0 3 0 0 1 0 -3 0 -15 0 -3 13 0 -3 0
99 0 3 0 0 1 0 -3 0 33 0 -3 -3 0 -3 0
107 0 3 0 0 -7 0 -3 0 -55 0 -3 5 0 -3 0
123 0 3 0 0 -7 0 -3 0 -55 0 -3 21 0 -3 0
-42 0 6 0 0 16 0 0 0 -2 0 6 0 0 0 0
-42 0 6 0 0 16 0 0 0 30 0 6 0 0 0 0
-18 0 6 0 0 -8 0 0 0 6 0 6 -24 0 0 0
-18 0 6 0 0 8 0 0 0 22 0 6 -24 0 0 0
-2 0 6 0 0 -8 0 0 0 -26 0 6 -8 0 0 0
6 0 6 0 0 0 0 0 0 -34 0 6 0 0 0 0
54 0 6 0 0 0 0 0 0 14 0 6 0 0 0 0
-21 0 3 0 0 25 0 -3 0 -25 0 3 -21 0 3 0
-21 0 3 0 0 25 0 -3 0 7 0 3 -21 0 3 0
-21 0 9 0 0 23 0 -3 0 5 0 3 -21 0 -3 0
3 0 3 0 0 17 0 -3 0 -17 0 3 3 0 3 0
3 0 3 0 0 17 0 -3 0 -1 0 3 -45 0 3 0
19 0 3 0 0 1 0 -3 0 31 0 3 -13 0 3 0
19 0 3 0 0 17 0 -3 0 -49 0 3 -13 0 3 0
19 0 3 0 0 17 0 -3 0 31 0 3 -29 0 3 0
27 0 3 0 0 9 0 -3 0 -57 0 3 -21 0 3 0
27 0 3 0 0 9 0 -3 0 39 0 3 -21 0 3 0
59 0 3 0 0 9 0 -3 0 -9 0 3 -37 0 3 0
59 0 3 0 0 9 0 -3 0 -9 0 3 -5 0 3 0
63 0 3 0 0 9 0 -3 0 -9 0 -9 -21 0 3 0
75 0 3 0 0 9 0 -3 0 -9 0 3 -21 0 3 0
-21 0 3 0 0 25 0 -3 0 39 0 3 -21 0 3 0
-21 0 9 0 0 23 0 -3 0 37 0 3 -21 0 -3 0
0 0 6 0 0 16 0 -6 0 30 0 0 -42 0 0 0
3 0 3 0 0 17 0 -3 0 15 0 3 3 0 3 0
3 0 3 0 0 17 0 -3 0 31 0 3 -45 0 3 0
19 0 3 0 0 17 0 -3 0 -17 0 3 -13 0 3 0
19 0 3 0 0 17 0 -3 0 63 0 3 -29 0 3 0
21 0 21 0 0 9 0 -3 0 65 0 -3 -21 0 3 0
27 0 3 0 0 9 0 -3 0 -25 0 3 -21 0 3 0
59 0 3 0 0 9 0 -3 0 23 0 3 -37 0 3 0
59 0 3 0 0 9 0 -3 0 23 0 3 -5 0 3 0
63 0 3 0 0 9 0 -3 0 23 0 -9 -21 0 3 0
75 0 3 0 0 9 0 -3 0 23 0 3 -21 0 3 0
3 0 9 0 0 -1 0 -3 0 29 0 3 3 0 -3 0
3 0 9 0 0 15 0 -3 0 13 0 3 3 0 -3 0
3 0 9 0 0 15 0 -3 0 29 0 3 -45 0 -3 0
27 0 9 0 0 7 0 -3 0 -27 0 3 -21 0 -3 0
63 0 9 0 0 7 0 -3 0 21 0 -9 -21 0 -3 0
75 0 9 0 0 7 0 -3 0 21 0 3 -21 0 -3 0
24 0 6 0 0 8 0 -6 0 6 0 0 -18 0 0 0
48 0 6 0 0 0 0 -6 0 62 0 0 -42 0 0 0
96 0 6 0 0 0 0 -6 0 14 0 0 -42 0 0 0
27 0 3 0 0 -7 0 -3 0 -9 0 3 -21 0 3 0
43 0 3 0 0 -7 0 -3 0 39 0 3 -53 0 3 0
83 0 3 0 0 -15 0 -3 0 -1 0 3 -29 0 3 0
27 0 3 0 0 -7 0 -3 0 23 0 3 -21 0 3 0
43 0 3 0 0 -7 0 -3 0 -25 0 3 11 0 3 0
83 0 3 0 0 -15 0 -3 0 15 0 3 -13 0 3 0
87 0 3 0 0 -15 0 -3 0 15 0 -9 3 0 3 0
27 0 3 0 0 9 0 -3 0 7 0 3 -21 0 3 0
43 0 3 0 0 -7 0 -3 0 -41 0 3 -5 0 3 0
43 0 3 0 0 9 0 -3 0 -41 0 3 11 0 3 0
45 0 -15 0 0 1 0 -3 0 -43 0 -3 3 0 3 0
51 0 3 0 0 1 0 -3 0 -49 0 3 3 0 3 0
83 0 3 0 0 1 0 -3 0 -1 0 3 -13 0 3 0
87 0 3 0 0 1 0 -3 0 -1 0 -9 3 0 3 0
99 0 3 0 0 1 0 -3 0 -1 0 3 3 0 3 0
83 0 3 0 0 1 0 -3 0 15 0 3 -29 0 3 0
99 0 3 0 0 1 0 -3 0 15 0 3 -45 0 3 0
67 0 3 0 0 1 0 -3 0 15 0 3 -13 0 3 0
99 0 3 0 0 1 0 -3 0 -33 0 3 3 0 3 0
67 0 3 0 0 1 0 -3 0 -1 0 3 -29 0 3 0
99 0 3 0 0 1 0 -3 0 47 0 3 -45 0 3 0
123 0 3 0 0 -7 0 -3 0 -41 0 3 -21 0 3 0
123 0 3 0 0 -7 0 -3 0 55 0 3 -21 0 3 0
-42 0 6 0 0 -2 0 6 0 2 0 -6 -42 0 6 0
-18 0 6 0 0 6 0 6 0 -6 0 -6 -18 0 6 0
-21 0 -3 0 0 5 0 3 0 -9 0 -3 -21 0 9 0
-21 0 -3 0 0 5 0 3 0 23 0 -3 -21 0 9 0
3 0 -3 0 0 13 0 3 0 -1 0 -3 -45 0 9 0
-21 0 3 0 0 7 0 3 0 -39 0 -3 -21 0 3 0
-21 0 9 0 0 5 0 3 0 -37 0 -3 -21 0 9 0
0 0 0 0 0 -2 0 6 0 -16 0 0 -42 0 6 0
3 0 3 0 0 -17 0 3 0 -15 0 -3 3 0 3 0
3 0 3 0 0 -1 0 3 0 -31 0 -3 3 0 3 0
19 0 3 0 0 -17 0 3 0 17 0 -3 -13 0 3 0
19 0 3 0 0 -1 0 3 0 17 0 -3 -29 0 3 0
21 0 -15 0 0 -9 0 3 0 19 0 3 -21 0 3 0
27 0 3 0 0 -9 0 3 0 25 0 -3 -21 0 3 0
59 0 3 0 0 -9 0 3 0 -23 0 -3 -5 0 3 0
63 0 3 0 0 -9 0 3 0 -23 0 9 -21 0 3 0
75 0 3 0 0 -9 0 3 0 -23 0 -3 -21 0 3 0
-21 0 3 0 0 7 0 3 0 25 0 -3 -21 0 3 0
-21 0 9 0 0 5 0 3 0 -5 0 -3 -21 0 9 0
0 0 0 0 0 -2 0 6 0 16 0 0 -42 0 6 0
3 0 3 0 0 -1 0 3 0 17 0 -3 -45 0 3 0
19 0 3 0 0 -1 0 3 0 -31 0 -3 -13 0 3 0
19 0 3 0 0 -1 0 3 0 49 0 -3 -29 0 3 0
21 0 -15 0 0 -9 0 3 0 51 0 3 -21 0 3 0
21 0 21 0 0 -9 0 3 0 -33 0 3 -21 0 3 0
27 0 3 0 0 -9 0 3 0 -39 0 -3 -21 0 3 0
27 0 3 0 0 -9 0 3 0 57 0 -3 -21 0 3 0
59 0 3 0 0 -9 0 3 0 9 0 -3 -37 0 3 0
59 0 3 0 0 -9 0 3 0 9 0 -3 -5 0 3 0
63 0 3 0 0 -9 0 3 0 9 0 9 -21 0 3 0
75 0 3 0 0 -9 0 3 0 9 0 -3 -21 0 3 0
-21 0 9 0 0 9 0 3 0 -5 0 -3 -21 0 -3 0
3 0 9 0 0 -15 0 3 0 -13 0 -3 3 0 -3 0
3 0 9 0 0 1 0 3 0 -29 0 -3 3 0 -3 0
27 0 9 0 0 -7 0 3 0 27 0 -3 -21 0 -3 0
63 0 9 0 0 -7 0 3 0 -21 0 9 -21 0 -3 0
24 0 0 0 0 6 0 6 0 8 0 0 -18 0 6 0
24 0 6 0 0 -8 0 6 0 -6 0 0 -18 0 0 0
42 0 -12 0 0 0 0 6 0 28 0 6 -42 0 0 0
48 0 6 0 0 0 0 6 0 34 0 0 -42 0 0 0
27 0 3 0 0 -9 0 3 0 -7 0 -3 -21 0 3 0
27 0 3 0 0 7 0 3 0 -23 0 -3 -21 0 3 0
43 0 3 0 0 -9 0 3 0 25 0 -3 -37 0 3 0
45 0 -15 0 0 -1 0 3 0 27 0 3 -45 0 3 0
51 0 3 0 0 -1 0 3 0 33 0 -3 -45 0 3 0
27 0 3 0 0 7 0 3 0 9 0 -3 -21 0 3 0
43 0 3 0 0 -9 0 3 0 -39 0 -3 -5 0 3 0
43 0 3 0 0 7 0 3 0 -39 0 -3 11 0 3 0
45 0 21 0 0 -1 0 3 0 -41 0 3 3 0 3 0
51 0 3 0 0 -1 0 3 0 -47 0 -3 3 0 3 0
83 0 3 0 0 -1 0 3 0 1 0 -3 -13 0 3 0
43 0 3 0 0 7 0 3 0 41 0 -3 -37 0 3 0
45 0 -15 0 0 15 0 3 0 43 0 3 -45 0 3 0
59 0 3 0 0 -9 0 3 0 -7 0 -3 -21 0 3 0
67 0 3 0 0 -1 0 3 0 1 0 -3 -29 0 3 0
67 0 3 0 0 -1 0 3 0 -15 0 -3 -13 0 3 0
-21 0 -3 0 0 5 0 3 0 -23 0 3 21 0 -9 0
-21 0 -3 0 0 5 0 3 0 9 0 3 21 0 -9 0
3 0 -3 0 0 13 0 3 0 -15 0 3 -3 0 -9 0
19 0 -3 0 0 13 0 3 0 -47 0 3 13 0 -9 0
-21 0 3 0 0 7 0 3 0 -25 0 3 21 0 -3 0
-21 0 9 0 0 5 0 3 0 5 0 3 21 0 -9 0
3 0 3 0 0 -17 0 3 0 -17 0 3 -3 0 -3 0
19 0 3 0 0 -17 0 3 0 -49 0 3 13 0 -3 0
19 0 3 0 0 -1 0 3 0 -49 0 3 29 0 -3 0
27 0 3 0 0 -9 0 3 0 -57 0 3 21 0 -3 0
59 0 3 0 0 -9 0 3 0 -9 0 3 5 0 -3 0
63 0 3 0 0 -9 0 3 0 -9 0 -9 21 0 -3 0
75 0 3 0 0 -9 0 3 0 -9 0 3 21 0 -3 0
3 0 3 0 0 -17 0 3 0 15 0 3 -3 0 -3 0
3 0 3 0 0 -1 0 3 0 31 0 3 -3 0 -3 0
19 0 3 0 0 -17 0 3 0 -17 0 3 13 0 -3 0
19 0 3 0 0 -1 0 3 0 -17 0 3 29 0 -3 0
27 0 3 0 0 -9 0 3 0 -25 0 3 21 0 -3 0
59 0 3 0 0 -9 0 3 0 23 0 3 5 0 -3 0
3 0 3 0 0 15 0 3 0 -17 0 3 -3 0 -3 0
19 0 3 0 0 15 0 3 0 -49 0 3 13 0 -3 0
3 0 9 0 0 1 0 3 0 29 0 3 -3 0 3 0
27 0 9 0 0 -7 0 3 0 -27 0 3 21 0 3 0
3 0 9 0 0 13 0 3 0 13 0 3 -3 0 -9 0
24 0 0 0 0 6 0 6 0 -8 0 0 18 0 -6 0
24 0 6 0 0 -8 0 6 0 6 0 0 18 0 0 0
27 0 3 0 0 -9 0 3 0 -9 0 3 -27 0 -3 0
27 0 3 0 0 -9 0 3 0 7 0 3 21 0 -3 0
27 0 3 0 0 7 0 3 0 -9 0 3 21 0 -3 0
27 0 3 0 0 7 0 3 0 7 0 3 -27 0 -3 0
43 0 3 0 0 -9 0 3 0 -41 0 3 -11 0 -3 0
43 0 3 0 0 7 0 3 0 -41 0 3 5 0 -3 0
43 0 3 0 0 7 0 3 0 39 0 3 -11 0 -3 0
45 0 -15 0 0 -1 0 3 0 -43 0 -3 -3 0 -3 0
45 0 21 0 0 -1 0 3 0 41 0 -3 -3 0 -3 0
51 0 3 0 0 -1 0 3 0 -49 0 3 -3 0 -3 0
83 0 3 0 0 -1 0 3 0 -1 0 3 -19 0 -3 0
83 0 3 0 0 -1 0 3 0 -1 0 3 13 0 -3 0
87 0 3 0 0 -1 0 3 0 -1 0 -9 -3 0 -3 0
99 0 3 0 0 -1 0 3 0 -1 0 3 -3 0 -3 0
43 0 3 0 0 -9 0 3 0 -25 0 3 37 0 -3 0
43 0 3 0 0 7 0 3 0 -25 0 3 -11 0 -3 0
99 0 3 0 0 -1 0 3 0 -33 0 3 -3 0 -3 0
69 0 -15 0 0 7 0 3 0 -83 0 -3 21 0 -3 0
0 0 -12 0 0 16 0 0 0 -12 0 0 0 0 0 0
24 0 -12 0 0 8 0 0 0 -36 0 0 24 0 0 0
24 0 -12 0 0 8 0 0 0 -20 0 0 -24 0 0 0
48 0 -12 0 0 0 0 0 0 -76 0 0 0 0 0 0
96 0 -12 0 0 0 0 0 0 -28 0 0 0 0 0 0
0 0 -6 0 0 18 0 0 0 -46 0 0 0 0 6 0
0 0 -6 0 0 18 0 0 0 -14 0 0 0 0 6 0
21 0 -9 0 0 9 0 3 0 -37 0 -3 21 0 3 0
24 0 -6 0 0 -6 0 0 0 -38 0 0 -24 0 6 0
24 0 -6 0 0 10 0 0 0 -38 0 0 24 0 6 0
24 0 -6 0 0 10 0 0 0 -22 0 0 -24 0 6 0
40 0 -6 0 0 -6 0 0 0 -70 0 0 -8 0 6 0
40 0 -6 0 0 10 0 0 0 10 0 0 -8 0 6 0
42 0 12 0 0 2 0 0 0 12 0 -6 0 0 6 0
48 0 -6 0 0 2 0 0 0 -78 0 0 0 0 6 0
48 0 -6 0 0 2 0 0 0 18 0 0 0 0 6 0
80 0 -6 0 0 2 0 0 0 -30 0 0 -16 0 6 0
96 0 -6 0 0 2 0 0 0 -30 0 0 0 0 6 0
21 0 -9 0 0 -5 0 -3 0 -5 0 -3 -21 0 9 0
24 0 -6 0 0 10 0 0 0 10 0 0 -24 0 6 0
40 0 -6 0 0 -6 0 0 0 -38 0 0 -8 0 6 0
40 0 -6 0 0 10 0 0 0 -38 0 0 8 0 6 0
48 0 -6 0 0 2 0 0 0 -46 0 0 0 0 6 0
80 0 -6 0 0 2 0 0 0 2 0 0 -16 0 6 0
96 0 -6 0 0 2 0 0 0 2 0 0 0 0 6 0
45 0 -9 0 0 -15 0 3 0 -29 0 -3 -3 0 3 0
45 0 -9 0 0 1 0 3 0 -13 0 -3 -3 0 3 0
117 0 -9 0 0 -7 0 3 0 -21 0 -3 21 0 3 0
45 0 -3 0 0 -13 0 3 0 1 0 -3 -3 0 9 0
48 0 -6 0 0 -14 0 0 0 -30 0 0 0 0 6 0
64 0 -6 0 0 -14 0 0 0 18 0 0 -32 0 6 0
66 0 12 0 0 -22 0 0 0 20 0 -6 -24 0 6 0
120 0 -6 0 0 -22 0 0 0 -22 0 0 -24 0 6 0
48 0 -6 0 0 2 0 0 0 -14 0 0 0 0 6 0
64 0 -6 0 0 -14 0 0 0 -62 0 0 16 0 6 0
72 0 -6 0 0 -6 0 0 0 -70 0 0 24 0 6 0
104 0 -6 0 0 -6 0 0 0 -22 0 0 8 0 6 0
48 0 -6 0 0 2 0 0 0 2 0 0 -48 0 6 0
64 0 -6 0 0 2 0 0 0 34 0 0 -32 0 6 0
66 0 12 0 0 -6 0 0 0 36 0 -6 -24 0 6 0
72 0 -6 0 0 -6 0 0 0 42 0 0 -24 0 6 0
104 0 -6 0 0 -6 0 0 0 -6 0 0 -40 0 6 0
104 0 -6 0 0 -6 0 0 0 -6 0 0 -8 0 6 0
120 0 -6 0 0 -6 0 0 0 -6 0 0 -24 0 6 0
88 0 -6 0 0 -22 0 0 0 -6 0 0 -8 0 6 0
120 0 -6 0 0 -6 0 0 0 -54 0 0 24 0 6 0
88 0 -6 0 0 -6 0 0 0 -22 0 0 -8 0 6 0
0 0 -12 0 0 16 0 0 0 12 0 0 0 0 0 0
24 0 -12 0 0 -8 0 0 0 20 0 0 -24 0 0 0
24 0 -12 0 0 8 0 0 0 36 0 0 -24 0 0 0
48 0 -12 0 0 0 0 0 0 -20 0 0 0 0 0 0
0 0 -6 0 0 18 0 0 0 -18 0 0 0 0 -6 0
0 0 -6 0 0 18 0 0 0 14 0 0 0 0 -6 0
21 0 -9 0 0 9 0 3 0 5 0 3 -21 0 -3 0
21 0 -3 0 0 -5 0 3 0 -9 0 3 -21 0 -9 0
24 0 -6 0 0 10 0 0 0 -10 0 0 24 0 -6 0
24 0 -6 0 0 10 0 0 0 6 0 0 -24 0 -6 0
40 0 -6 0 0 10 0 0 0 -42 0 0 8 0 -6 0
40 0 -6 0 0 10 0 0 0 38 0 0 -8 0 -6 0
42 0 12 0 0 2 0 0 0 -44 0 6 0 0 -6 0
48 0 -6 0 0 2 0 0 0 -50 0 0 0 0 -6 0
48 0 -6 0 0 2 0 0 0 46 0 0 0 0 -6 0
80 0 -6 0 0 2 0 0 0 -2 0 0 -16 0 -6 0
80 0 -6 0 0 2 0 0 0 -2 0 0 16 0 -6 0
96 0 -6 0 0 2 0 0 0 -2 0 0 0 0 -6 0
0 0 -6 0 0 18 0 0 0 46 0 0 0 0 -6 0
21 0 -9 0 0 9 0 3 0 37 0 3 -21 0 -3 0
21 0 -3 0 0 -5 0 3 0 23 0 3 -21 0 -9 0
24 0 -6 0 0 10 0 0 0 22 0 0 24 0 -6 0
24 0 -6 0 0 10 0 0 0 38 0 0 -24 0 -6 0
40 0 -6 0 0 -6 0 0 0 -10 0 0 -8 0 -6 0
40 0 -6 0 0 10 0 0 0 -10 0 0 8 0 -6 0
42 0 12 0 0 2 0 0 0 -12 0 6 0 0 -6 0
48 0 -6 0 0 2 0 0 0 -18 0 0 0 0 -6 0
80 0 -6 0 0 2 0 0 0 30 0 0 -16 0 -6 0
96 0 -6 0 0 2 0 0 0 30 0 0 0 0 -6 0
45 0 -9 0 0 1 0 3 0 13 0 3 3 0 -3 0
45 0 -9 0 0 1 0 3 0 29 0 3 -45 0 -3 0
69 0 -9 0 0 -7 0 3 0 69 0 3 -21 0 -3 0
117 0 -9 0 0 -7 0 3 0 21 0 3 -21 0 -3 0
45 0 -3 0 0 -13 0 3 0 -1 0 3 3 0 -9 0
48 0 -6 0 0 -14 0 0 0 -2 0 0 0 0 -6 0
64 0 -6 0 0 -14 0 0 0 46 0 0 -32 0 -6 0
72 0 -6 0 0 -22 0 0 0 54 0 0 -24 0 -6 0
104 0 -6 0 0 -22 0 0 0 6 0 0 -8 0 -6 0
48 0 -6 0 0 -14 0 0 0 30 0 0 0 0 -6 0
104 0 -6 0 0 -22 0 0 0 22 0 0 8 0 -6 0
48 0 -6 0 0 2 0 0 0 14 0 0 0 0 -6 0
64 0 -6 0 0 -14 0 0 0 -34 0 0 16 0 -6 0
64 0 -6 0 0 2 0 0 0 -34 0 0 32 0 -6 0
66 0 12 0 0 -6 0 0 0 -36 0 6 24 0 -6 0
72 0 -6 0 0 -6 0 0 0 -42 0 0 24 0 -6 0
104 0 -6 0 0 -6 0 0 0 6 0 0 8 0 -6 0
120 0 -6 0 0 -6 0 0 0 6 0 0 24 0 -6 0
64 0 -6 0 0 -14 0 0 0 62 0 0 -16 0 -6 0
64 0 -6 0 0 2 0 0 0 -18 0 0 -16 0 -6 0
66 0 12 0 0 -6 0 0 0 -20 0 6 -24 0 -6 0
104 0 -6 0 0 -6 0 0 0 22 0 0 -8 0 -6 0
80 0 -6 0 0 2 0 0 0 14 0 0 0 0 -6 0
88 0 -6 0 0 -6 0 0 0 22 0 0 8 0 -6 0
120 0 -6 0 0 -6 0 0 0 -26 0 0 24 0 -6 0
88 0 -6 0 0 -6 0 0 0 6 0 0 -8 0 -6 0
120 0 -6 0 0 -6 0 0 0 54 0 0 -24 0 -6 0
144 0 -6 0 0 -14 0 0 0 -34 0 0 0 0 -6 0
144 0 -6 0 0 -14 0 0 0 62 0 0 0 0 -6 0
0 0 -12 0 0 12 0 0 0 -12 0 0 0 0 -12 0
0 0 -6 0 0 14 0 0 0 -46 0 0 0 0 -6 0
0 0 0 0 0 12 0 0 0 -16 0 0 0 0 -12 0
21 0 -9 0 0 5 0 3 0 -37 0 -3 21 0 -9 0
24 0 -6 0 0 -10 0 0 0 -22 0 0 24 0 -6 0
24 0 -6 0 0 6 0 0 0 -38 0 0 24 0 -6 0
40 0 -6 0 0 6 0 0 0 -70 0 0 8 0 -6 0
40 0 -6 0 0 6 0 0 0 10 0 0 -8 0 -6 0
42 0 12 0 0 -2 0 0 0 12 0 -6 0 0 -6 0
48 0 -6 0 0 -2 0 0 0 18 0 0 0 0 -6 0
80 0 -6 0 0 -2 0 0 0 -30 0 0 16 0 -6 0
96 0 -6 0 0 -2 0 0 0 -30 0 0 0 0 -6 0
0 0 -6 0 0 14 0 0 0 18 0 0 0 0 -6 0
0 0 0 0 0 12 0 0 0 16 0 0 0 0 -12 0
21 0 -9 0 0 5 0 3 0 -5 0 -3 21 0 -9 0
21 0 -3 0 0 5 0 -3 0 9 0 -3 -21 0 -9 0
24 0 -6 0 0 6 0 0 0 10 0 0 -24 0 -6 0
40 0 -6 0 0 6 0 0 0 -38 0 0 8 0 -6 0
42 0 12 0 0 -2 0 0 0 44 0 -6 0 0 -6 0
48 0 -6 0 0 -2 0 0 0 -46 0 0 0 0 -6 0
48 0 -6 0 0 -2 0 0 0 50 0 0 0 0 -6 0
80 0 -6 0 0 -2 0 0 0 2 0 0 -16 0 -6 0
84 0 -6 0 0 -2 0 0 0 2 0 -12 0 0 -6 0
96 0 -6 0 0 -2 0 0 0 2 0 0 0 0 -6 0
24 0 0 0 0 20 0 0 0 8 0 0 24 0 -12 0
45 0 -9 0 0 -1 0 -3 0 -13 0 -3 3 0 -3 0
45 0 -9 0 0 15 0 -3 0 -29 0 -3 3 0 -3 0
45 0 -3 0 0 13 0 -3 0 1 0 -3 3 0 -9 0
48 0 -6 0 0 -2 0 0 0 -14 0 0 0 0 -6 0
48 0 -6 0 0 14 0 0 0 -30 0 0 0 0 -6 0
72 0 -6 0 0 6 0 0 0 26 0 0 -24 0 -6 0
48 0 -6 0 0 14 0 0 0 2 0 0 0 0 -6 0
64 0 -6 0 0 -2 0 0 0 -46 0 0 16 0 -6 0
64 0 -6 0 0 14 0 0 0 -46 0 0 32 0 -6 0
72 0 -6 0 0 6 0 0 0 -54 0 0 24 0 -6 0
104 0 -6 0 0 6 0 0 0 -6 0 0 8 0 -6 0
88 0 -6 0 0 6 0 0 0 -6 0 0 -8 0 -6 0
24 0 -12 0 0 20 0 0 0 20 0 0 -24 0 12 0
0 0 -6 0 0 14 0 0 0 -18 0 0 0 0 6 0
0 0 0 0 0 12 0 0 0 -16 0 0 0 0 12 0
21 0 -9 0 0 5 0 3 0 5 0 3 -21 0 9 0
24 0 -6 0 0 -10 0 0 0 -10 0 0 -24 0 6 0
40 0 -6 0 0 -10 0 0 0 -42 0 0 -8 0 6 0
40 0 -6 0 0 6 0 0 0 -42 0 0 8 0 6 0
42 0 12 0 0 -2 0 0 0 -44 0 6 0 0 6 0
48 0 -6 0 0 -2 0 0 0 -50 0 0 0 0 6 0
80 0 -6 0 0 -2 0 0 0 -2 0 0 -16 0 6 0
96 0 -6 0 0 -2 0 0 0 -2 0 0 0 0 6 0
21 0 -9 0 0 5 0 3 0 37 0 3 -21 0 9 0
24 0 -6 0 0 -10 0 0 0 22 0 0 -24 0 6 0
24 0 -6 0 0 6 0 0 0 38 0 0 -24 0 6 0
40 0 -6 0 0 -10 0 0 0 -10 0 0 -8 0 6 0
40 0 -6 0 0 6 0 0 0 -10 0 0 8 0 6 0
48 0 -6 0 0 -2 0 0 0 -18 0 0 0 0 6 0
80 0 -6 0 0 -2 0 0 0 30 0 0 -16 0 6 0
24 0 -6 0 0 22 0 0 0 -10 0 0 -24 0 6 0
24 0 0 0 0 20 0 0 0 -8 0 0 -24 0 12 0
45 0 -9 0 0 -1 0 -3 0 13 0 3 -3 0 3 0
69 0 -9 0 0 7 0 -3 0 -27 0 3 21 0 3 0
45 0 -9 0 0 13 0 3 0 13 0 3 -45 0 9 0
45 0 -3 0 0 13 0 -3 0 -1 0 3 -3 0 9 0
48 0 -6 0 0 -2 0 0 0 -2 0 0 -48 0 6 0
48 0 -6 0 0 -2 0 0 0 14 0 0 0 0 6 0
48 0 -6 0 0 14 0 0 0 -2 0 0 0 0 6 0
48 0 -6 0 0 14 0 0 0 14 0 0 -48 0 6 0
64 0 -6 0 0 -2 0 0 0 46 0 0 -16 0 6 0
64 0 -6 0 0 14 0 0 0 -34 0 0 -16 0 6 0
66 0 12 0 0 6 0 0 0 -36 0 6 -24 0 6 0
72 0 -6 0 0 6 0 0 0 54 0 0 -24 0 6 0
104 0 -6 0 0 6 0 0 0 6 0 0 -8 0 6 0
64 0 -6 0 0 -2 0 0 0 -18 0 0 16 0 6 0
64 0 -6 0 0 14 0 0 0 -18 0 0 -32 0 6 0
80 0 -6 0 0 -2 0 0 0 14 0 0 0 0 6 0
0 0 6 0 0 14 0 0 0 -46 0 0 0 0 6 0
0 0 6 0 0 14 0 0 0 -18 0 0 0 0 -6 0
21 0 -3 0 0 7 0 3 0 -39 0 -3 21 0 -3 0
21 0 -3 0 0 7 0 3 0 -25 0 3 -21 0 3 0
21 0 3 0 0 -7 0 3 0 -25 0 -3 21 0 3 0
21 0 3 0 0 7 0 -3 0 -39 0 3 21 0 3 0
40 0 0 0 0 8 0 0 0 -72 0 0 8 0 0 0
48 0 0 0 0 0 0 0 0 -80 0 0 0 0 0 0
84 0 0 0 0 0 0 0 0 -32 0 12 0 0 0 0
0 0 12 0 0 12 0 0 0 -44 0 0 0 0 12 0
21 0 3 0 0 5 0 3 0 -23 0 3 -21 0 9 0
21 0 9 0 0 -9 0 3 0 -37 0 3 -21 0 3 0
24 0 6 0 0 -10 0 0 0 -38 0 0 -24 0 6 0
24 0 6 0 0 6 0 0 0 -38 0 0 24 0 6 0
40 0 6 0 0 -10 0 0 0 -70 0 0 -8 0 6 0
40 0 6 0 0 6 0 0 0 -70 0 0 8 0 6 0
40 0 6 0 0 6 0 0 0 10 0 0 -8 0 6 0
48 0 6 0 0 -2 0 0 0 -78 0 0 0 0 6 0
48 0 6 0 0 -2 0 0 0 18 0 0 0 0 6 0
80 0 6 0 0 -2 0 0 0 -30 0 0 -16 0 6 0
80 0 6 0 0 -2 0 0 0 -30 0 0 16 0 6 0
96 0 6 0 0 -2 0 0 0 -30 0 0 0 0 6 0
0 0 12 0 0 12 0 0 0 12 0 0 0 0 -12 0
21 0 3 0 0 5 0 3 0 -9 0 -3 21 0 -9 0
21 0 9 0 0 -9 0 3 0 5 0 -3 21 0 -3 0
21 0 9 0 0 5 0 -3 0 5 0 -3 -21 0 -9 0
24 0 6 0 0 -10 0 0 0 6 0 0 24 0 -6 0
24 0 6 0 0 6 0 0 0 -10 0 0 24 0 -6 0
40 0 6 0 0 6 0 0 0 -42 0 0 8 0 -6 0
40 0 6 0 0 6 0 0 0 38 0 0 -8 0 -6 0
48 0 6 0 0 -2 0 0 0 -50 0 0 0 0 -6 0
48 0 6 0 0 -2 0 0 0 46 0 0 0 0 -6 0
80 0 6 0 0 -2 0 0 0 -2 0 0 -16 0 -6 0
80 0 6 0 0 -2 0 0 0 -2 0 0 16 0 -6 0
96 0 6 0 0 -2 0 0 0 -2 0 0 0 0 -6 0
42 0 0 0 0 -2 0 0 0 -16 0 -6 0 0 -6 0
45 0 -3 0 0 -17 0 3 0 -31 0 -3 -3 0 -3 0
45 0 -3 0 0 -1 0 3 0 -31 0 -3 45 0 -3 0
69 0 -3 0 0 -9 0 3 0 -71 0 -3 21 0 -3 0
117 0 -3 0 0 -9 0 3 0 -23 0 -3 21 0 -3 0
42 0 0 0 0 -2 0 0 0 -16 0 6 0 0 6 0
45 0 -3 0 0 -17 0 3 0 -1 0 3 3 0 3 0
45 0 -3 0 0 -1 0 3 0 -17 0 3 3 0 3 0
61 0 -3 0 0 -17 0 3 0 31 0 3 -13 0 3 0
61 0 -3 0 0 -1 0 3 0 -49 0 3 -13 0 3 0
61 0 -3 0 0 -1 0 3 0 31 0 3 -29 0 3 0
69 0 -3 0 0 -9 0 3 0 -57 0 3 -21 0 3 0
69 0 -3 0 0 -9 0 3 0 39 0 3 -21 0 3 0
101 0 -3 0 0 -9 0 3 0 -9 0 3 -37 0 3 0
117 0 -3 0 0 -9 0 3 0 -9 0 3 -21 0 3 0
42 0 6 0 0 -16 0 0 0 -30 0 6 0 0 0 0
45 0 3 0 0 -15 0 3 0 -31 0 3 3 0 -3 0
61 0 3 0 0 -15 0 3 0 17 0 3 -29 0 -3 0
69 0 3 0 0 -23 0 3 0 25 0 3 -21 0 -3 0
117 0 3 0 0 -23 0 3 0 -23 0 3 -21 0 -3 0
42 0 6 0 0 -16 0 0 0 -2 0 -6 0 0 0 0
101 0 3 0 0 -23 0 3 0 -9 0 -3 5 0 3 0
117 0 3 0 0 -23 0 3 0 -9 0 -3 21 0 3 0
61 0 3 0 0 -1 0 -3 0 -63 0 3 29 0 3 0
69 0 3 0 0 -9 0 -3 0 -71 0 3 21 0 3 0
117 0 3 0 0 -9 0 -3 0 -23 0 3 21 0 3 0
45 0 3 0 0 -1 0 -3 0 -17 0 -3 3 0 -3 0
69 0 3 0 0 -9 0 -3 0 39 0 -3 -21 0 -3 0
101 0 3 0 0 -9 0 -3 0 -9 0 -3 -5 0 -3 0
117 0 3 0 0 -9 0 -3 0 -9 0 -3 -21 0 -3 0
104 0 0 0 0 -24 0 0 0 -24 0 0 -8 0 0 0
120 0 0 0 0 -24 0 0 0 -24 0 0 -24 0 0 0
64 0 0 0 0 -16 0 0 0 -48 0 0 32 0 0 0
66 0 18 0 0 -24 0 0 0 -50 0 6 24 0 0 0
72 0 0 0 0 -24 0 0 0 -56 0 0 24 0 0 0
104 0 0 0 0 -24 0 0 0 -8 0 0 8 0 0 0
64 0 0 0 0 -16 0 0 0 -64 0 0 16 0 0 0
64 0 0 0 0 0 0 0 0 -64 0 0 32 0 0 0
66 0 18 0 0 -8 0 0 0 -66 0 6 24 0 0 0
72 0 0 0 0 -8 0 0 0 -72 0 0 24 0 0 0
104 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
120 0 0 0 0 -8 0 0 0 -24 0 0 24 0 0 0
88 0 0 0 0 -24 0 0 0 -8 0 0 -8 0 0 0
88 0 0 0 0 -24 0 0 0 -24 0 0 8 0 0 0
80 0 0 0 0 0 0 0 0 -16 0 0 0 0 0 0
136 0 0 0 0 -8 0 0 0 -56 0 0 8 0 0 0
80 0 0 0 0 0 0 0 0 64 0 0 -16 0 0 0
88 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
120 0 0 0 0 -8 0 0 0 24 0 0 -24 0 0 0
136 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
128 0 0 0 0 -16 0 0 0 -64 0 0 16 0 0 0
144 0 0 0 0 -16 0 0 0 -64 0 0 0 0 0 0
128 0 0 0 0 -16 0 0 0 32 0 0 -16 0 0 0
144 0 0 0 0 -16 0 0 0 32 0 0 0 0 0 0
176 0 0 0 0 -16 0 0 0 -16 0 0 16 0 0 0
192 0 0 0 0 -16 0 0 0 -16 0 0 0 0 0 0
0 0 6 0 0 14 0 0 0 46 0 0 0 0 -6 0
21 0 -3 0 0 -7 0 -3 0 25 0 -3 -21 0 3 0
21 0 -3 0 0 7 0 3 0 39 0 3 -21 0 3 0
21 0 3 0 0 -7 0 3 0 25 0 3 -21 0 -3 0
21 0 3 0 0 7 0 -3 0 39 0 -3 -21 0 -3 0
42 0 18 0 0 0 0 0 0 -10 0 6 0 0 0 0
0 0 12 0 0 -16 0 0 0 -12 0 0 0 0 0 0
21 0 3 0 0 5 0 3 0 9 0 3 -21 0 9 0
21 0 9 0 0 -9 0 3 0 -5 0 3 -21 0 3 0
24 0 6 0 0 -10 0 0 0 -6 0 0 -24 0 6 0
24 0 6 0 0 6 0 0 0 10 0 0 -24 0 6 0
40 0 6 0 0 -10 0 0 0 -38 0 0 -8 0 6 0
40 0 6 0 0 6 0 0 0 -38 0 0 8 0 6 0
48 0 6 0 0 -2 0 0 0 -46 0 0 0 0 6 0
80 0 6 0 0 -2 0 0 0 2 0 0 -16 0 6 0
0 0 12 0 0 12 0 0 0 44 0 0 0 0 -12 0
21 0 3 0 0 5 0 3 0 23 0 -3 21 0 -9 0
21 0 9 0 0 5 0 -3 0 37 0 -3 -21 0 -9 0
24 0 6 0 0 -10 0 0 0 22 0 0 -24 0 -6 0
24 0 6 0 0 6 0 0 0 38 0 0 -24 0 -6 0
40 0 6 0 0 -10 0 0 0 -10 0 0 -8 0 -6 0
40 0 6 0 0 6 0 0 0 -10 0 0 8 0 -6 0
42 0 -12 0 0 -2 0 0 0 -12 0 -6 0 0 -6 0
48 0 6 0 0 -2 0 0 0 -18 0 0 0 0 -6 0
80 0 6 0 0 -2 0 0 0 30 0 0 -16 0 -6 0
96 0 6 0 0 -2 0 0 0 30 0 0 0 0 -6 0
42 0 -6 0 0 -16 0 0 0 2 0 -6 0 0 0 0
42 0 0 0 0 -2 0 0 0 16 0 -6 0 0 -6 0
45 0 -3 0 0 -17 0 3 0 1 0 -3 -3 0 -3 0
45 0 -3 0 0 -1 0 3 0 17 0 -3 -3 0 -3 0
61 0 -3 0 0 -17 0 3 0 -31 0 -3 13 0 -3 0
61 0 -3 0 0 -1 0 3 0 -31 0 -3 29 0 -3 0
69 0 -3 0 0 -9 0 3 0 -39 0 -3 21 0 -3 0
101 0 -3 0 0 -9 0 3 0 9 0 -3 5 0 -3 0
45 0 -3 0 0 -17 0 3 0 15 0 3 -45 0 3 0
45 0 -3 0 0 -1 0 3 0 31 0 3 -45 0 3 0
61 0 -3 0 0 -1 0 3 0 -17 0 3 -13 0 3 0
69 0 -3 0 0 -9 0 3 0 -25 0 3 -21 0 3 0
101 0 -3 0 0 -9 0 3 0 23 0 3 -37 0 3 0
101 0 -3 0 0 -9 0 3 0 23 0 3 -5 0 3 0
117 0 -3 0 0 -9 0 3 0 23 0 3 -21 0 3 0
45 0 3 0 0 -15 0 3 0 17 0 3 -45 0 -3 0
61 0 3 0 0 -15 0 3 0 -31 0 3 -13 0 -3 0
69 0 3 0 0 -23 0 3 0 57 0 3 -21 0 -3 0
101 0 3 0 0 -23 0 3 0 9 0 3 -37 0 -3 0
117 0 3 0 0 -23 0 3 0 9 0 3 -21 0 -3 0
42 0 6 0 0 -16 0 0 0 30 0 -6 0 0 0 0
45 0 3 0 0 -15 0 3 0 31 0 -3 -3 0 3 0
69 0 3 0 0 -23 0 3 0 -25 0 -3 21 0 3 0
45 0 3 0 0 -1 0 -3 0 17 0 3 -3 0 3 0
69 0 3 0 0 -9 0 -3 0 -39 0 3 21 0 3 0
101 0 3 0 0 -9 0 -3 0 9 0 3 5 0 3 0
45 0 3 0 0 -1 0 -3 0 31 0 -3 -45 0 -3 0
61 0 3 0 0 -1 0 -3 0 -17 0 -3 -13 0 -3 0
61 0 3 0 0 -1 0 -3 0 63 0 -3 -29 0 -3 0
69 0 3 0 0 -9 0 -3 0 71 0 -3 -21 0 -3 0
101 0 3 0 0 -9 0 -3 0 23 0 -3 -37 0 -3 0
101 0 3 0 0 -9 0 -3 0 23 0 -3 -5 0 -3 0
117 0 3 0 0 -9 0 -3 0 23 0 -3 -21 0 -3 0
64 0 0 0 0 -16 0 0 0 -32 0 0 -16 0 0 0
64 0 0 0 0 -16 0 0 0 48 0 0 -32 0 0 0
104 0 0 0 0 -24 0 0 0 8 0 0 -8 0 0 0
120 0 0 0 0 -24 0 0 0 8 0 0 -24 0 0 0
64 0 0 0 0 0 0 0 0 64 0 0 -32 0 0 0
66 0 18 0 0 -8 0 0 0 -18 0 6 -24 0 0 0
72 0 0 0 0 -8 0 0 0 72 0 0 -24 0 0 0
104 0 0 0 0 -8 0 0 0 24 0 0 -40 0 0 0
104 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
108 0 0 0 0 -8 0 0 0 24 0 12 -24 0 0 0
88 0 0 0 0 -24 0 0 0 24 0 0 -8 0 0 0
120 0 0 0 0 -24 0 0 0 -24 0 0 8 0 0 0
136 0 0 0 0 -24 0 0 0 -24 0 0 -8 0 0 0
80 0 0 0 0 0 0 0 0 -64 0 0 16 0 0 0
80 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0
88 0 0 0 0 -8 0 0 0 -72 0 0 8 0 0 0
88 0 0 0 0 -8 0 0 0 24 0 0 8 0 0 0
120 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
136 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
90 0 18 0 0 -16 0 0 0 -74 0 6 0 0 0 0
128 0 0 0 0 -16 0 0 0 -32 0 0 -16 0 0 0
128 0 0 0 0 -16 0 0 0 -32 0 0 16 0 0 0
132 0 0 0 0 -16 0 0 0 -32 0 12 0 0 0 0
144 0 0 0 0 -16 0 0 0 -32 0 0 0 0 0 0
128 0 0 0 0 -16 0 0 0 64 0 0 -16 0 0 0
160 0 0 0 0 -16 0 0 0 16 0 0 0 0 0 0
176 0 0 0 0 -16 0 0 0 16 0 0 -16 0 0 0
192 0 0 0 0 -16 0 0 0 16 0 0 0 0 0 0
0 0 6 0 0 18 0 0 0 -18 0 0 0 0 6 0
21 0 -3 0 0 25 0 -3 0 -25 0 3 21 0 -3 0
0 0 6 0 0 18 0 0 0 -14 0 0 0 0 -6 0
21 0 -3 0 0 25 0 -3 0 -7 0 -3 -21 0 3 0
0 0 12 0 0 16 0 0 0 -44 0 0 0 0 0 0
21 0 3 0 0 -5 0 -3 0 -23 0 3 21 0 -9 0
21 0 9 0 0 9 0 -3 0 -37 0 3 21 0 -3 0
24 0 6 0 0 10 0 0 0 -38 0 0 24 0 -6 0
40 0 6 0 0 -6 0 0 0 10 0 0 8 0 -6 0
40 0 6 0 0 10 0 0 0 10 0 0 -8 0 -6 0
42 0 -12 0 0 2 0 0 0 12 0 6 0 0 -6 0
48 0 6 0 0 2 0 0 0 18 0 0 0 0 -6 0
80 0 6 0 0 2 0 0 0 -30 0 0 16 0 -6 0
96 0 6 0 0 2 0 0 0 -30 0 0 0 0 -6 0
0 0 12 0 0 16 0 0 0 12 0 0 0 0 0 0
21 0 3 0 0 -5 0 -3 0 -9 0 -3 -21 0 9 0
21 0 9 0 0 9 0 -3 0 5 0 -3 -21 0 3 0
24 0 6 0 0 -6 0 0 0 -10 0 0 -24 0 6 0
24 0 6 0 0 10 0 0 0 6 0 0 -24 0 6 0
40 0 6 0 0 -6 0 0 0 -42 0 0 -8 0 6 0
40 0 6 0 0 10 0 0 0 -42 0 0 8 0 6 0
42 0 -12 0 0 2 0 0 0 -44 0 -6 0 0 6 0
48 0 6 0 0 2 0 0 0 -50 0 0 0 0 6 0
80 0 6 0 0 2 0 0 0 -2 0 0 -16 0 6 0
96 0 6 0 0 2 0 0 0 -2 0 0 0 0 6 0
42 0 -6 0 0 16 0 0 0 -30 0 -6 0 0 0 0
42 0 0 0 0 2 0 0 0 -16 0 -6 0 0 6 0
45 0 -3 0 0 17 0 -3 0 -31 0 -3 3 0 3 0
61 0 -3 0 0 1 0 -3 0 17 0 -3 -13 0 3 0
61 0 -3 0 0 17 0 -3 0 17 0 -3 -29 0 3 0
63 0 15 0 0 9 0 -3 0 19 0 -9 -21 0 3 0
69 0 -3 0 0 9 0 -3 0 25 0 -3 -21 0 3 0
101 0 -3 0 0 9 0 -3 0 -23 0 -3 -5 0 3 0
42 0 -6 0 0 16 0 0 0 -2 0 6 0 0 0 0
42 0 0 0 0 2 0 0 0 -16 0 6 0 0 -6 0
45 0 -3 0 0 1 0 -3 0 -17 0 3 -3 0 -3 0
45 0 -3 0 0 17 0 -3 0 -1 0 3 -3 0 -3 0
61 0 -3 0 0 1 0 -3 0 -49 0 3 13 0 -3 0
61 0 -3 0 0 17 0 -3 0 -49 0 3 29 0 -3 0
69 0 -3 0 0 9 0 -3 0 -57 0 3 21 0 -3 0
101 0 -3 0 0 9 0 -3 0 -9 0 3 5 0 -3 0
61 0 3 0 0 1 0 3 0 17 0 3 -13 0 -3 0
42 0 6 0 0 16 0 0 0 -2 0 -6 0 0 0 0
45 0 3 0 0 1 0 3 0 -17 0 -3 -3 0 3 0
61 0 3 0 0 1 0 3 0 -49 0 -3 13 0 3 0
45 0 3 0 0 15 0 -3 0 -31 0 3 -3 0 3 0
61 0 3 0 0 15 0 -3 0 -63 0 3 13 0 3 0
61 0 3 0 0 15 0 -3 0 31 0 -3 -13 0 -3 0
66 0 -18 0 0 8 0 0 0 18 0 6 -24 0 0 0
88 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
0 0 6 0 0 18 0 0 0 18 0 0 0 0 -6 0
21 0 -3 0 0 25 0 -3 0 25 0 -3 -21 0 3 0
0 0 12 0 0 16 0 0 0 -12 0 0 0 0 0 0
21 0 3 0 0 -5 0 -3 0 9 0 3 21 0 -9 0
21 0 9 0 0 -5 0 3 0 -5 0 3 -21 0 -9 0
21 0 9 0 0 9 0 -3 0 -5 0 3 21 0 -3 0
24 0 6 0 0 -6 0 0 0 10 0 0 24 0 -6 0
24 0 6 0 0 10 0 0 0 -6 0 0 24 0 -6 0
24 0 6 0 0 10 0 0 0 10 0 0 -24 0 -6 0
40 0 6 0 0 -6 0 0 0 -38 0 0 -8 0 -6 0
40 0 6 0 0 -6 0 0 0 42 0 0 8 0 -6 0
40 0 6 0 0 10 0 0 0 -38 0 0 8 0 -6 0
40 0 6 0 0 10 0 0 0 42 0 0 -8 0 -6 0
48 0 6 0 0 2 0 0 0 -46 0 0 0 0 -6 0
48 0 6 0 0 2 0 0 0 50 0 0 0 0 -6 0
80 0 6 0 0 2 0 0 0 2 0 0 -16 0 -6 0
80 0 6 0 0 2 0 0 0 2 0 0 16 0 -6 0
96 0 6 0 0 2 0 0 0 2 0 0 0 0 -6 0
21 0 3 0 0 -5 0 -3 0 23 0 -3 -21 0 9 0
21 0 9 0 0 9 0 -3 0 37 0 -3 -21 0 3 0
24 0 6 0 0 10 0 0 0 38 0 0 -24 0 6 0
40 0 6 0 0 -6 0 0 0 -10 0 0 -8 0 6 0
40 0 6 0 0 10 0 0 0 -10 0 0 8 0 6 0
48 0 6 0 0 2 0 0 0 -18 0 0 0 0 6 0
80 0 6 0 0 2 0 0 0 30 0 0 -16 0 6 0
42 0 -6 0 0 16 0 0 0 2 0 -6 0 0 0 0
42 0 0 0 0 2 0 0 0 16 0 -6 0 0 6 0
45 0 -3 0 0 1 0 -3 0 17 0 -3 3 0 3 0
45 0 -3 0 0 17 0 -3 0 1 0 -3 3 0 3 0
45 0 -3 0 0 17 0 -3 0 17 0 -3 -45 0 3 0
61 0 -3 0 0 1 0 -3 0 49 0 -3 -13 0 3 0
61 0 -3 0 0 17 0 -3 0 -31 0 -3 -13 0 3 0
61 0 -3 0 0 17 0 -3 0 49 0 -3 -29 0 3 0
63 0 15 0 0 9 0 -3 0 51 0 -9 -21 0 3 0
69 0 -3 0 0 9 0 -3 0 -39 0 -3 -21 0 3 0
69 0 -3 0 0 9 0 -3 0 57 0 -3 -21 0 3 0
101 0 -3 0 0 9 0 -3 0 9 0 -3 -37 0 3 0
101 0 -3 0 0 9 0 -3 0 9 0 -3 -5 0 3 0
117 0 -3 0 0 9 0 -3 0 9 0 -3 -21 0 3 0
42 0 0 0 0 2 0 0 0 16 0 6 0 0 -6 0
45 0 -3 0 0 17 0 -3 0 31 0 3 -3 0 -3 0
61 0 -3 0 0 1 0 -3 0 -17 0 3 13 0 -3 0
69 0 -3 0 0 9 0 -3 0 -25 0 3 21 0 -3 0
101 0 -3 0 0 9 0 -3 0 23 0 3 5 0 -3 0
45 0 3 0 0 1 0 3 0 17 0 3 3 0 -3 0
61 0 3 0 0 1 0 3 0 49 0 3 -13 0 -3 0
61 0 3 0 0 1 0 3 0 -17 0 -3 13 0 3 0
61 0 3 0 0 15 0 -3 0 -31 0 3 13 0 3 0
45 0 3 0 0 15 0 -3 0 31 0 -3 3 0 -3 0
61 0 3 0 0 15 0 -3 0 63 0 -3 -13 0 -3 0
88 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
24 0 12 0 0 -8 0 0 0 -20 0 0 24 0 0 0
24 0 12 0 0 8 0 0 0 -36 0 0 24 0 0 0
24 0 12 0 0 8 0 0 0 -20 0 0 -24 0 0 0
48 0 12 0 0 0 0 0 0 -76 0 0 0 0 0 0
45 0 3 0 0 -13 0 -3 0 1 0 3 -3 0 -9 0
45 0 9 0 0 -13 0 3 0 -29 0 3 3 0 -9 0
45 0 9 0 0 -15 0 -3 0 -29 0 3 -3 0 -3 0
45 0 9 0 0 1 0 -3 0 -13 0 3 -3 0 -3 0
69 0 9 0 0 -7 0 -3 0 -69 0 3 21 0 -3 0
48 0 6 0 0 -14 0 0 0 -30 0 0 0 0 -6 0
64 0 6 0 0 -14 0 0 0 18 0 0 -32 0 -6 0
72 0 6 0 0 -22 0 0 0 26 0 0 -24 0 -6 0
48 0 6 0 0 -14 0 0 0 2 0 0 0 0 -6 0
64 0 6 0 0 -14 0 0 0 -46 0 0 32 0 -6 0
72 0 6 0 0 -22 0 0 0 -54 0 0 24 0 -6 0
120 0 6 0 0 -22 0 0 0 -6 0 0 24 0 -6 0
48 0 6 0 0 2 0 0 0 -30 0 0 48 0 -6 0
48 0 6 0 0 2 0 0 0 -14 0 0 0 0 -6 0
64 0 6 0 0 -14 0 0 0 -62 0 0 16 0 -6 0
64 0 6 0 0 2 0 0 0 -62 0 0 32 0 -6 0
64 0 6 0 0 2 0 0 0 18 0 0 16 0 -6 0
72 0 6 0 0 -6 0 0 0 -70 0 0 24 0 -6 0
104 0 6 0 0 -6 0 0 0 -22 0 0 8 0 -6 0
120 0 6 0 0 -6 0 0 0 -22 0 0 24 0 -6 0
64 0 6 0 0 -14 0 0 0 34 0 0 -16 0 -6 0
64 0 6 0 0 2 0 0 0 34 0 0 -32 0 -6 0
66 0 -12 0 0 -6 0 0 0 36 0 6 -24 0 -6 0
72 0 6 0 0 -6 0 0 0 42 0 0 -24 0 -6 0
104 0 6 0 0 -6 0 0 0 -6 0 0 -8 0 -6 0
88 0 6 0 0 -22 0 0 0 -6 0 0 -8 0 -6 0
88 0 6 0 0 -6 0 0 0 -6 0 0 8 0 -6 0
120 0 6 0 0 -6 0 0 0 -54 0 0 24 0 -6 0
88 0 6 0 0 -6 0 0 0 -22 0 0 -8 0 -6 0
120 0 6 0 0 -6 0 0 0 26 0 0 -24 0 -6 0
144 0 6 0 0 -14 0 0 0 34 0 0 0 0 -6 0
24 0 12 0 0 -8 0 0 0 20 0 0 -24 0 0 0
24 0 12 0 0 8 0 0 0 36 0 0 -24 0 0 0
48 0 12 0 0 0 0 0 0 -20 0 0 0 0 0 0
84 0 12 0 0 0 0 0 0 28 0 -12 0 0 0 0
45 0 9 0 0 1 0 -3 0 13 0 -3 3 0 3 0
45 0 9 0 0 1 0 -3 0 29 0 -3 -45 0 3 0
69 0 9 0 0 -7 0 -3 0 -27 0 -3 -21 0 3 0
69 0 9 0 0 -7 0 -3 0 69 0 -3 -21 0 3 0
117 0 9 0 0 -7 0 -3 0 21 0 -3 -21 0 3 0
48 0 6 0 0 -14 0 0 0 -2 0 0 0 0 6 0
48 0 6 0 0 -14 0 0 0 14 0 0 -48 0 6 0
64 0 6 0 0 -14 0 0 0 -34 0 0 -16 0 6 0
64 0 6 0 0 -14 0 0 0 46 0 0 -32 0 6 0
104 0 6 0 0 -22 0 0 0 6 0 0 -40 0 6 0
104 0 6 0 0 -22 0 0 0 6 0 0 -8 0 6 0
120 0 6 0 0 -22 0 0 0 6 0 0 -24 0 6 0
48 0 6 0 0 2 0 0 0 14 0 0 0 0 6 0
64 0 6 0 0 -14 0 0 0 -34 0 0 16 0 6 0
66 0 -12 0 0 -6 0 0 0 -36 0 -6 24 0 6 0
72 0 6 0 0 -6 0 0 0 -42 0 0 24 0 6 0
48 0 6 0 0 2 0 0 0 30 0 0 -48 0 6 0
64 0 6 0 0 2 0 0 0 -18 0 0 -16 0 6 0
64 0 6 0 0 2 0 0 0 62 0 0 -32 0 6 0
72 0 6 0 0 -6 0 0 0 -26 0 0 -24 0 6 0
104 0 6 0 0 -6 0 0 0 22 0 0 -40 0 6 0
104 0 6 0 0 -6 0 0 0 22 0 0 -8 0 6 0
120 0 6 0 0 -6 0 0 0 22 0 0 -24 0 6 0
120 0 6 0 0 -22 0 0 0 -26 0 0 -24 0 6 0
136 0 6 0 0 -6 0 0 0 -26 0 0 8 0 6 0
88 0 6 0 0 -6 0 0 0 6 0 0 -8 0 6 0
120 0 6 0 0 -6 0 0 0 54 0 0 -24 0 6 0
144 0 6 0 0 -14 0 0 0 -34 0 0 0 0 6 0
45 0 9 0 0 -1 0 3 0 -13 0 3 3 0 3 0
45 0 9 0 0 13 0 -3 0 -29 0 3 -3 0 9 0
48 0 6 0 0 -2 0 0 0 -14 0 0 0 0 6 0
48 0 6 0 0 14 0 0 0 -30 0 0 0 0 6 0
64 0 6 0 0 -2 0 0 0 18 0 0 -16 0 6 0
66 0 -12 0 0 6 0 0 0 20 0 6 -24 0 6 0
72 0 6 0 0 6 0 0 0 26 0 0 -24 0 6 0
64 0 6 0 0 -2 0 0 0 -46 0 0 16 0 6 0
72 0 6 0 0 6 0 0 0 -54 0 0 24 0 6 0
80 0 6 0 0 -2 0 0 0 -14 0 0 0 0 6 0
88 0 6 0 0 6 0 0 0 -6 0 0 -8 0 6 0
45 0 9 0 0 -1 0 3 0 13 0 -3 -3 0 -3 0
61 0 9 0 0 -1 0 3 0 -19 0 -3 13 0 -3 0
45 0 9 0 0 13 0 -3 0 29 0 -3 3 0 -9 0
48 0 6 0 0 -2 0 0 0 14 0 0 0 0 -6 0
48 0 6 0 0 14 0 0 0 -2 0 0 0 0 -6 0
64 0 6 0 0 -2 0 0 0 46 0 0 -16 0 -6 0
72 0 6 0 0 6 0 0 0 54 0 0 -24 0 -6 0
48 0 6 0 0 14 0 0 0 30 0 0 0 0 -6 0
64 0 6 0 0 -2 0 0 0 -18 0 0 16 0 -6 0
72 0 6 0 0 6 0 0 0 -26 0 0 24 0 -6 0
80 0 6 0 0 -2 0 0 0 14 0 0 0 0 -6 0
66 0 -6 0 0 -6 0 -6 0 -22 0 -6 -18 0 6 0
66 0 -6 0 0 -8 0 0 0 -6 0 -6 24 0 0 0
66 0 -6 0 0 8 0 0 0 -22 0 -6 24 0 0 0
66 0 -6 0 0 8 0 0 0 -6 0 -6 -24 0 0 0
66 0 0 0 0 -22 0 0 0 -8 0 -6 -24 0 6 0
66 0 0 0 0 -6 0 0 0 8 0 -6 -24 0 6 0
66 0 0 0 0 -8 0 -6 0 8 0 -6 -18 0 0 0
66 0 0 0 0 8 0 -6 0 -8 0 -6 -18 0 0 0
69 0 -3 0 0 -7 0 -3 0 -23 0 -3 -21 0 3 0
93 0 -3 0 0 -15 0 -3 0 33 0 -3 -45 0 3 0
69 0 -3 0 0 -7 0 -3 0 9 0 -3 -21 0 3 0
85 0 -3 0 0 -7 0 -3 0 -39 0 -3 11 0 3 0
85 0 -3 0 0 -7 0 -3 0 41 0 -3 -5 0 3 0
93 0 -3 0 0 -15 0 -3 0 -47 0 -3 3 0 3 0
125 0 -3 0 0 -15 0 -3 0 1 0 -3 -13 0 3 0
69 0 -3 0 0 9 0 -3 0 -23 0 -3 27 0 3 0
69 0 -3 0 0 9 0 -3 0 -7 0 -3 -21 0 3 0
85 0 -3 0 0 -7 0 -3 0 -55 0 -3 -5 0 3 0
85 0 -3 0 0 9 0 -3 0 -55 0 -3 11 0 3 0
85 0 -3 0 0 9 0 -3 0 25 0 -3 -5 0 3 0
93 0 -3 0 0 1 0 -3 0 -63 0 -3 3 0 3 0
125 0 -3 0 0 1 0 -3 0 -15 0 -3 -13 0 3 0
141 0 -3 0 0 1 0 -3 0 -15 0 -3 3 0 3 0
93 0 -3 0 0 1 0 -3 0 49 0 -3 -45 0 3 0
109 0 -3 0 0 1 0 -3 0 1 0 -3 -13 0 3 0
141 0 -3 0 0 1 0 -3 0 -47 0 -3 3 0 3 0
141 0 -3 0 0 1 0 -3 0 33 0 -3 -45 0 3 0
165 0 -3 0 0 -7 0 -3 0 41 0 -3 -21 0 3 0
66 0 -6 0 0 -8 0 0 0 6 0 6 -24 0 0 0
66 0 -6 0 0 8 0 0 0 22 0 6 -24 0 0 0
90 0 -6 0 0 0 0 0 0 -34 0 6 0 0 0 0
66 0 0 0 0 -6 0 0 0 -8 0 6 24 0 -6 0
66 0 0 0 0 -6 0 0 0 8 0 6 -24 0 -6 0
90 0 0 0 0 -14 0 0 0 -48 0 6 0 0 -6 0
69 0 -3 0 0 -7 0 -3 0 -9 0 3 21 0 -3 0
69 0 -3 0 0 -7 0 -3 0 7 0 3 -27 0 -3 0
85 0 -3 0 0 -7 0 -3 0 -41 0 3 5 0 -3 0
85 0 -3 0 0 -7 0 -3 0 39 0 3 -11 0 -3 0
125 0 -3 0 0 -15 0 -3 0 -1 0 3 -19 0 -3 0
125 0 -3 0 0 -15 0 -3 0 -1 0 3 13 0 -3 0
141 0 -3 0 0 -15 0 -3 0 -1 0 3 -3 0 -3 0
69 0 -3 0 0 9 0 -3 0 7 0 3 21 0 -3 0
85 0 -3 0 0 -7 0 -3 0 -41 0 3 37 0 -3 0
93 0 -3 0 0 1 0 -3 0 -49 0 3 45 0 -3 0
69 0 -3 0 0 9 0 -3 0 23 0 3 -27 0 -3 0
85 0 -3 0 0 -7 0 -3 0 -25 0 3 -11 0 -3 0
85 0 -3 0 0 9 0 -3 0 -25 0 3 5 0 -3 0
85 0 -3 0 0 9 0 -3 0 55 0 3 -11 0 -3 0
93 0 -3 0 0 1 0 -3 0 -33 0 3 -3 0 -3 0
125 0 -3 0 0 1 0 -3 0 15 0 3 -19 0 -3 0
141 0 -3 0 0 1 0 -3 0 15 0 3 -3 0 -3 0
109 0 -3 0 0 1 0 -3 0 -1 0 3 13 0 -3 0
66 0 0 0 0 -8 0 6 0 -8 0 -6 18 0 0 0
66 0 0 0 0 6 0 0 0 8 0 -6 24 0 -6 0
69 0 -3 0 0 -9 0 3 0 -7 0 -3 21 0 -3 0
69 0 -3 0 0 7 0 3 0 -23 0 -3 21 0 -3 0
93 0 -3 0 0 -1 0 3 0 33 0 -3 -3 0 -3 0
85 0 -3 0 0 -9 0 3 0 -39 0 -3 37 0 -3 0
93 0 -3 0 0 -1 0 3 0 -47 0 -3 45 0 -3 0
66 0 0 0 0 -8 0 6 0 8 0 6 -18 0 0 0
66 0 0 0 0 6 0 0 0 -8 0 6 -24 0 6 0
69 0 -3 0 0 -9 0 3 0 7 0 3 -21 0 3 0
69 0 -3 0 0 7 0 3 0 -9 0 3 -21 0 3 0
85 0 -3 0 0 -9 0 3 0 39 0 3 -37 0 3 0
93 0 -3 0 0 -1 0 3 0 47 0 3 -45 0 3 0
69 0 -3 0 0 7 0 3 0 23 0 3 -21 0 3 0
85 0 -3 0 0 -9 0 3 0 -25 0 3 -5 0 3 0
93 0 -3 0 0 -1 0 3 0 -33 0 3 3 0 3 0
66 0 6 0 0 -22 0 6 0 -6 0 6 -18 0 -6 0
66 0 6 0 0 -8 0 0 0 -22 0 6 -24 0 0 0
66 0 6 0 0 8 0 0 0 -6 0 6 -24 0 0 0
90 0 6 0 0 0 0 0 0 -62 0 6 0 0 0 0
69 0 3 0 0 -23 0 3 0 -7 0 3 -21 0 -3 0
69 0 3 0 0 -7 0 3 0 -23 0 3 -21 0 -3 0
85 0 3 0 0 -23 0 3 0 25 0 3 -37 0 -3 0
93 0 3 0 0 -15 0 3 0 33 0 3 -45 0 -3 0
125 0 3 0 0 -15 0 3 0 -15 0 3 -29 0 -3 0
69 0 3 0 0 -7 0 3 0 -7 0 3 27 0 -3 0
69 0 3 0 0 -7 0 3 0 9 0 3 -21 0 -3 0
85 0 3 0 0 -7 0 3 0 -39 0 3 11 0 -3 0
85 0 3 0 0 -7 0 3 0 41 0 3 -5 0 -3 0
93 0 3 0 0 -15 0 3 0 -47 0 3 3 0 -3 0
125 0 3 0 0 -15 0 3 0 1 0 3 -13 0 -3 0
141 0 3 0 0 -15 0 3 0 1 0 3 3 0 -3 0
85 0 3 0 0 -7 0 3 0 -55 0 3 -5 0 -3 0
85 0 3 0 0 -7 0 3 0 41 0 3 -37 0 -3 0
157 0 3 0 0 -15 0 3 0 33 0 3 -13 0 -3 0
66 0 6 0 0 -8 0 0 0 6 0 -6 -24 0 0 0
66 0 6 0 0 8 0 0 0 22 0 -6 -24 0 0 0
90 0 6 0 0 0 0 0 0 -34 0 -6 0 0 0 0
69 0 3 0 0 -23 0 3 0 -9 0 -3 -27 0 3 0
69 0 3 0 0 -7 0 3 0 -9 0 -3 21 0 3 0
69 0 3 0 0 -7 0 3 0 7 0 -3 -27 0 3 0
85 0 3 0 0 -7 0 3 0 -41 0 -3 5 0 3 0
85 0 3 0 0 -7 0 3 0 39 0 -3 -11 0 3 0
93 0 3 0 0 -15 0 3 0 -49 0 -3 -3 0 3 0
141 0 3 0 0 -15 0 3 0 -1 0 -3 -3 0 3 0
85 0 3 0 0 -7 0 3 0 -25 0 -3 -11 0 3 0
93 0 3 0 0 1 0 3 0 -33 0 -3 -3 0 3 0
141 0 3 0 0 -15 0 3 0 -33 0 -3 -3 0 3 0
69 0 3 0 0 -9 0 -3 0 -23 0 3 -27 0 3 0
69 0 3 0 0 7 0 -3 0 -23 0 3 21 0 3 0
69 0 3 0 0 7 0 -3 0 -7 0 3 -27 0 3 0
85 0 3 0 0 -9 0 -3 0 -55 0 3 -11 0 3 0
85 0 3 0 0 7 0 -3 0 -55 0 3 5 0 3 0
93 0 3 0 0 -1 0 -3 0 -63 0 3 -3 0 3 0
141 0 3 0 0 -1 0 -3 0 -15 0 3 -3 0 3 0
85 0 3 0 0 7 0 -3 0 -39 0 3 -11 0 3 0
141 0 3 0 0 -1 0 -3 0 -47 0 3 -3 0 3 0
66 0 6 0 0 6 0 -6 0 22 0 -6 -18 0 -6 0
69 0 3 0 0 -9 0 -3 0 7 0 -3 -21 0 -3 0
69 0 3 0 0 7 0 -3 0 -9 0 -3 -21 0 -3 0
85 0 3 0 0 -9 0 -3 0 39 0 -3 -37 0 -3 0
93 0 3 0 0 -1 0 -3 0 47 0 -3 -45 0 -3 0
69 0 3 0 0 7 0 -3 0 7 0 -3 27 0 -3 0
69 0 3 0 0 7 0 -3 0 23 0 -3 -21 0 -3 0
85 0 3 0 0 -9 0 -3 0 -25 0 -3 -5 0 -3 0
85 0 3 0 0 7 0 -3 0 -25 0 -3 11 0 -3 0
85 0 3 0 0 7 0 -3 0 55 0 -3 -5 0 -3 0
93 0 3 0 0 -1 0 -3 0 -33 0 -3 3 0 -3 0
125 0 3 0 0 -1 0 -3 0 15 0 -3 -13 0 -3 0
141 0 3 0 0 -1 0 -3 0 15 0 -3 3 0 -3 0
109 0 3 0 0 -1 0 -3 0 15 0 -3 -29 0 -3 0
109 0 3 0 0 -1 0 -3 0 -1 0 -3 -13 0 -3 0
88 0 0 0 0 -24 0 0 0 24 0 0 -40 0 0 0
96 0 0 0 0 -16 0 0 0 32 0 0 -48 0 0 0
128 0 0 0 0 -16 0 0 0 -16 0 0 -32 0 0 0
88 0 0 0 0 -8 0 0 0 -40 0 0 8 0 0 0
88 0 0 0 0 -8 0 0 0 40 0 0 -8 0 0 0
90 0 18 0 0 -16 0 0 0 -42 0 6 0 0 0 0
90 0 18 0 0 -16 0 0 0 42 0 -6 0 0 0 0
128 0 0 0 0 -16 0 0 0 0 0 0 -16 0 0 0
128 0 0 0 0 -16 0 0 0 0 0 0 16 0 0 0
132 0 0 0 0 -16 0 0 0 0 0 12 0 0 0 0
144 0 0 0 0 -16 0 0 0 0 0 0 0 0 0 0
88 0 0 0 0 -8 0 0 0 -56 0 0 -8 0 0 0
88 0 0 0 0 8 0 0 0 -56 0 0 8 0 0 0
90 0 -18 0 0 0 0 0 0 -58 0 -6 0 0 0 0
90 0 -18 0 0 0 0 0 0 26 0 6 0 0 0 0
90 0 18 0 0 0 0 0 0 -58 0 6 0 0 0 0
90 0 18 0 0 0 0 0 0 26 0 -6 0 0 0 0
96 0 0 0 0 0 0 0 0 -64 0 0 0 0 0 0
128 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
128 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
132 0 0 0 0 0 0 0 0 -16 0 -12 0 0 0 0
132 0 0 0 0 0 0 0 0 -16 0 12 0 0 0 0
144 0 0 0 0 0 0 0 0 -16 0 0 0 0 0 0
88 0 0 0 0 -8 0 0 0 40 0 0 -40 0 0 0
112 0 0 0 0 -16 0 0 0 0 0 0 -32 0 0 0
112 0 0 0 0 -16 0 0 0 -16 0 0 -16 0 0 0
168 0 0 0 0 -8 0 0 0 40 0 0 -24 0 0 0
184 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
88 0 0 0 0 -8 0 0 0 -40 0 0 40 0 0 0
90 0 18 0 0 0 0 0 0 -26 0 6 0 0 0 0
128 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
112 0 0 0 0 -16 0 0 0 -80 0 0 16 0 0 0
168 0 0 0 0 -8 0 0 0 -40 0 0 24 0 0 0
184 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
104 0 0 0 0 -8 0 0 0 -8 0 0 24 0 0 0
88 0 0 0 0 8 0 0 0 56 0 0 -40 0 0 0
104 0 0 0 0 -8 0 0 0 8 0 0 -24 0 0 0
112 0 0 0 0 0 0 0 0 16 0 0 -32 0 0 0
120 0 0 0 0 -24 0 0 0 -40 0 0 -8 0 0 0
160 0 0 0 0 -16 0 0 0 0 0 0 -16 0 0 0
-112 0 -6 0 0 14 0 0 0 14 0 0 -16 0 6 0
-112 0 0 0 0 16 0 0 0 -16 0 0 16 0 0 0
-168 0 0 0 0 24 0 0 0 24 0 0 -24 0 0 0
-152 0 0 0 0 24 0 0 0 -24 0 0 8 0 0 0
-112 0 0 0 0 16 0 0 0 16 0 0 -16 0 0 0
-112 0 6 0 0 14 0 0 0 14 0 0 -16 0 -6 0
-91 0 -3 0 0 7 0 3 0 -7 0 -3 5 0 -3 0
-91 0 -3 0 0 7 0 3 0 7 0 3 -5 0 3 0
-128 0 0 0 0 16 0 0 0 -48 0 0 32 0 0 0
-112 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0
-72 0 0 0 0 8 0 0 0 -40 0 0 -8 0 0 0
-32 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
-152 0 0 0 0 24 0 0 0 8 0 0 8 0 0 0
-96 0 0 0 0 16 0 0 0 16 0 0 -32 0 0 0
-128 0 0 0 0 16 0 0 0 16 0 0 -32 0 0 0
-112 0 0 0 0 16 0 0 0 -32 0 0 0 0 0 0
-141 0 3 0 0 15 0 3 0 -63 0 -3 3 0 3 0
-165 0 3 0 0 23 0 3 0 -25 0 3 21 0 -3 0
-120 0 0 0 0 24 0 0 0 -72 0 0 24 0 0 0
-144 0 0 0 0 32 0 0 0 -16 0 0 0 0 0 0
-144 0 6 0 0 30 0 0 0 -18 0 0 0 0 -6 0
-120 0 0 0 0 24 0 0 0 -40 0 0 24 0 0 0
-99 0 -3 0 0 15 0 3 0 -49 0 3 3 0 3 0
-96 0 0 0 0 16 0 0 0 -64 0 0 48 0 0 0
-80 0 0 0 0 16 0 0 0 -96 0 0 32 0 0 0
-165 0 3 0 0 23 0 3 0 25 0 -3 -21 0 3 0
-141 0 3 0 0 15 0 3 0 49 0 -3 -45 0 3 0
-123 0 3 0 0 9 0 3 0 25 0 3 -21 0 -3 0
-120 0 0 0 0 24 0 0 0 72 0 0 -24 0 0 0
-120 0 6 0 0 22 0 0 0 42 0 0 -24 0 6 0
-99 0 -3 0 0 15 0 3 0 49 0 -3 -3 0 -3 0
-136 0 0 0 0 24 0 0 0 -40 0 0 8 0 0 0
-112 0 0 0 0 16 0 0 0 -64 0 0 32 0 0 0
-56 0 0 0 0 8 0 0 0 -56 0 0 24 0 0 0
-136 0 0 0 0 24 0 0 0 -8 0 0 8 0 0 0
-56 0 0 0 0 8 0 0 0 -24 0 0 24 0 0 0
-136 0 0 0 0 24 0 0 0 40 0 0 -8 0 0 0
-112 0 0 0 0 16 0 0 0 32 0 0 -32 0 0 0
-56 0 0 0 0 8 0 0 0 24 0 0 -24 0 0 0
-112 0 0 0 0 16 0 0 0 64 0 0 -32 0 0 0
-56 0 0 0 0 8 0 0 0 56 0 0 -24 0 0 0
-88 0 0 0 0 8 0 0 0 56 0 0 -56 0 0 0
24 0 0 0 0 -8 0 0 0 40 0 0 -40 0 0 0
-160 0 0 0 0 32 0 0 0 -16 0 0 16 0 0 0
-80 0 0 0 0 16 0 0 0 -32 0 0 0 0 0 0
-112 0 0 0 0 32 0 0 0 -64 0 0 16 0 0 0
-112 0 0 0 0 32 0 0 0 -32 0 0 16 0 0 0
-96 0 0 0 0 32 0 0 0 -64 0 0 0 0 0 0
-56 0 0 0 0 24 0 0 0 -24 0 0 -24 0 0 0
-88 0 0 0 0 24 0 0 0 -56 0 0 40 0 0 0
-72 0 0 0 0 24 0 0 0 -8 0 0 8 0 0 0
-56 0 0 0 0 24 0 0 0 -40 0 0 -8 0 0 0
-56 0 0 0 0 24 0 0 0 40 0 0 -24 0 0 0
-120 0 0 0 0 24 0 0 0 -8 0 0 -8 0 0 0
-88 0 0 0 0 24 0 0 0 56 0 0 -40 0 0 0
-72 0 0 0 0 24 0 0 0 8 0 0 -8 0 0 0
-56 0 0 0 0 24 0 0 0 -40 0 0 24 0 0 0
-141 0 3 0 0 15 0 3 0 -31 0 -3 3 0 3 0
-61 0 3 0 0 -1 0 3 0 -15 0 -3 -13 0 3 0
-40 0 -6 0 0 6 0 0 0 -22 0 0 8 0 -6 0
-99 0 3 0 0 15 0 -3 0 -17 0 -3 3 0 -3 0
-40 0 6 0 0 6 0 0 0 -22 0 0 8 0 6 0
-40 0 6 0 0 6 0 0 0 6 0 0 8 0 -6 0
-19 0 -3 0 0 -1 0 3 0 -1 0 3 -13 0 3 0
-59 0 3 0 0 7 0 -3 0 39 0 -3 -5 0 -3 0
-19 0 3 0 0 -1 0 -3 0 -1 0 -3 -13 0 -3 0
-61 0 3 0 0 -1 0 3 0 1 0 -3 -29 0 3 0
-141 0 3 0 0 15 0 3 0 31 0 3 -3 0 -3 0
-117 0 3 0 0 7 0 3 0 23 0 3 -27 0 -3 0
-101 0 3 0 0 7 0 3 0 -25 0 3 5 0 -3 0
-40 0 -6 0 0 6 0 0 0 -6 0 0 -8 0 -6 0
-120 0 6 0 0 22 0 0 0 38 0 0 -24 0 -6 0
-99 0 -3 0 0 15 0 3 0 17 0 -3 -3 0 -3 0
-99 0 -3 0 0 15 0 3 0 31 0 3 -45 0 3 0
-80 0 0 0 0 16 0 0 0 64 0 0 -32 0 0 0
-80 0 6 0 0 14 0 0 0 -46 0 0 -16 0 6 0
-40 0 6 0 0 6 0 0 0 -6 0 0 -8 0 6 0
-80 0 6 0 0 14 0 0 0 -18 0 0 -16 0 -6 0
-40 0 6 0 0 6 0 0 0 22 0 0 -8 0 -6 0
-19 0 -3 0 0 -1 0 3 0 1 0 -3 -19 0 -3 0
-19 0 -3 0 0 -1 0 3 0 15 0 3 -29 0 3 0
-59 0 3 0 0 7 0 -3 0 -39 0 3 5 0 3 0
-19 0 3 0 0 -1 0 -3 0 1 0 3 -19 0 3 0
-40 0 0 0 0 8 0 0 0 8 0 0 -24 0 0 0
-40 0 0 0 0 8 0 0 0 88 0 0 -40 0 0 0
0 0 0 0 0 0 0 0 0 48 0 0 -16 0 0 0
40 0 0 0 0 -8 0 0 0 8 0 0 -24 0 0 0
-104 0 0 0 0 24 0 0 0 -40 0 0 8 0 0 0
-104 0 0 0 0 24 0 0 0 40 0 0 -8 0 0 0
-141 0 -3 0 0 17 0 3 0 1 0 3 -3 0 3 0
-61 0 -3 0 0 15 0 -3 0 -1 0 -3 13 0 3 0
-101 0 3 0 0 7 0 3 0 25 0 -3 -37 0 3 0
-61 0 3 0 0 15 0 3 0 -15 0 -3 -29 0 3 0
-141 0 3 0 0 31 0 3 0 15 0 3 -3 0 -3 0
-61 0 3 0 0 15 0 3 0 -1 0 3 13 0 -3 0
-40 0 -6 0 0 22 0 0 0 -22 0 0 -8 0 -6 0
-40 0 -6 0 0 22 0 0 0 6 0 0 -8 0 6 0
-120 0 0 0 0 40 0 0 0 -8 0 0 -24 0 0 0
-99 0 3 0 0 17 0 3 0 -17 0 -3 -3 0 3 0
-99 0 3 0 0 31 0 -3 0 -31 0 3 -3 0 3 0
-99 0 -3 0 0 17 0 -3 0 15 0 3 -3 0 -3 0
-80 0 0 0 0 16 0 0 0 48 0 0 -16 0 0 0
-80 0 0 0 0 32 0 0 0 48 0 0 -32 0 0 0
-80 0 6 0 0 14 0 0 0 18 0 0 -16 0 6 0
-40 0 6 0 0 22 0 0 0 -22 0 0 -8 0 6 0
-40 0 6 0 0 22 0 0 0 6 0 0 -8 0 -6 0
-19 0 -3 0 0 1 0 -3 0 -1 0 3 -19 0 -3 0
-59 0 -3 0 0 7 0 3 0 39 0 3 -37 0 3 0
-19 0 -3 0 0 15 0 3 0 -1 0 3 -29 0 3 0
-19 0 3 0 0 1 0 3 0 -15 0 3 -29 0 -3 0
-59 0 3 0 0 9 0 3 0 -41 0 -3 5 0 3 0
-19 0 3 0 0 1 0 3 0 -1 0 -3 -19 0 3 0
-19 0 3 0 0 1 0 3 0 -1 0 -3 13 0 3 0
-59 0 3 0 0 23 0 -3 0 -55 0 3 5 0 3 0
-19 0 3 0 0 15 0 -3 0 -15 0 3 -19 0 3 0
-19 0 3 0 0 15 0 -3 0 -15 0 3 13 0 3 0
-19 0 3 0 0 15 0 -3 0 -1 0 -3 -29 0 -3 0
0 0 0 0 0 0 0 0 0 32 0 0 -32 0 0 0
-40 0 0 0 0 24 0 0 0 -8 0 0 -24 0 0 0
-40 0 0 0 0 24 0 0 0 72 0 0 -40 0 0 0
0 0 0 0 0 16 0 0 0 32 0 0 -16 0 0 0
40 0 0 0 0 8 0 0 0 -8 0 0 -24 0 0 0
-141 0 -3 0 0 17 0 3 0 -1 0 -3 3 0 -3 0
-61 0 -3 0 0 1 0 3 0 15 0 -3 -13 0 -3 0
-61 0 -3 0 0 15 0 -3 0 1 0 3 -13 0 -3 0
-101 0 3 0 0 7 0 3 0 -39 0 -3 -5 0 3 0
-101 0 3 0 0 23 0 3 0 -39 0 -3 11 0 3 0
-61 0 3 0 0 15 0 3 0 1 0 -3 -13 0 3 0
-80 0 -6 0 0 14 0 0 0 -46 0 0 16 0 -6 0
-40 0 -6 0 0 22 0 0 0 -6 0 0 8 0 -6 0
-99 0 -3 0 0 17 0 -3 0 -15 0 -3 3 0 3 0
-99 0 3 0 0 17 0 3 0 -15 0 3 3 0 -3 0
-80 0 0 0 0 16 0 0 0 -48 0 0 16 0 0 0
-99 0 3 0 0 17 0 3 0 17 0 3 3 0 -3 0
-40 0 6 0 0 22 0 0 0 22 0 0 8 0 -6 0
-59 0 -3 0 0 7 0 3 0 -25 0 3 -5 0 3 0
-19 0 -3 0 0 15 0 3 0 15 0 3 -13 0 3 0
-75 0 3 0 0 9 0 3 0 -7 0 3 27 0 -3 0
-19 0 3 0 0 1 0 3 0 1 0 3 -13 0 -3 0
-19 0 3 0 0 1 0 3 0 1 0 3 19 0 -3 0
-19 0 3 0 0 15 0 -3 0 15 0 -3 -13 0 -3 0
-40 0 0 0 0 24 0 0 0 -72 0 0 40 0 0 0
0 0 0 0 0 16 0 0 0 -32 0 0 16 0 0 0
-93 0 -3 0 0 17 0 3 0 -15 0 3 -3 0 3 0
-37 0 -3 0 0 9 0 3 0 -23 0 3 5 0 3 0
-93 0 -3 0 0 17 0 3 0 17 0 3 -3 0 3 0
-77 0 -3 0 0 1 0 3 0 -31 0 3 13 0 3 0
-37 0 -3 0 0 9 0 3 0 9 0 3 5 0 3 0
-72 0 -6 0 0 8 0 6 0 -6 0 0 18 0 0 0
-69 0 -3 0 0 9 0 3 0 9 0 3 -27 0 3 0
-53 0 -3 0 0 9 0 3 0 -39 0 3 5 0 3 0
-13 0 -3 0 0 1 0 3 0 1 0 3 -19 0 3 0
43 0 -3 0 0 -7 0 3 0 -7 0 3 -11 0 3 0
-114 0 0 0 0 8 0 6 0 -8 0 -6 -18 0 0 0
-117 0 -3 0 0 25 0 3 0 7 0 -3 -21 0 -3 0
-93 0 -3 0 0 17 0 3 0 -17 0 -3 3 0 -3 0
-77 0 -3 0 0 17 0 3 0 31 0 -3 -29 0 -3 0
-37 0 -3 0 0 9 0 3 0 -9 0 -3 -5 0 -3 0
-117 0 -3 0 0 25 0 3 0 39 0 -3 -21 0 -3 0
-93 0 -3 0 0 17 0 3 0 15 0 -3 3 0 -3 0
-93 0 -3 0 0 17 0 3 0 31 0 -3 -45 0 -3 0
-77 0 -3 0 0 17 0 3 0 -17 0 -3 -13 0 -3 0
-37 0 -3 0 0 9 0 3 0 23 0 -3 -37 0 -3 0
-37 0 -3 0 0 9 0 3 0 23 0 -3 -5 0 -3 0
-72 0 -6 0 0 8 0 6 0 6 0 0 -18 0 0 0
-69 0 -3 0 0 9 0 3 0 -9 0 -3 27 0 -3 0
-53 0 -3 0 0 9 0 3 0 39 0 -3 -5 0 -3 0
43 0 -3 0 0 -7 0 3 0 7 0 -3 11 0 -3 0
-37 0 -3 0 0 23 0 -3 0 -23 0 3 -5 0 -3 0
-93 0 -3 0 0 31 0 -3 0 1 0 3 3 0 -3 0
-37 0 -3 0 0 23 0 -3 0 9 0 3 -37 0 -3 0
-37 0 -3 0 0 23 0 -3 0 9 0 3 -5 0 -3 0
-93 0 3 0 0 13 0 -3 0 15 0 3 3 0 -9 0
-93 0 3 0 0 29 0 -3 0 -1 0 3 3 0 -9 0
-77 0 3 0 0 13 0 -3 0 47 0 3 -13 0 -9 0
-37 0 3 0 0 21 0 -3 0 7 0 3 -5 0 -9 0
-72 0 0 0 0 22 0 -6 0 -8 0 0 -18 0 -6 0
-53 0 -3 0 0 23 0 -3 0 25 0 3 -5 0 -3 0
-13 0 -3 0 0 15 0 -3 0 -15 0 3 19 0 -3 0
43 0 -3 0 0 7 0 -3 0 -7 0 3 11 0 -3 0
-114 0 0 0 0 22 0 0 0 8 0 -6 -24 0 6 0
-93 0 -3 0 0 15 0 -3 0 -17 0 -3 -3 0 3 0
-93 0 -3 0 0 31 0 -3 0 -1 0 -3 -3 0 3 0
-77 0 -3 0 0 15 0 -3 0 -49 0 -3 13 0 3 0
-37 0 -3 0 0 23 0 -3 0 -9 0 -3 5 0 3 0
-93 0 3 0 0 13 0 -3 0 -15 0 -3 -3 0 9 0
-69 0 -3 0 0 23 0 -3 0 23 0 -3 -27 0 3 0
-53 0 -3 0 0 7 0 -3 0 -25 0 -3 -11 0 3 0
-53 0 -3 0 0 23 0 -3 0 -25 0 -3 5 0 3 0
43 0 -3 0 0 7 0 -3 0 7 0 -3 -11 0 3 0
-117 0 3 0 0 25 0 -3 0 -7 0 -3 21 0 -3 0
-93 0 3 0 0 17 0 -3 0 -15 0 -3 -3 0 -3 0
-37 0 3 0 0 9 0 -3 0 -23 0 -3 5 0 -3 0
-93 0 3 0 0 17 0 -3 0 17 0 -3 -3 0 -3 0
-37 0 3 0 0 9 0 -3 0 9 0 -3 5 0 -3 0
-93 0 9 0 0 15 0 -3 0 -13 0 -3 -3 0 3 0
-53 0 3 0 0 9 0 -3 0 -39 0 -3 5 0 -3 0
43 0 3 0 0 -7 0 -3 0 -7 0 -3 -11 0 -3 0
-93 0 3 0 0 17 0 -3 0 -17 0 3 3 0 3 0
-37 0 3 0 0 9 0 -3 0 -9 0 3 -5 0 3 0
-77 0 3 0 0 17 0 -3 0 -17 0 3 -13 0 3 0
-37 0 3 0 0 9 0 -3 0 23 0 3 -37 0 3 0
-37 0 3 0 0 9 0 -3 0 23 0 3 -5 0 3 0
-93 0 9 0 0 15 0 -3 0 13 0 3 3 0 -3 0
-93 0 -3 0 0 13 0 3 0 -1 0 -3 -45 0 9 0
-93 0 -3 0 0 29 0 3 0 15 0 -3 -45 0 9 0
-117 0 3 0 0 7 0 3 0 25 0 -3 -21 0 3 0
-77 0 3 0 0 -1 0 3 0 -31 0 -3 -13 0 3 0
-37 0 3 0 0 -9 0 3 0 9 0 -3 -5 0 3 0
-77 0 3 0 0 15 0 3 0 17 0 -3 -13 0 3 0
-37 0 3 0 0 23 0 3 0 -23 0 -3 -5 0 3 0
-93 0 3 0 0 15 0 3 0 17 0 -3 3 0 3 0
-77 0 3 0 0 15 0 3 0 -31 0 -3 -29 0 3 0
-77 0 3 0 0 15 0 3 0 49 0 -3 -13 0 3 0
-93 0 9 0 0 1 0 3 0 -29 0 -3 3 0 -3 0
-93 0 9 0 0 13 0 3 0 -13 0 -3 3 0 9 0
-72 0 0 0 0 6 0 6 0 8 0 0 -18 0 6 0
-72 0 0 0 0 22 0 6 0 -8 0 0 -18 0 6 0
-72 0 6 0 0 -8 0 6 0 -6 0 0 -18 0 0 0
-72 0 6 0 0 8 0 6 0 -22 0 0 -18 0 0 0
-53 0 3 0 0 7 0 3 0 -39 0 -3 11 0 3 0
43 0 3 0 0 7 0 3 0 -7 0 -3 11 0 3 0
-93 0 -3 0 0 13 0 3 0 -15 0 3 -3 0 -9 0
-117 0 3 0 0 7 0 3 0 -25 0 3 21 0 -3 0
-77 0 3 0 0 -1 0 3 0 -49 0 3 29 0 -3 0
-37 0 3 0 0 -9 0 3 0 -9 0 3 5 0 -3 0
-93 0 3 0 0 15 0 3 0 -17 0 3 -3 0 -3 0
-93 0 3 0 0 31 0 3 0 -1 0 3 -3 0 -3 0
-37 0 3 0 0 23 0 3 0 -9 0 3 5 0 -3 0
-93 0 9 0 0 13 0 3 0 13 0 3 -3 0 -9 0
-72 0 0 0 0 6 0 6 0 -8 0 0 18 0 -6 0
-72 0 0 0 0 22 0 6 0 8 0 0 18 0 -6 0
-53 0 3 0 0 7 0 3 0 -25 0 3 -11 0 -3 0
-53 0 3 0 0 23 0 3 0 -25 0 3 5 0 -3 0
-13 0 3 0 0 15 0 3 0 15 0 3 -19 0 -3 0
43 0 3 0 0 7 0 3 0 7 0 3 -11 0 -3 0
-72 0 -6 0 0 10 0 0 0 -22 0 0 -24 0 6 0
-56 0 -6 0 0 10 0 0 0 10 0 0 -8 0 6 0
-16 0 -6 0 0 2 0 0 0 -30 0 0 -16 0 6 0
-16 0 -6 0 0 2 0 0 0 -30 0 0 16 0 6 0
-72 0 -6 0 0 10 0 0 0 10 0 0 -24 0 6 0
-16 0 -6 0 0 2 0 0 0 2 0 0 -16 0 6 0
64 0 -6 0 0 -14 0 0 0 -14 0 0 -32 0 6 0
-96 0 -6 0 0 18 0 0 0 -18 0 0 0 0 -6 0
-96 0 -6 0 0 18 0 0 0 14 0 0 0 0 -6 0
-72 0 -6 0 0 10 0 0 0 -10 0 0 24 0 -6 0
-56 0 -6 0 0 10 0 0 0 38 0 0 -8 0 -6 0
-16 0 -6 0 0 2 0 0 0 -2 0 0 -16 0 -6 0
-16 0 -6 0 0 2 0 0 0 -2 0 0 16 0 -6 0
-72 0 -6 0 0 10 0 0 0 38 0 0 -24 0 -6 0
-56 0 -6 0 0 10 0 0 0 -10 0 0 8 0 -6 0
-16 0 -6 0 0 2 0 0 0 30 0 0 -16 0 -6 0
-72 0 -6 0 0 6 0 0 0 -38 0 0 24 0 -6 0
-56 0 -6 0 0 6 0 0 0 10 0 0 -8 0 -6 0
-96 0 -6 0 0 14 0 0 0 18 0 0 0 0 -6 0
-96 0 0 0 0 12 0 0 0 16 0 0 0 0 -12 0
-16 0 -6 0 0 -2 0 0 0 2 0 0 -16 0 -6 0
-72 0 -6 0 0 22 0 0 0 10 0 0 24 0 -6 0
-56 0 -6 0 0 22 0 0 0 -38 0 0 -8 0 -6 0
-72 0 0 0 0 20 0 0 0 8 0 0 24 0 -12 0
-51 0 -9 0 0 15 0 -3 0 -29 0 -3 3 0 -3 0
-51 0 -9 0 0 13 0 3 0 -29 0 -3 -3 0 -9 0
-51 0 -3 0 0 13 0 -3 0 1 0 -3 3 0 -9 0
-51 0 -3 0 0 29 0 -3 0 -15 0 -3 3 0 -9 0
-32 0 -6 0 0 -2 0 0 0 -46 0 0 16 0 -6 0
-96 0 -6 0 0 14 0 0 0 -18 0 0 0 0 6 0
-56 0 -6 0 0 6 0 0 0 -42 0 0 8 0 6 0
-16 0 -6 0 0 -2 0 0 0 -2 0 0 -16 0 6 0
-72 0 -6 0 0 22 0 0 0 -10 0 0 -24 0 6 0
-56 0 -6 0 0 22 0 0 0 -10 0 0 -8 0 6 0
-48 0 -6 0 0 30 0 0 0 30 0 0 -48 0 6 0
-96 0 6 0 0 14 0 0 0 -46 0 0 0 0 6 0
-96 0 6 0 0 14 0 0 0 -18 0 0 0 0 -6 0
-75 0 -3 0 0 7 0 3 0 -39 0 -3 21 0 -3 0
-75 0 -3 0 0 7 0 3 0 -25 0 3 -21 0 3 0
-56 0 6 0 0 6 0 0 0 10 0 0 -8 0 6 0
-16 0 6 0 0 -2 0 0 0 -30 0 0 -16 0 6 0
-16 0 6 0 0 -2 0 0 0 -30 0 0 16 0 6 0
-72 0 6 0 0 6 0 0 0 -10 0 0 24 0 -6 0
-56 0 6 0 0 6 0 0 0 -42 0 0 8 0 -6 0
-56 0 6 0 0 6 0 0 0 38 0 0 -8 0 -6 0
-16 0 6 0 0 -2 0 0 0 -2 0 0 -16 0 -6 0
-16 0 6 0 0 -2 0 0 0 -2 0 0 16 0 -6 0
5 0 -3 0 0 -9 0 3 0 -23 0 -3 5 0 -3 0
-51 0 -3 0 0 -1 0 3 0 -17 0 3 3 0 3 0
-35 0 -3 0 0 -1 0 3 0 31 0 3 -29 0 3 0
5 0 -3 0 0 -9 0 3 0 -9 0 3 -37 0 3 0
-32 0 0 0 0 0 0 0 0 -64 0 0 32 0 0 0
-16 0 0 0 0 0 0 0 0 -16 0 0 0 0 0 0
-96 0 6 0 0 14 0 0 0 46 0 0 0 0 -6 0
-75 0 -3 0 0 7 0 3 0 39 0 3 -21 0 3 0
-72 0 6 0 0 6 0 0 0 10 0 0 -24 0 6 0
-56 0 6 0 0 6 0 0 0 -38 0 0 8 0 6 0
-16 0 6 0 0 -2 0 0 0 2 0 0 -16 0 6 0
-56 0 6 0 0 6 0 0 0 -10 0 0 8 0 -6 0
-16 0 6 0 0 -2 0 0 0 30 0 0 -16 0 -6 0
-51 0 -3 0 0 -1 0 3 0 17 0 -3 -3 0 -3 0
5 0 -3 0 0 -9 0 3 0 9 0 -3 5 0 -3 0
-51 0 -3 0 0 -1 0 3 0 31 0 3 -45 0 3 0
-35 0 -3 0 0 -1 0 3 0 -17 0 3 -13 0 3 0
5 0 -3 0 0 -9 0 3 0 23 0 3 -37 0 3 0
-32 0 0 0 0 0 0 0 0 64 0 0 -32 0 0 0
12 0 0 0 0 -8 0 0 0 24 0 12 -24 0 0 0
-16 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0
24 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
64 0 0 0 0 -16 0 0 0 16 0 0 0 0 0 0
-96 0 6 0 0 18 0 0 0 -14 0 0 0 0 -6 0
-96 0 6 0 0 18 0 0 0 14 0 0 0 0 6 0
-75 0 3 0 0 25 0 3 0 -7 0 3 -21 0 -3 0
-72 0 6 0 0 10 0 0 0 -38 0 0 24 0 -6 0
-56 0 6 0 0 10 0 0 0 10 0 0 -8 0 -6 0
-16 0 6 0 0 2 0 0 0 -30 0 0 16 0 -6 0
-72 0 6 0 0 10 0 0 0 6 0 0 -24 0 6 0
-16 0 6 0 0 2 0 0 0 -2 0 0 -16 0 6 0
-72 0 6 0 0 22 0 0 0 -38 0 0 -24 0 6 0
-35 0 -3 0 0 17 0 -3 0 17 0 -3 -29 0 3 0
5 0 -3 0 0 9 0 -3 0 -23 0 -3 -5 0 3 0
5 0 -3 0 0 9 0 -3 0 -9 0 3 5 0 -3 0
-51 0 -3 0 0 15 0 3 0 -31 0 -3 -3 0 -3 0
-35 0 -3 0 0 15 0 3 0 -63 0 -3 13 0 -3 0
-35 0 -3 0 0 15 0 3 0 31 0 3 -13 0 3 0
-51 0 3 0 0 17 0 3 0 -31 0 3 3 0 -3 0
-35 0 3 0 0 1 0 3 0 17 0 3 -13 0 -3 0
-35 0 3 0 0 17 0 3 0 17 0 3 -29 0 -3 0
5 0 3 0 0 9 0 3 0 -23 0 3 -5 0 -3 0
-51 0 3 0 0 1 0 3 0 -17 0 -3 -3 0 3 0
-51 0 3 0 0 17 0 3 0 -1 0 -3 -3 0 3 0
-35 0 3 0 0 1 0 3 0 -49 0 -3 13 0 3 0
5 0 3 0 0 9 0 3 0 -9 0 -3 5 0 3 0
-51 0 3 0 0 15 0 -3 0 -31 0 3 -3 0 3 0
-51 0 3 0 0 31 0 -3 0 -15 0 3 -3 0 3 0
-35 0 3 0 0 15 0 -3 0 -63 0 3 13 0 3 0
5 0 3 0 0 23 0 -3 0 -23 0 3 5 0 3 0
-51 0 3 0 0 31 0 -3 0 -17 0 -3 3 0 -3 0
-35 0 3 0 0 15 0 -3 0 31 0 -3 -13 0 -3 0
5 0 3 0 0 23 0 -3 0 -9 0 -3 -5 0 -3 0
24 0 0 0 0 8 0 0 0 -56 0 0 8 0 0 0
24 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
-96 0 6 0 0 18 0 0 0 18 0 0 0 0 -6 0
-72 0 6 0 0 10 0 0 0 -6 0 0 24 0 -6 0
-72 0 6 0 0 10 0 0 0 10 0 0 -24 0 -6 0
-56 0 6 0 0 10 0 0 0 -38 0 0 8 0 -6 0
-16 0 6 0 0 2 0 0 0 2 0 0 -16 0 -6 0
-16 0 6 0 0 2 0 0 0 2 0 0 16 0 -6 0
-72 0 6 0 0 10 0 0 0 38 0 0 -24 0 6 0
-56 0 6 0 0 10 0 0 0 -10 0 0 8 0 6 0
-16 0 6 0 0 2 0 0 0 30 0 0 -16 0 6 0
-56 0 6 0 0 22 0 0 0 -10 0 0 -8 0 -6 0
-51 0 -3 0 0 17 0 -3 0 1 0 -3 3 0 3 0
-35 0 -3 0 0 17 0 -3 0 -31 0 -3 -13 0 3 0
5 0 -3 0 0 9 0 -3 0 9 0 -3 -37 0 3 0
5 0 -3 0 0 9 0 -3 0 9 0 -3 -5 0 3 0
-51 0 -3 0 0 17 0 -3 0 31 0 3 -3 0 -3 0
5 0 -3 0 0 9 0 -3 0 23 0 3 5 0 -3 0
-35 0 -3 0 0 15 0 3 0 -31 0 -3 13 0 -3 0
-35 0 -3 0 0 15 0 3 0 -17 0 3 -29 0 3 0
-51 0 3 0 0 1 0 3 0 17 0 3 3 0 -3 0
-51 0 3 0 0 17 0 3 0 1 0 3 3 0 -3 0
-35 0 3 0 0 1 0 3 0 49 0 3 -13 0 -3 0
-35 0 3 0 0 17 0 3 0 -31 0 3 -13 0 -3 0
5 0 3 0 0 9 0 3 0 9 0 3 -37 0 -3 0
5 0 3 0 0 9 0 3 0 9 0 3 -5 0 -3 0
-51 0 3 0 0 17 0 3 0 31 0 -3 -3 0 3 0
-35 0 3 0 0 1 0 3 0 -17 0 -3 13 0 3 0
-51 0 3 0 0 15 0 -3 0 31 0 -3 3 0 -3 0
-35 0 3 0 0 15 0 -3 0 63 0 -3 -13 0 -3 0
24 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
24 0 0 0 0 8 0 0 0 56 0 0 -8 0 0 0
-16 0 6 0 0 2 0 0 0 66 0 0 -16 0 -6 0
-48 0 6 0 0 2 0 0 0 30 0 0 -48 0 6 0
-32 0 6 0 0 2 0 0 0 -18 0 0 -16 0 6 0
64 0 6 0 0 -14 0 0 0 14 0 0 -32 0 6 0
-51 0 9 0 0 15 0 3 0 -29 0 3 3 0 3 0
-32 0 6 0 0 -2 0 0 0 18 0 0 -16 0 6 0
-32 0 6 0 0 -2 0 0 0 -46 0 0 16 0 6 0
-51 0 3 0 0 13 0 3 0 -1 0 -3 -3 0 -9 0
-51 0 9 0 0 -1 0 3 0 13 0 -3 -3 0 -3 0
-32 0 6 0 0 -2 0 0 0 46 0 0 -16 0 -6 0
-32 0 6 0 0 14 0 0 0 46 0 0 -32 0 -6 0
-32 0 6 0 0 -2 0 0 0 -18 0 0 16 0 -6 0
-11 0 -3 0 0 9 0 -3 0 25 0 -3 -5 0 3 0
85 0 -3 0 0 -7 0 -3 0 -7 0 -3 11 0 3 0
-27 0 -3 0 0 9 0 -3 0 23 0 3 -27 0 -3 0
-11 0 -3 0 0 9 0 -3 0 -25 0 3 5 0 -3 0
29 0 -3 0 0 1 0 -3 0 15 0 3 -19 0 -3 0
85 0 -3 0 0 -7 0 -3 0 7 0 3 -11 0 -3 0
-11 0 -3 0 0 7 0 3 0 25 0 -3 -11 0 -3 0
29 0 -3 0 0 -1 0 3 0 -15 0 -3 -19 0 -3 0
-11 0 -3 0 0 -9 0 3 0 -39 0 -3 37 0 -3 0
-30 0 0 0 0 8 0 6 0 -8 0 6 -18 0 0 0
-11 0 -3 0 0 -9 0 3 0 39 0 3 -37 0 3 0
-11 0 -3 0 0 -9 0 3 0 -25 0 3 -5 0 3 0
-27 0 3 0 0 9 0 3 0 -23 0 3 27 0 -3 0
-11 0 3 0 0 9 0 3 0 25 0 3 -5 0 -3 0
29 0 3 0 0 1 0 3 0 -15 0 3 19 0 -3 0
85 0 3 0 0 -7 0 3 0 -7 0 3 11 0 -3 0
-27 0 3 0 0 9 0 3 0 23 0 -3 -27 0 3 0
-11 0 3 0 0 -7 0 3 0 -25 0 -3 -11 0 3 0
-11 0 3 0 0 9 0 3 0 -25 0 -3 5 0 3 0
29 0 3 0 0 1 0 3 0 15 0 -3 -19 0 3 0
85 0 3 0 0 -7 0 3 0 7 0 -3 -11 0 3 0
-11 0 3 0 0 7 0 -3 0 25 0 3 -11 0 3 0
29 0 3 0 0 -1 0 -3 0 -15 0 3 -19 0 3 0
-27 0 3 0 0 23 0 -3 0 9 0 3 -27 0 3 0
-11 0 3 0 0 23 0 -3 0 -39 0 3 5 0 3 0
85 0 3 0 0 7 0 -3 0 -7 0 3 -11 0 3 0
-27 0 3 0 0 23 0 -3 0 -9 0 -3 27 0 -3 0
-11 0 3 0 0 23 0 -3 0 39 0 -3 -5 0 -3 0
5 0 3 0 0 23 0 -3 0 87 0 -3 -37 0 -3 0
85 0 3 0 0 7 0 -3 0 7 0 -3 11 0 -3 0
8 0 0 0 0 8 0 0 0 72 0 0 -40 0 0 0
8 0 0 0 0 8 0 0 0 -72 0 0 40 0 0 0
-8 0 0 0 0 24 0 0 0 56 0 0 -56 0 0 0
104 0 0 0 0 -8 0 0 0 -40 0 0 24 0 0 0
104 0 0 0 0 -8 0 0 0 40 0 0 -24 0 0 0
-87 0 -9 0 0 13 0 3 0 13 0 -9 3 0 9 0
-87 0 -3 0 0 15 0 3 0 -17 0 -9 3 0 3 0
-12 0 0 0 0 8 0 0 0 -24 0 -12 24 0 0 0
-87 0 3 0 0 13 0 3 0 -15 0 -9 3 0 9 0
-66 0 -6 0 0 6 0 6 0 6 0 -6 -18 0 6 0
9 0 -3 0 0 -1 0 3 0 -1 0 -9 3 0 3 0
12 0 0 0 0 0 0 0 0 32 0 -12 0 0 0 0
-87 0 -9 0 0 15 0 -3 0 13 0 -9 -3 0 3 0
-63 0 3 0 0 23 0 -3 0 -7 0 -9 -27 0 3 0
-87 0 3 0 0 17 0 3 0 -15 0 -9 3 0 -3 0
-87 0 9 0 0 15 0 3 0 -13 0 -9 3 0 3 0
-66 0 -6 0 0 22 0 6 0 22 0 -6 -18 0 6 0
-60 0 -6 0 0 8 0 6 0 6 0 -12 -18 0 0 0
-63 0 -9 0 0 9 0 3 0 5 0 -9 -21 0 -3 0
-63 0 -9 0 0 9 0 3 0 37 0 -9 -21 0 -3 0
-39 0 -9 0 0 1 0 3 0 13 0 -9 3 0 -3 0
-63 0 -9 0 0 5 0 3 0 5 0 -9 -21 0 9 0
-63 0 -9 0 0 23 0 -3 0 5 0 -9 21 0 3 0
-39 0 -9 0 0 15 0 -3 0 29 0 -9 -3 0 3 0
-39 0 -9 0 0 13 0 3 0 13 0 -9 -45 0 9 0
-39 0 -3 0 0 13 0 -3 0 -1 0 -9 -3 0 9 0
-36 0 -6 0 0 14 0 0 0 -2 0 -12 0 0 6 0
-63 0 3 0 0 5 0 3 0 -23 0 -9 -21 0 9 0
-39 0 -3 0 0 -1 0 3 0 -17 0 -9 3 0 3 0
36 0 0 0 0 -8 0 0 0 24 0 -12 -24 0 0 0
-63 0 3 0 0 5 0 3 0 9 0 -9 -21 0 9 0
-39 0 -3 0 0 17 0 -3 0 -1 0 -9 -3 0 -3 0
-39 0 3 0 0 17 0 3 0 -31 0 -9 3 0 -3 0
-39 0 3 0 0 15 0 -3 0 -31 0 -9 -3 0 3 0
-39 0 3 0 0 31 0 -3 0 -15 0 -9 -3 0 3 0
-63 0 9 0 0 23 0 3 0 -5 0 -9 -21 0 3 0
-39 0 9 0 0 1 0 -3 0 -13 0 -9 -3 0 -3 0
-39 0 9 0 0 -1 0 3 0 -13 0 -9 3 0 3 0
-39 0 9 0 0 15 0 3 0 -29 0 -9 3 0 3 0
-36 0 6 0 0 14 0 0 0 -30 0 -12 0 0 6 0
-15 0 -3 0 0 9 0 -3 0 7 0 -9 21 0 -3 0
-18 0 -6 0 0 6 0 6 0 22 0 -6 -18 0 6 0
-15 0 -3 0 0 -9 0 3 0 7 0 -9 -21 0 3 0
-15 0 -3 0 0 7 0 3 0 -9 0 -9 -21 0 3 0
-15 0 -3 0 0 7 0 3 0 23 0 -9 -21 0 3 0
-15 0 3 0 0 7 0 -3 0 -23 0 -9 21 0 3 0
60 0 0 0 0 0 0 0 0 -16 0 -12 0 0 0 0
-87 0 -3 0 0 13 0 -3 0 -15 0 9 3 0 -9 0
-87 0 -9 0 0 13 0 3 0 -13 0 9 -3 0 -9 0
-66 0 -6 0 0 6 0 6 0 -6 0 6 18 0 -6 0
-87 0 3 0 0 17 0 3 0 -17 0 9 -3 0 3 0
-87 0 3 0 0 17 0 3 0 15 0 9 -3 0 3 0
-87 0 9 0 0 15 0 3 0 13 0 9 -3 0 -3 0
-66 0 -6 0 0 22 0 6 0 -22 0 6 18 0 -6 0
-63 0 -3 0 0 7 0 3 0 -23 0 9 -27 0 -3 0
-87 0 -9 0 0 15 0 -3 0 -13 0 9 3 0 -3 0
-87 0 -3 0 0 29 0 -3 0 1 0 9 3 0 -9 0
-87 0 -3 0 0 17 0 -3 0 -15 0 9 3 0 3 0
-87 0 3 0 0 31 0 -3 0 -1 0 9 3 0 -3 0
-66 0 6 0 0 22 0 -6 0 22 0 6 -18 0 -6 0
-63 0 -9 0 0 9 0 3 0 -37 0 9 21 0 3 0
-39 0 -9 0 0 1 0 3 0 -13 0 9 -3 0 3 0
-63 0 -9 0 0 23 0 -3 0 -37 0 9 -21 0 -3 0
-39 0 -9 0 0 15 0 -3 0 -29 0 9 3 0 -3 0
-39 0 -3 0 0 13 0 -3 0 1 0 9 3 0 -9 0
-39 0 -3 0 0 29 0 -3 0 -15 0 9 3 0 -9 0
-36 0 -6 0 0 14 0 0 0 -30 0 12 0 0 -6 0
-63 0 3 0 0 5 0 3 0 -9 0 9 21 0 -9 0
-63 0 -3 0 0 25 0 -3 0 -7 0 9 -21 0 3 0
-63 0 9 0 0 9 0 -3 0 5 0 9 -21 0 3 0
-60 0 6 0 0 10 0 0 0 6 0 12 -24 0 6 0
-39 0 -3 0 0 17 0 -3 0 -31 0 9 3 0 3 0
-39 0 -3 0 0 17 0 -3 0 -15 0 9 -45 0 3 0
-39 0 -3 0 0 15 0 3 0 -31 0 9 -3 0 -3 0
-39 0 3 0 0 1 0 3 0 -17 0 9 -3 0 3 0
-39 0 3 0 0 17 0 3 0 -1 0 9 -3 0 3 0
-39 0 -3 0 0 17 0 -3 0 1 0 9 3 0 3 0
-39 0 9 0 0 -1 0 3 0 13 0 9 -3 0 -3 0
-36 0 6 0 0 14 0 0 0 -2 0 12 0 0 -6 0
-15 0 -3 0 0 9 0 -3 0 -7 0 9 -21 0 3 0
-18 0 -6 0 0 6 0 6 0 -22 0 6 18 0 -6 0
-15 0 -3 0 0 7 0 3 0 -23 0 9 21 0 -3 0
9 0 3 0 0 1 0 3 0 -33 0 9 -3 0 3 0
-18 0 6 0 0 6 0 -6 0 22 0 6 -18 0 -6 0
-18 0 6 0 0 22 0 -6 0 6 0 6 -18 0 -6 0
-15 0 3 0 0 7 0 -3 0 -9 0 9 -21 0 -3 0
9 0 3 0 0 -1 0 -3 0 -33 0 9 3 0 -3 0
-85 0 3 0 0 7 0 3 0 7 0 3 -11 0 -3 0
-64 0 -6 0 0 14 0 0 0 14 0 0 -32 0 6 0
-64 0 6 0 0 14 0 0 0 -14 0 0 -32 0 6 0
-64 0 6 0 0 14 0 0 0 14 0 0 -32 0 -6 0
-43 0 -3 0 0 7 0 3 0 -7 0 -3 -11 0 -3 0
-43 0 3 0 0 7 0 -3 0 -7 0 3 -11 0 3 0
-96 0 0 0 0 16 0 0 0 32 0 0 -16 0 0 0
-24 0 0 0 0 8 0 0 0 40 0 0 -40 0 0 0
-64 0 0 0 0 16 0 0 0 -16 0 0 0 0 0 0
-64 0 0 0 0 16 0 0 0 16 0 0 0 0 0 0
32 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
-128 0 0 0 0 32 0 0 0 -16 0 0 -16 0 0 0
-128 0 6 0 0 30 0 0 0 -46 0 0 -16 0 6 0
-107 0 3 0 0 9 0 3 0 -25 0 -3 5 0 3 0
-88 0 0 0 0 24 0 0 0 8 0 0 -24 0 0 0
-24 0 0 0 0 8 0 0 0 -56 0 0 -8 0 0 0
-88 0 0 0 0 8 0 0 0 24 0 0 -24 0 0 0
-48 0 0 0 0 16 0 0 0 64 0 0 -32 0 0 0
-8 0 0 0 0 8 0 0 0 88 0 0 -40 0 0 0
32 0 0 0 0 0 0 0 0 48 0 0 -48 0 0 0
-72 0 0 0 0 8 0 0 0 24 0 0 -8 0 0 0
-24 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
72 0 0 0 0 -8 0 0 0 -40 0 0 -8 0 0 0
-96 0 6 0 0 14 0 0 0 34 0 0 -48 0 6 0
-96 0 6 0 0 14 0 0 0 62 0 0 -48 0 -6 0
-48 0 0 0 0 0 0 0 0 96 0 0 -48 0 0 0
0 0 0 0 0 0 0 0 0 80 0 0 -48 0 0 0
-117 0 -3 0 0 9 0 3 0 -55 0 3 21 0 3 0
-117 0 3 0 0 23 0 3 0 -41 0 3 21 0 -3 0
-101 0 3 0 0 23 0 3 0 7 0 3 -11 0 -3 0
-61 0 3 0 0 15 0 3 0 -33 0 3 -19 0 -3 0
-96 0 -6 0 0 30 0 0 0 -34 0 0 0 0 6 0
-96 0 6 0 0 30 0 0 0 -34 0 0 0 0 -6 0
-59 0 -3 0 0 23 0 3 0 -7 0 -3 -11 0 -3 0
-75 0 -3 0 0 23 0 3 0 -41 0 3 -21 0 3 0
-59 0 3 0 0 9 0 3 0 7 0 -3 -11 0 3 0
-19 0 3 0 0 1 0 3 0 -33 0 -3 -19 0 3 0
-75 0 3 0 0 23 0 -3 0 -55 0 3 21 0 3 0
-24 0 0 0 0 24 0 0 0 24 0 0 -8 0 0 0
-56 0 0 0 0 8 0 0 0 72 0 0 -40 0 0 0
-72 0 0 0 0 24 0 0 0 40 0 0 -8 0 0 0
-48 0 0 0 0 16 0 0 0 -16 0 0 16 0 0 0
-48 0 0 0 0 16 0 0 0 0 0 0 -32 0 0 0
72 0 0 0 0 8 0 0 0 40 0 0 -8 0 0 0
-125 0 3 0 0 15 0 3 0 -31 0 -3 -13 0 3 0
-101 0 3 0 0 7 0 3 0 -23 0 -3 11 0 3 0
-85 0 3 0 0 7 0 3 0 25 0 -3 -21 0 3 0
-104 0 6 0 0 22 0 0 0 -38 0 0 8 0 6 0
-104 0 6 0 0 22 0 0 0 -10 0 0 8 0 -6 0
-83 0 -3 0 0 15 0 3 0 -17 0 3 -13 0 3 0
-24 0 6 0 0 6 0 0 0 -22 0 0 -8 0 6 0
-24 0 6 0 0 6 0 0 0 6 0 0 -8 0 -6 0
-59 0 -3 0 0 7 0 3 0 -9 0 3 11 0 3 0
-59 0 3 0 0 7 0 -3 0 -9 0 -3 11 0 -3 0
-125 0 3 0 0 15 0 3 0 31 0 3 -19 0 -3 0
-29 0 3 0 0 -1 0 3 0 15 0 3 -19 0 -3 0
-83 0 3 0 0 1 0 3 0 31 0 -3 -19 0 3 0
13 0 -3 0 0 -1 0 3 0 1 0 -3 -19 0 -3 0
13 0 3 0 0 -15 0 3 0 15 0 -3 -19 0 3 0
16 0 0 0 0 0 0 0 0 48 0 0 -64 0 0 0
88 0 0 0 0 -8 0 0 0 8 0 0 -40 0 0 0
-88 0 0 0 0 24 0 0 0 40 0 0 -24 0 0 0
-29 0 -3 0 0 15 0 -3 0 -1 0 -3 -19 0 3 0
-125 0 3 0 0 31 0 3 0 15 0 3 -19 0 -3 0
-104 0 6 0 0 10 0 0 0 22 0 0 -40 0 6 0
-83 0 -3 0 0 17 0 -3 0 15 0 3 -19 0 -3 0
-83 0 3 0 0 31 0 -3 0 1 0 3 -19 0 3 0
-56 0 0 0 0 24 0 0 0 56 0 0 -40 0 0 0
13 0 3 0 0 1 0 3 0 -1 0 -3 -19 0 3 0
13 0 3 0 0 15 0 -3 0 -15 0 3 -19 0 3 0
-125 0 -3 0 0 17 0 3 0 -1 0 -3 -13 0 -3 0
-101 0 -3 0 0 9 0 3 0 7 0 -3 11 0 -3 0
-45 0 -3 0 0 1 0 3 0 15 0 -3 -29 0 -3 0
-125 0 3 0 0 31 0 3 0 -15 0 -3 -13 0 3 0
-101 0 3 0 0 23 0 3 0 -7 0 -3 11 0 3 0
-104 0 6 0 0 10 0 0 0 -22 0 0 8 0 -6 0
-83 0 -3 0 0 17 0 -3 0 -15 0 -3 -13 0 3 0
-83 0 3 0 0 17 0 3 0 -15 0 3 -13 0 -3 0
-83 0 3 0 0 17 0 3 0 17 0 3 -13 0 -3 0
-24 0 6 0 0 22 0 0 0 -6 0 0 -8 0 6 0
-59 0 3 0 0 9 0 3 0 -7 0 3 11 0 -3 0
-61 0 -3 0 0 1 0 3 0 -63 0 3 -3 0 3 0
-21 0 -3 0 0 9 0 3 0 -23 0 3 -11 0 3 0
-5 0 -3 0 0 9 0 3 0 -23 0 3 5 0 3 0
-5 0 -3 0 0 9 0 3 0 9 0 3 5 0 3 0
-53 0 -3 0 0 9 0 3 0 -7 0 3 5 0 3 0
-29 0 -3 0 0 1 0 3 0 -63 0 3 29 0 3 0
3 0 -3 0 0 1 0 3 0 -15 0 3 13 0 3 0
19 0 -3 0 0 1 0 3 0 33 0 3 -19 0 3 0
-77 0 -3 0 0 17 0 3 0 15 0 -3 -13 0 -3 0
-5 0 -3 0 0 9 0 3 0 23 0 -3 -37 0 -3 0
-53 0 -3 0 0 9 0 3 0 -9 0 -3 11 0 -3 0
19 0 -3 0 0 1 0 3 0 -1 0 -3 -13 0 -3 0
-77 0 -3 0 0 31 0 -3 0 1 0 3 -13 0 -3 0
-53 0 -3 0 0 7 0 -3 0 -7 0 3 11 0 -3 0
19 0 -3 0 0 -1 0 -3 0 1 0 3 -13 0 -3 0
-29 0 -3 0 0 15 0 -3 0 33 0 3 -13 0 -3 0
19 0 -3 0 0 15 0 -3 0 -15 0 3 -13 0 -3 0
-77 0 -3 0 0 15 0 -3 0 -17 0 -3 -19 0 3 0
-5 0 -3 0 0 23 0 -3 0 -9 0 -3 5 0 3 0
-53 0 -3 0 0 7 0 -3 0 -9 0 -3 5 0 3 0
19 0 -3 0 0 -1 0 -3 0 -1 0 -3 -19 0 3 0
-53 0 -3 0 0 23 0 -3 0 7 0 -3 5 0 3 0
-29 0 -3 0 0 15 0 -3 0 -33 0 -3 -19 0 3 0
19 0 -3 0 0 15 0 -3 0 15 0 -3 -19 0 3 0
19 0 -3 0 0 -1 0 -3 0 -33 0 -3 -19 0 3 0
19 0 -3 0 0 15 0 -3 0 47 0 -3 -19 0 3 0
91 0 -3 0 0 7 0 -3 0 7 0 -3 5 0 3 0
-77 0 3 0 0 17 0 -3 0 -15 0 -3 -19 0 -3 0
-5 0 3 0 0 9 0 -3 0 -23 0 -3 5 0 -3 0
-5 0 3 0 0 9 0 -3 0 9 0 -3 5 0 -3 0
-53 0 3 0 0 9 0 -3 0 -7 0 -3 5 0 -3 0
-29 0 3 0 0 1 0 -3 0 -63 0 -3 29 0 -3 0
-29 0 3 0 0 1 0 -3 0 49 0 -3 -19 0 -3 0
19 0 3 0 0 1 0 -3 0 1 0 -3 -19 0 -3 0
19 0 3 0 0 1 0 -3 0 33 0 -3 -19 0 -3 0
-5 0 3 0 0 9 0 -3 0 -9 0 3 -37 0 3 0
-77 0 3 0 0 17 0 -3 0 15 0 3 -13 0 3 0
-5 0 3 0 0 9 0 -3 0 23 0 3 -37 0 3 0
-53 0 3 0 0 9 0 -3 0 7 0 3 -37 0 3 0
19 0 3 0 0 1 0 -3 0 -1 0 3 -13 0 3 0
-5 0 3 0 0 -9 0 3 0 9 0 -3 -37 0 3 0
-53 0 3 0 0 7 0 3 0 -7 0 -3 11 0 3 0
-53 0 3 0 0 7 0 3 0 9 0 -3 -37 0 3 0
-29 0 3 0 0 -1 0 3 0 -47 0 -3 -13 0 3 0
-29 0 3 0 0 -1 0 3 0 49 0 -3 -13 0 3 0
3 0 3 0 0 -1 0 3 0 1 0 -3 -29 0 3 0
19 0 3 0 0 -1 0 3 0 1 0 -3 -13 0 3 0
-29 0 3 0 0 15 0 3 0 33 0 -3 -13 0 3 0
-5 0 3 0 0 -9 0 3 0 -9 0 3 5 0 -3 0
-77 0 3 0 0 -1 0 3 0 31 0 3 -19 0 -3 0
-21 0 3 0 0 -9 0 3 0 23 0 3 -11 0 -3 0
-77 0 3 0 0 15 0 3 0 -17 0 3 -19 0 -3 0
-61 0 3 0 0 15 0 3 0 -17 0 3 -3 0 -3 0
-56 0 0 0 0 6 0 6 0 -8 0 0 2 0 -6 0
-53 0 3 0 0 7 0 3 0 -9 0 3 5 0 -3 0
-29 0 3 0 0 -1 0 3 0 47 0 3 -19 0 -3 0
19 0 3 0 0 -1 0 3 0 -1 0 3 -19 0 -3 0
-53 0 3 0 0 7 0 3 0 23 0 3 5 0 -3 0
-29 0 3 0 0 -1 0 3 0 -33 0 3 29 0 -3 0
-53 0 3 0 0 23 0 3 0 7 0 3 5 0 -3 0
-29 0 3 0 0 15 0 3 0 -49 0 3 29 0 -3 0
19 0 3 0 0 -1 0 3 0 -33 0 3 -19 0 -3 0
-32 0 -6 0 0 2 0 0 0 18 0 0 -16 0 6 0
16 0 -6 0 0 2 0 0 0 -30 0 0 -16 0 6 0
16 0 -6 0 0 2 0 0 0 2 0 0 -16 0 6 0
-32 0 -6 0 0 2 0 0 0 -14 0 0 -16 0 6 0
40 0 -6 0 0 -6 0 0 0 -22 0 0 8 0 6 0
-80 0 -6 0 0 18 0 0 0 14 0 0 -16 0 -6 0
16 0 -6 0 0 2 0 0 0 -2 0 0 -16 0 -6 0
-56 0 -6 0 0 10 0 0 0 22 0 0 8 0 -6 0
16 0 -6 0 0 2 0 0 0 30 0 0 -16 0 -6 0
-32 0 -6 0 0 2 0 0 0 14 0 0 -16 0 -6 0
40 0 -6 0 0 -6 0 0 0 6 0 0 8 0 -6 0
40 0 -6 0 0 -6 0 0 0 54 0 0 -40 0 -6 0
-8 0 -6 0 0 6 0 0 0 -54 0 0 8 0 -6 0
40 0 -6 0 0 6 0 0 0 -6 0 0 8 0 -6 0
16 0 -6 0 0 -2 0 0 0 -2 0 0 -16 0 6 0
16 0 -6 0 0 -2 0 0 0 30 0 0 -16 0 6 0
-32 0 -6 0 0 -2 0 0 0 14 0 0 -16 0 6 0
-32 0 -6 0 0 14 0 0 0 -2 0 0 -16 0 6 0
-32 0 -6 0 0 14 0 0 0 30 0 0 -16 0 6 0
-8 0 -6 0 0 6 0 0 0 -26 0 0 8 0 6 0
24 0 -6 0 0 6 0 0 0 22 0 0 -8 0 6 0
-32 0 -6 0 0 30 0 0 0 14 0 0 -16 0 6 0
40 0 -6 0 0 6 0 0 0 -26 0 0 -40 0 6 0
16 0 6 0 0 -2 0 0 0 -30 0 0 -16 0 6 0
16 0 6 0 0 -2 0 0 0 -2 0 0 -16 0 -6 0
37 0 -3 0 0 -9 0 3 0 -23 0 -3 5 0 -3 0
37 0 -3 0 0 -9 0 3 0 -9 0 3 -37 0 3 0
37 0 3 0 0 -9 0 -3 0 -23 0 3 5 0 3 0
56 0 0 0 0 -8 0 0 0 24 0 0 -24 0 0 0
-56 0 6 0 0 6 0 0 0 10 0 0 -40 0 6 0
16 0 6 0 0 -2 0 0 0 2 0 0 -16 0 6 0
16 0 6 0 0 -2 0 0 0 30 0 0 -16 0 -6 0
37 0 -3 0 0 -9 0 3 0 23 0 3 -37 0 3 0
-8 0 0 0 0 -8 0 0 0 72 0 0 -40 0 0 0
56 0 0 0 0 -8 0 0 0 56 0 0 -24 0 0 0
48 0 0 0 0 -16 0 0 0 64 0 0 -32 0 0 0
96 0 0 0 0 -16 0 0 0 16 0 0 -32 0 0 0
112 0 0 0 0 -16 0 0 0 16 0 0 -16 0 0 0
-32 0 0 0 0 32 0 0 0 16 0 0 -16 0 0 0
-80 0 6 0 0 18 0 0 0 -14 0 0 -16 0 -6 0
-80 0 6 0 0 18 0 0 0 14 0 0 -16 0 6 0
-32 0 6 0 0 2 0 0 0 18 0 0 -16 0 -6 0
-56 0 6 0 0 10 0 0 0 6 0 0 -40 0 6 0
16 0 6 0 0 2 0 0 0 -2 0 0 -16 0 6 0
-11 0 -3 0 0 9 0 -3 0 -57 0 3 5 0 -3 0
37 0 -3 0 0 9 0 -3 0 -9 0 3 5 0 -3 0
-35 0 3 0 0 1 0 3 0 -17 0 -3 -19 0 3 0
-35 0 3 0 0 17 0 3 0 -1 0 -3 -19 0 3 0
-11 0 3 0 0 9 0 3 0 -57 0 -3 5 0 3 0
37 0 3 0 0 9 0 3 0 -9 0 -3 5 0 3 0
-35 0 3 0 0 15 0 -3 0 -31 0 3 -19 0 3 0
-8 0 0 0 0 24 0 0 0 40 0 0 -40 0 0 0
-56 0 6 0 0 10 0 0 0 -6 0 0 8 0 -6 0
16 0 6 0 0 2 0 0 0 2 0 0 -16 0 -6 0
16 0 6 0 0 2 0 0 0 30 0 0 -16 0 6 0
37 0 -3 0 0 9 0 -3 0 9 0 -3 -37 0 3 0
37 0 -3 0 0 9 0 -3 0 23 0 3 5 0 -3 0
-35 0 3 0 0 17 0 3 0 1 0 3 -13 0 -3 0
8 0 0 0 0 8 0 0 0 24 0 0 -24 0 0 0
-16 0 6 0 0 2 0 0 0 18 0 0 0 0 -6 0
-8 0 6 0 0 -6 0 0 0 26 0 0 8 0 -6 0
24 0 6 0 0 -6 0 0 0 -22 0 0 -8 0 -6 0
40 0 6 0 0 -6 0 0 0 -22 0 0 8 0 -6 0
40 0 6 0 0 -6 0 0 0 26 0 0 -40 0 -6 0
-32 0 6 0 0 2 0 0 0 14 0 0 -16 0 6 0
-8 0 6 0 0 -6 0 0 0 -42 0 0 8 0 6 0
40 0 6 0 0 -6 0 0 0 54 0 0 -40 0 6 0
-32 0 6 0 0 -2 0 0 0 -14 0 0 -16 0 6 0
-32 0 6 0 0 14 0 0 0 -30 0 0 -16 0 6 0
-8 0 6 0 0 6 0 0 0 26 0 0 -40 0 6 0
-32 0 6 0 0 14 0 0 0 2 0 0 -16 0 6 0
-8 0 6 0 0 6 0 0 0 -54 0 0 8 0 6 0
40 0 6 0 0 6 0 0 0 -6 0 0 8 0 6 0
-8 0 6 0 0 22 0 0 0 -70 0 0 8 0 6 0
-32 0 6 0 0 -2 0 0 0 14 0 0 -16 0 -6 0
-32 0 6 0 0 14 0 0 0 -2 0 0 -16 0 -6 0
-32 0 6 0 0 14 0 0 0 30 0 0 -16 0 -6 0
-16 0 6 0 0 -2 0 0 0 -18 0 0 0 0 -6 0
-8 0 6 0 0 6 0 0 0 -26 0 0 8 0 -6 0
24 0 6 0 0 6 0 0 0 22 0 0 -8 0 -6 0
40 0 6 0 0 6 0 0 0 22 0 0 8 0 -6 0
-16 0 6 0 0 14 0 0 0 -34 0 0 0 0 -6 0
-8 0 6 0 0 22 0 0 0 -42 0 0 8 0 -6 0
13 0 -3 0 0 1 0 -3 0 33 0 -3 -13 0 3 0
61 0 -3 0 0 1 0 -3 0 -15 0 -3 -13 0 3 0
13 0 -3 0 0 1 0 -3 0 -49 0 3 29 0 -3 0
61 0 -3 0 0 1 0 -3 0 15 0 3 -19 0 -3 0
61 0 -3 0 0 1 0 -3 0 47 0 3 -19 0 -3 0
133 0 -3 0 0 -7 0 -3 0 7 0 3 5 0 -3 0
-11 0 -3 0 0 7 0 3 0 -23 0 -3 5 0 -3 0
13 0 -3 0 0 -1 0 3 0 33 0 -3 -19 0 -3 0
13 0 -3 0 0 -1 0 3 0 -47 0 -3 29 0 -3 0
13 0 -3 0 0 15 0 3 0 -63 0 -3 29 0 -3 0
-11 0 -3 0 0 -9 0 3 0 7 0 3 -37 0 3 0
-11 0 -3 0 0 7 0 3 0 -9 0 3 -37 0 3 0
13 0 -3 0 0 -1 0 3 0 47 0 3 -61 0 3 0
-11 0 -3 0 0 7 0 3 0 23 0 3 -37 0 3 0
13 0 -3 0 0 -1 0 3 0 -33 0 3 -13 0 3 0
61 0 -3 0 0 -1 0 3 0 15 0 3 -13 0 3 0
-11 0 3 0 0 -7 0 3 0 -7 0 3 11 0 -3 0
45 0 3 0 0 -15 0 3 0 1 0 3 -29 0 -3 0
61 0 3 0 0 -15 0 3 0 1 0 3 -13 0 -3 0
-11 0 3 0 0 9 0 3 0 -23 0 3 11 0 -3 0
13 0 3 0 0 1 0 3 0 33 0 3 -13 0 -3 0
61 0 3 0 0 1 0 3 0 -15 0 3 -13 0 -3 0
37 0 3 0 0 -7 0 3 0 89 0 3 -37 0 -3 0
-11 0 3 0 0 -7 0 3 0 -9 0 -3 5 0 3 0
-11 0 3 0 0 9 0 3 0 7 0 -3 5 0 3 0
13 0 3 0 0 1 0 3 0 -49 0 -3 29 0 3 0
13 0 3 0 0 1 0 3 0 -33 0 -3 -19 0 3 0
61 0 3 0 0 -15 0 3 0 -33 0 -3 -19 0 3 0
61 0 3 0 0 1 0 3 0 47 0 -3 -19 0 3 0
-11 0 3 0 0 7 0 -3 0 -23 0 3 5 0 3 0
61 0 3 0 0 -1 0 -3 0 -15 0 3 -19 0 3 0
13 0 3 0 0 -1 0 -3 0 -47 0 3 29 0 3 0
-11 0 3 0 0 23 0 -3 0 -7 0 3 5 0 3 0
13 0 3 0 0 15 0 -3 0 -63 0 3 29 0 3 0
61 0 3 0 0 -1 0 -3 0 -47 0 3 -19 0 3 0
61 0 3 0 0 15 0 -3 0 33 0 3 -19 0 3 0
-11 0 3 0 0 7 0 -3 0 7 0 -3 11 0 -3 0
13 0 3 0 0 -1 0 -3 0 63 0 -3 -13 0 -3 0
61 0 3 0 0 -1 0 -3 0 15 0 -3 -13 0 -3 0
13 0 3 0 0 15 0 -3 0 47 0 -3 -13 0 -3 0
61 0 3 0 0 15 0 -3 0 -1 0 -3 -13 0 -3 0
8 0 0 0 0 -8 0 0 0 40 0 0 -24 0 0 0
48 0 0 0 0 0 0 0 0 -16 0 0 -32 0 0 0
40 0 0 0 0 -8 0 0 0 88 0 0 -40 0 0 0
8 0 0 0 0 -8 0 0 0 -40 0 0 24 0 0 0
48 0 0 0 0 0 0 0 0 0 0 0 16 0 0 0
8 0 0 0 0 8 0 0 0 56 0 0 -24 0 0 0
48 0 0 0 0 0 0 0 0 16 0 0 -32 0 0 0
80 0 0 0 0 -16 0 0 0 -32 0 0 0 0 0 0
120 0 0 0 0 -8 0 0 0 8 0 0 -8 0 0 0
8 0 0 0 0 8 0 0 0 -56 0 0 24 0 0 0
8 0 0 0 0 24 0 0 0 40 0 0 -24 0 0 0
80 0 0 0 0 0 0 0 0 -48 0 0 0 0 0 0
32 0 0 0 0 16 0 0 0 -16 0 0 0 0 0 0
-85 0 3 0 0 7 0 3 0 -7 0 -3 11 0 3 0
-64 0 -6 0 0 14 0 0 0 -14 0 0 32 0 -6 0
-43 0 3 0 0 7 0 -3 0 7 0 -3 11 0 -3 0
-72 0 0 0 0 8 0 0 0 -56 0 0 8 0 0 0
-48 0 0 0 0 16 0 0 0 -32 0 0 32 0 0 0
-8 0 0 0 0 8 0 0 0 -88 0 0 40 0 0 0
-107 0 3 0 0 9 0 3 0 25 0 3 -5 0 -3 0
-117 0 3 0 0 7 0 3 0 -55 0 -3 27 0 3 0
-61 0 3 0 0 -1 0 3 0 -47 0 -3 19 0 3 0
-72 0 6 0 0 6 0 0 0 -74 0 0 24 0 -6 0
-19 0 -3 0 0 -1 0 3 0 -33 0 3 19 0 3 0
8 0 0 0 0 -8 0 0 0 -88 0 0 40 0 0 0
-72 0 0 0 0 8 0 0 0 -24 0 0 8 0 0 0
-24 0 0 0 0 8 0 0 0 24 0 0 8 0 0 0
-72 0 0 0 0 8 0 0 0 56 0 0 -40 0 0 0
-48 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
-24 0 0 0 0 24 0 0 0 -56 0 0 8 0 0 0
-24 0 0 0 0 24 0 0 0 -24 0 0 8 0 0 0
-56 0 0 0 0 8 0 0 0 -72 0 0 40 0 0 0
-48 0 0 0 0 16 0 0 0 16 0 0 -16 0 0 0
16 0 0 0 0 16 0 0 0 -80 0 0 16 0 0 0
72 0 0 0 0 8 0 0 0 -40 0 0 8 0 0 0
-117 0 -3 0 0 9 0 3 0 55 0 -3 -21 0 -3 0
-117 0 -3 0 0 23 0 -3 0 41 0 3 -21 0 -3 0
-117 0 3 0 0 23 0 3 0 41 0 -3 -21 0 3 0
-75 0 3 0 0 9 0 3 0 41 0 3 -21 0 -3 0
-75 0 3 0 0 23 0 -3 0 55 0 -3 -21 0 -3 0
-45 0 3 0 0 -1 0 3 0 1 0 -3 -13 0 3 0
-101 0 3 0 0 7 0 3 0 23 0 3 -11 0 -3 0
-80 0 6 0 0 14 0 0 0 2 0 0 -32 0 6 0
-80 0 6 0 0 14 0 0 0 30 0 0 -32 0 -6 0
-24 0 6 0 0 6 0 0 0 22 0 0 8 0 -6 0
-59 0 -3 0 0 7 0 3 0 9 0 -3 -11 0 -3 0
-59 0 3 0 0 7 0 -3 0 9 0 3 -11 0 3 0
-3 0 3 0 0 -1 0 -3 0 15 0 -3 -13 0 -3 0
-48 0 0 0 0 16 0 0 0 -16 0 0 -16 0 0 0
-45 0 -3 0 0 1 0 3 0 -1 0 -3 -13 0 -3 0
-45 0 3 0 0 15 0 3 0 -15 0 -3 -13 0 3 0
-101 0 3 0 0 7 0 3 0 -9 0 3 -11 0 -3 0
-83 0 -3 0 0 17 0 -3 0 -17 0 3 13 0 -3 0
-104 0 6 0 0 10 0 0 0 -6 0 0 -8 0 -6 0
-24 0 6 0 0 22 0 0 0 6 0 0 8 0 -6 0
-59 0 -3 0 0 7 0 3 0 -23 0 -3 -11 0 -3 0
-59 0 3 0 0 7 0 -3 0 -23 0 3 -11 0 3 0
-3 0 3 0 0 15 0 -3 0 -1 0 -3 -13 0 -3 0
-29 0 -3 0 0 1 0 3 0 15 0 -3 19 0 -3 0
13 0 3 0 0 15 0 -3 0 15 0 -3 19 0 -3 0
-53 0 -3 0 0 9 0 3 0 9 0 3 -11 0 3 0
-29 0 -3 0 0 1 0 3 0 -47 0 3 13 0 3 0
-101 0 -3 0 0 25 0 3 0 7 0 -3 -5 0 -3 0
-21 0 -3 0 0 9 0 3 0 -9 0 -3 11 0 -3 0
-5 0 -3 0 0 9 0 3 0 -9 0 -3 -5 0 -3 0
-77 0 -3 0 0 17 0 3 0 15 0 -3 19 0 -3 0
-21 0 -3 0 0 9 0 3 0 23 0 -3 11 0 -3 0
-5 0 -3 0 0 9 0 3 0 23 0 -3 -5 0 -3 0
-32 0 -6 0 0 0 0 6 0 62 0 0 -26 0 0 0
16 0 -6 0 0 0 0 6 0 14 0 0 -26 0 0 0
-53 0 -3 0 0 -7 0 3 0 -9 0 -3 -5 0 -3 0
-53 0 -3 0 0 9 0 3 0 7 0 -3 -5 0 -3 0
-29 0 -3 0 0 1 0 3 0 -49 0 -3 19 0 -3 0
19 0 -3 0 0 1 0 3 0 -1 0 -3 19 0 -3 0
3 0 -3 0 0 1 0 3 0 15 0 -3 -13 0 -3 0
19 0 -3 0 0 1 0 3 0 15 0 -3 -29 0 -3 0
19 0 -3 0 0 1 0 3 0 -33 0 -3 19 0 -3 0
91 0 -3 0 0 -7 0 3 0 7 0 -3 -5 0 -3 0
-5 0 -3 0 0 23 0 -3 0 -23 0 3 -5 0 -3 0
-5 0 -3 0 0 23 0 -3 0 9 0 3 -5 0 -3 0
-53 0 -3 0 0 7 0 -3 0 -23 0 3 -5 0 -3 0
3 0 -3 0 0 -1 0 -3 0 -15 0 3 -13 0 -3 0
-53 0 -3 0 0 7 0 -3 0 9 0 3 -5 0 -3 0
-53 0 -3 0 0 23 0 -3 0 -7 0 3 -5 0 -3 0
3 0 -3 0 0 15 0 -3 0 1 0 3 -13 0 -3 0
19 0 -3 0 0 15 0 -3 0 1 0 3 -29 0 -3 0
19 0 -3 0 0 15 0 -3 0 -47 0 3 19 0 -3 0
91 0 -3 0 0 7 0 -3 0 -7 0 3 -5 0 -3 0
-53 0 -3 0 0 7 0 -3 0 7 0 -3 -11 0 3 0
-29 0 -3 0 0 15 0 -3 0 -33 0 -3 13 0 3 0
-53 0 3 0 0 9 0 -3 0 9 0 -3 -11 0 -3 0
-29 0 3 0 0 1 0 -3 0 -47 0 -3 13 0 -3 0
19 0 3 0 0 1 0 -3 0 1 0 -3 13 0 -3 0
-5 0 3 0 0 9 0 -3 0 -9 0 3 -5 0 3 0
-5 0 3 0 0 9 0 -3 0 23 0 3 -5 0 3 0
-53 0 3 0 0 9 0 -3 0 7 0 3 -5 0 3 0
19 0 3 0 0 1 0 -3 0 15 0 3 -29 0 3 0
19 0 3 0 0 1 0 -3 0 -33 0 3 19 0 3 0
91 0 3 0 0 -7 0 -3 0 7 0 3 -5 0 3 0
-77 0 3 0 0 -1 0 3 0 -31 0 -3 19 0 3 0
-61 0 3 0 0 -1 0 3 0 -63 0 -3 3 0 3 0
-21 0 3 0 0 -9 0 3 0 -23 0 -3 11 0 3 0
-5 0 3 0 0 -9 0 3 0 -23 0 -3 -5 0 3 0
-5 0 3 0 0 -9 0 3 0 9 0 -3 -5 0 3 0
-53 0 3 0 0 7 0 3 0 -23 0 -3 -5 0 3 0
-29 0 3 0 0 -1 0 3 0 33 0 -3 -29 0 3 0
3 0 3 0 0 -1 0 3 0 -15 0 -3 -13 0 3 0
-53 0 3 0 0 7 0 3 0 9 0 -3 -5 0 3 0
-53 0 3 0 0 23 0 3 0 -7 0 -3 -5 0 3 0
3 0 3 0 0 15 0 3 0 1 0 -3 -13 0 3 0
-77 0 -3 0 0 13 0 3 0 -15 0 3 13 0 -9 0
-77 0 9 0 0 13 0 3 0 13 0 3 13 0 -9 0
-53 0 3 0 0 7 0 3 0 7 0 3 -11 0 -3 0
-29 0 3 0 0 -1 0 3 0 -49 0 3 13 0 -3 0
19 0 3 0 0 -1 0 3 0 -1 0 3 13 0 -3 0
-29 0 3 0 0 15 0 3 0 -33 0 3 13 0 -3 0
16 0 -6 0 0 2 0 0 0 -30 0 0 16 0 6 0
40 0 -6 0 0 -6 0 0 0 -6 0 0 -8 0 6 0
16 0 -6 0 0 2 0 0 0 -2 0 0 16 0 -6 0
-32 0 -6 0 0 2 0 0 0 14 0 0 16 0 -6 0
-16 0 -6 0 0 2 0 0 0 -18 0 0 0 0 -6 0
24 0 -6 0 0 -6 0 0 0 22 0 0 8 0 -6 0
40 0 -6 0 0 -6 0 0 0 22 0 0 -8 0 -6 0
16 0 -6 0 0 -2 0 0 0 -30 0 0 16 0 -6 0
-56 0 0 0 0 20 0 0 0 -8 0 0 -8 0 -12 0
-32 0 -6 0 0 -2 0 0 0 -14 0 0 16 0 -6 0
-32 0 -6 0 0 14 0 0 0 -30 0 0 16 0 -6 0
-8 0 -6 0 0 6 0 0 0 26 0 0 -8 0 -6 0
40 0 -6 0 0 6 0 0 0 -22 0 0 -8 0 -6 0
-32 0 -6 0 0 14 0 0 0 2 0 0 16 0 -6 0
-8 0 -6 0 0 22 0 0 0 42 0 0 -8 0 -6 0
-32 0 -6 0 0 14 0 0 0 14 0 0 -32 0 6 0
-8 0 -6 0 0 6 0 0 0 -42 0 0 -8 0 6 0
40 0 -6 0 0 6 0 0 0 6 0 0 -8 0 6 0
-8 0 -6 0 0 22 0 0 0 -26 0 0 -8 0 6 0
16 0 6 0 0 -2 0 0 0 -30 0 0 16 0 6 0
16 0 6 0 0 -2 0 0 0 -2 0 0 16 0 -6 0
37 0 -3 0 0 -9 0 3 0 -9 0 3 -5 0 3 0
37 0 3 0 0 -23 0 3 0 -23 0 3 -5 0 -3 0
37 0 3 0 0 -9 0 -3 0 -9 0 -3 -5 0 -3 0
-8 0 0 0 0 -8 0 0 0 -72 0 0 40 0 0 0
56 0 0 0 0 -8 0 0 0 -56 0 0 24 0 0 0
112 0 0 0 0 -16 0 0 0 -16 0 0 16 0 0 0
37 0 -3 0 0 -9 0 3 0 23 0 3 -5 0 3 0
37 0 3 0 0 -9 0 -3 0 23 0 -3 -5 0 -3 0
0 0 0 0 0 0 0 0 0 -64 0 0 32 0 0 0
56 0 0 0 0 -8 0 0 0 -24 0 0 24 0 0 0
-56 0 6 0 0 10 0 0 0 -22 0 0 -8 0 -6 0
16 0 6 0 0 2 0 0 0 -30 0 0 16 0 -6 0
-56 0 6 0 0 10 0 0 0 6 0 0 -8 0 6 0
37 0 -3 0 0 9 0 -3 0 -23 0 -3 -5 0 3 0
37 0 3 0 0 9 0 3 0 -23 0 3 -5 0 -3 0
-35 0 3 0 0 17 0 3 0 -1 0 -3 13 0 3 0
8 0 0 0 0 8 0 0 0 -24 0 0 24 0 0 0
16 0 6 0 0 2 0 0 0 2 0 0 16 0 -6 0
-11 0 -3 0 0 9 0 -3 0 -39 0 -3 -5 0 3 0
37 0 -3 0 0 9 0 -3 0 9 0 -3 -5 0 3 0
-11 0 3 0 0 9 0 3 0 -39 0 3 -5 0 -3 0
37 0 3 0 0 9 0 3 0 9 0 3 -5 0 -3 0
37 0 3 0 0 23 0 -3 0 23 0 -3 -5 0 -3 0
-32 0 6 0 0 2 0 0 0 -14 0 0 16 0 -6 0
-8 0 6 0 0 -6 0 0 0 42 0 0 -8 0 -6 0
40 0 6 0 0 -6 0 0 0 -6 0 0 -8 0 -6 0
-8 0 6 0 0 -6 0 0 0 -26 0 0 -8 0 6 0
40 0 6 0 0 -6 0 0 0 22 0 0 -8 0 6 0
-32 0 6 0 0 14 0 0 0 -30 0 0 16 0 6 0
-32 0 6 0 0 14 0 0 0 -14 0 0 -32 0 6 0
-8 0 6 0 0 6 0 0 0 -70 0 0 -8 0 6 0
-8 0 6 0 0 6 0 0 0 26 0 0 -8 0 6 0
24 0 6 0 0 6 0 0 0 -22 0 0 8 0 6 0
40 0 6 0 0 6 0 0 0 -22 0 0 -8 0 6 0
-32 0 6 0 0 -2 0 0 0 14 0 0 16 0 -6 0
-32 0 6 0 0 14 0 0 0 -2 0 0 16 0 -6 0
-32 0 6 0 0 14 0 0 0 14 0 0 -32 0 -6 0
-8 0 6 0 0 6 0 0 0 54 0 0 -8 0 -6 0
24 0 6 0 0 6 0 0 0 6 0 0 8 0 -6 0
40 0 6 0 0 6 0 0 0 6 0 0 -8 0 -6 0
-8 0 6 0 0 6 0 0 0 -26 0 0 40 0 -6 0
-11 0 -3 0 0 9 0 -3 0 -7 0 -3 -5 0 3 0
13 0 -3 0 0 1 0 -3 0 49 0 -3 -29 0 3 0
45 0 -3 0 0 1 0 -3 0 1 0 -3 -13 0 3 0
61 0 -3 0 0 1 0 -3 0 1 0 -3 -29 0 3 0
61 0 -3 0 0 1 0 -3 0 -47 0 -3 19 0 3 0
-11 0 -3 0 0 9 0 -3 0 23 0 3 -11 0 -3 0
13 0 -3 0 0 1 0 -3 0 -33 0 3 13 0 -3 0
61 0 -3 0 0 1 0 -3 0 15 0 3 13 0 -3 0
-11 0 -3 0 0 7 0 3 0 -23 0 -3 37 0 -3 0
-11 0 -3 0 0 7 0 3 0 -7 0 -3 -11 0 -3 0
13 0 -3 0 0 -1 0 3 0 -63 0 -3 13 0 -3 0
61 0 -3 0 0 -1 0 3 0 -15 0 -3 13 0 -3 0
13 0 -3 0 0 15 0 3 0 -47 0 -3 13 0 -3 0
-11 0 -3 0 0 -9 0 3 0 7 0 3 -5 0 3 0
-11 0 -3 0 0 7 0 3 0 -9 0 3 -5 0 3 0
13 0 -3 0 0 -1 0 3 0 47 0 3 -29 0 3 0
61 0 -3 0 0 -1 0 3 0 -1 0 3 -29 0 3 0
-11 0 -3 0 0 7 0 3 0 23 0 3 -5 0 3 0
13 0 -3 0 0 -1 0 3 0 -33 0 3 19 0 3 0
-11 0 3 0 0 -7 0 3 0 -23 0 3 -5 0 -3 0
13 0 3 0 0 -15 0 3 0 33 0 3 -29 0 -3 0
-11 0 3 0 0 -7 0 3 0 9 0 3 -5 0 -3 0
-11 0 3 0 0 9 0 3 0 -7 0 3 -5 0 -3 0
13 0 3 0 0 1 0 3 0 49 0 3 -29 0 -3 0
45 0 3 0 0 1 0 3 0 1 0 3 -13 0 -3 0
61 0 3 0 0 1 0 3 0 1 0 3 -29 0 -3 0
133 0 3 0 0 -7 0 3 0 -7 0 3 -5 0 -3 0
-11 0 3 0 0 -7 0 3 0 7 0 -3 -11 0 3 0
13 0 3 0 0 -15 0 3 0 -49 0 -3 13 0 3 0
61 0 3 0 0 -15 0 3 0 -1 0 -3 13 0 3 0
13 0 3 0 0 1 0 3 0 -33 0 -3 13 0 3 0
-11 0 3 0 0 7 0 -3 0 -7 0 3 -11 0 3 0
61 0 3 0 0 -1 0 -3 0 -15 0 3 13 0 3 0
-11 0 3 0 0 7 0 -3 0 -9 0 -3 -5 0 -3 0
13 0 3 0 0 -1 0 -3 0 47 0 -3 -29 0 -3 0
61 0 3 0 0 -1 0 -3 0 -1 0 -3 -29 0 -3 0
-11 0 3 0 0 7 0 -3 0 23 0 -3 -5 0 -3 0
13 0 3 0 0 -1 0 -3 0 -33 0 -3 19 0 -3 0
-11 0 3 0 0 23 0 -3 0 7 0 -3 -5 0 -3 0
61 0 3 0 0 15 0 -3 0 -1 0 -3 19 0 -3 0
13 0 3 0 0 15 0 -3 0 63 0 -3 -29 0 -3 0
45 0 3 0 0 15 0 -3 0 15 0 -3 -13 0 -3 0
61 0 3 0 0 15 0 -3 0 -33 0 -3 19 0 -3 0
48 0 0 0 0 -16 0 0 0 -16 0 0 -16 0 0 0
48 0 0 0 0 0 0 0 0 0 0 0 -16 0 0 0
72 0 0 0 0 -8 0 0 0 -56 0 0 8 0 0 0
120 0 0 0 0 -8 0 0 0 -8 0 0 8 0 0 0
40 0 0 0 0 -8 0 0 0 -88 0 0 40 0 0 0
32 0 0 0 0 16 0 0 0 16 0 0 0 0 0 0
88 0 0 0 0 8 0 0 0 -88 0 0 40 0 0 0
-16 0 -6 0 0 14 0 0 0 -82 0 0 16 0 6 0
-48 0 0 0 0 16 0 0 0 -112 0 0 48 0 0 0
-88 0 0 0 0 24 0 0 0 -56 0 0 8 0 0 0
-64 0 0 0 0 16 0 0 0 -80 0 0 32 0 0 0
-85 0 3 0 0 7 0 3 0 -23 0 -3 -5 0 3 0
-64 0 -6 0 0 14 0 0 0 -30 0 0 16 0 -6 0
-88 0 6 0 0 22 0 0 0 -38 0 0 -8 0 6 0
-88 0 6 0 0 22 0 0 0 -10 0 0 -8 0 -6 0
-67 0 -3 0 0 15 0 3 0 -31 0 -3 13 0 -3 0
-67 0 -3 0 0 15 0 3 0 -17 0 3 -29 0 3 0
-67 0 3 0 0 15 0 -3 0 -31 0 3 13 0 3 0
-8 0 0 0 0 8 0 0 0 -24 0 0 -24 0 0 0
-64 0 6 0 0 14 0 0 0 -30 0 0 16 0 6 0
-64 0 6 0 0 14 0 0 0 -2 0 0 16 0 -6 0
-43 0 -3 0 0 7 0 3 0 -9 0 3 -5 0 3 0
-43 0 3 0 0 -7 0 3 0 -23 0 3 -5 0 -3 0
-43 0 3 0 0 7 0 -3 0 -9 0 -3 -5 0 -3 0
16 0 0 0 0 0 0 0 0 -16 0 0 0 0 0 0
-8 0 0 0 0 8 0 0 0 72 0 0 -24 0 0 0
-88 0 0 0 0 8 0 0 0 -72 0 0 40 0 0 0
-64 0 0 0 0 32 0 0 0 -80 0 0 16 0 0 0
-24 0 0 0 0 8 0 0 0 -120 0 0 24 0 0 0
-112 0 0 0 0 32 0 0 0 0 0 0 -16 0 0 0
-32 0 0 0 0 16 0 0 0 -16 0 0 0 0 0 0
-85 0 -3 0 0 9 0 3 0 -9 0 -3 11 0 -3 0
-85 0 3 0 0 7 0 3 0 -9 0 3 5 0 -3 0
-64 0 -6 0 0 14 0 0 0 -2 0 0 -16 0 6 0
-88 0 6 0 0 6 0 0 0 -38 0 0 8 0 6 0
-88 0 6 0 0 6 0 0 0 -10 0 0 8 0 -6 0
-64 0 6 0 0 14 0 0 0 -30 0 0 -16 0 6 0
-64 0 6 0 0 14 0 0 0 -2 0 0 -16 0 -6 0
-43 0 -3 0 0 9 0 -3 0 -23 0 -3 11 0 3 0
-43 0 -3 0 0 9 0 -3 0 7 0 3 5 0 -3 0
-43 0 -3 0 0 7 0 3 0 -23 0 -3 5 0 -3 0
-43 0 -3 0 0 7 0 3 0 -9 0 3 -37 0 3 0
-43 0 3 0 0 9 0 3 0 -23 0 3 11 0 -3 0
-43 0 3 0 0 9 0 3 0 7 0 -3 5 0 3 0
-43 0 3 0 0 7 0 -3 0 -23 0 3 5 0 3 0
-24 0 0 0 0 24 0 0 0 -40 0 0 -8 0 0 0
32 0 0 0 0 16 0 0 0 -48 0 0 32 0 0 0
-93 0 3 0 0 15 0 3 0 -79 0 -3 3 0 3 0
-69 0 3 0 0 7 0 3 0 -71 0 -3 27 0 3 0
-13 0 3 0 0 -1 0 3 0 -63 0 -3 -13 0 3 0
-13 0 3 0 0 -1 0 3 0 -49 0 3 29 0 -3 0
-72 0 0 0 0 20 0 0 0 -56 0 0 24 0 -12 0
8 0 -6 0 0 6 0 0 0 -70 0 0 8 0 -6 0
8 0 -6 0 0 6 0 0 0 -42 0 0 8 0 6 0
-51 0 -3 0 0 15 0 3 0 -65 0 3 3 0 3 0
8 0 6 0 0 6 0 0 0 -70 0 0 8 0 6 0
8 0 6 0 0 6 0 0 0 -70 0 0 40 0 6 0
8 0 6 0 0 6 0 0 0 -42 0 0 8 0 -6 0
29 0 -3 0 0 -1 0 3 0 -63 0 -3 29 0 -3 0
-27 0 -3 0 0 7 0 3 0 -57 0 3 27 0 3 0
29 0 -3 0 0 -1 0 3 0 -49 0 3 -13 0 3 0
-27 0 3 0 0 -7 0 3 0 -71 0 3 27 0 -3 0
29 0 3 0 0 -15 0 3 0 -49 0 -3 29 0 3 0
29 0 3 0 0 -1 0 -3 0 -63 0 3 29 0 3 0
-27 0 3 0 0 7 0 -3 0 -57 0 -3 27 0 -3 0
29 0 3 0 0 -1 0 -3 0 -49 0 -3 19 0 -3 0
32 0 0 0 0 0 0 0 0 -64 0 0 32 0 0 0
48 0 0 0 0 -16 0 0 0 -16 0 0 16 0 0 0
48 0 0 0 0 0 0 0 0 -96 0 0 16 0 0 0
48 0 0 0 0 0 0 0 0 -96 0 0 48 0 0 0
88 0 0 0 0 -8 0 0 0 -56 0 0 24 0 0 0
-13 0 -3 0 0 -1 0 -3 0 -33 0 -3 13 0 3 0
-72 0 0 0 0 6 0 6 0 -40 0 0 18 0 -6 0
-13 0 3 0 0 -1 0 3 0 -33 0 3 13 0 -3 0
8 0 -6 0 0 6 0 0 0 -26 0 0 -8 0 6 0
8 0 6 0 0 6 0 0 0 -54 0 0 -8 0 6 0
8 0 6 0 0 6 0 0 0 -26 0 0 -8 0 -6 0
29 0 -3 0 0 -1 0 3 0 -33 0 3 -29 0 3 0
29 0 3 0 0 -15 0 3 0 -33 0 -3 13 0 3 0
-27 0 3 0 0 7 0 -3 0 -39 0 3 -27 0 3 0
29 0 3 0 0 -1 0 -3 0 -47 0 3 -19 0 3 0
29 0 3 0 0 -1 0 -3 0 -47 0 3 13 0 3 0
-93 0 -3 0 0 17 0 3 0 -47 0 3 -3 0 3 0
-53 0 -3 0 0 9 0 3 0 -23 0 3 -11 0 3 0
-13 0 -3 0 0 1 0 3 0 -63 0 3 13 0 3 0
-13 0 -3 0 0 15 0 -3 0 -49 0 -3 13 0 3 0
-13 0 3 0 0 1 0 -3 0 -63 0 -3 13 0 -3 0
-93 0 3 0 0 31 0 3 0 -33 0 3 -3 0 -3 0
-93 0 9 0 0 1 0 3 0 -35 0 3 -3 0 3 0
-72 0 0 0 0 22 0 6 0 -56 0 0 18 0 -6 0
-72 0 6 0 0 8 0 6 0 -42 0 0 18 0 0 0
-13 0 3 0 0 15 0 3 0 -49 0 3 13 0 -3 0
8 0 -6 0 0 -6 0 0 0 -70 0 0 -8 0 6 0
8 0 -6 0 0 22 0 0 0 -42 0 0 -8 0 6 0
-72 0 6 0 0 10 0 0 0 -26 0 0 -24 0 6 0
-51 0 -3 0 0 17 0 -3 0 -33 0 3 -3 0 -3 0
-51 0 3 0 0 17 0 3 0 -33 0 -3 -3 0 3 0
-51 0 3 0 0 31 0 -3 0 -47 0 3 -3 0 3 0
8 0 6 0 0 -6 0 0 0 -42 0 0 -8 0 6 0
-11 0 -3 0 0 9 0 -3 0 -9 0 3 -11 0 -3 0
29 0 -3 0 0 1 0 -3 0 -49 0 3 13 0 -3 0
-30 0 0 0 0 8 0 6 0 -56 0 -6 18 0 0 0
-11 0 3 0 0 9 0 3 0 -9 0 -3 -11 0 3 0
29 0 3 0 0 1 0 3 0 -49 0 -3 13 0 3 0
29 0 3 0 0 15 0 -3 0 -63 0 3 13 0 3 0
48 0 0 0 0 16 0 0 0 -16 0 0 -16 0 0 0
-93 0 -3 0 0 17 0 3 0 -63 0 3 45 0 3 0
-13 0 -3 0 0 1 0 3 0 -47 0 3 29 0 3 0
-93 0 -9 0 0 15 0 3 0 -19 0 -3 3 0 3 0
-93 0 -3 0 0 17 0 3 0 -49 0 -3 3 0 -3 0
-69 0 -3 0 0 9 0 3 0 -41 0 -3 27 0 -3 0
-13 0 -3 0 0 1 0 3 0 -33 0 -3 -13 0 -3 0
-13 0 -3 0 0 1 0 3 0 -33 0 -3 19 0 -3 0
-114 0 0 0 0 22 0 0 0 -40 0 6 24 0 -6 0
-93 0 3 0 0 29 0 -3 0 -33 0 3 3 0 -9 0
-69 0 -3 0 0 23 0 -3 0 -55 0 3 27 0 -3 0
-13 0 -3 0 0 15 0 -3 0 -47 0 3 19 0 -3 0
-93 0 3 0 0 17 0 -3 0 -49 0 3 3 0 3 0
-93 0 9 0 0 15 0 -3 0 -19 0 3 3 0 -3 0
-13 0 3 0 0 1 0 -3 0 -33 0 3 -13 0 3 0
-13 0 3 0 0 1 0 -3 0 -33 0 3 19 0 3 0
-93 0 3 0 0 31 0 3 0 -63 0 -3 3 0 3 0
-69 0 3 0 0 7 0 3 0 -39 0 -3 27 0 3 0
-69 0 3 0 0 23 0 3 0 -55 0 -3 27 0 3 0
-13 0 3 0 0 15 0 3 0 -47 0 -3 19 0 3 0
-13 0 3 0 0 15 0 3 0 -33 0 3 29 0 -3 0
-72 0 -6 0 0 10 0 0 0 -70 0 0 24 0 6 0
-72 0 -6 0 0 10 0 0 0 -42 0 0 24 0 -6 0
8 0 -6 0 0 -6 0 0 0 -26 0 0 8 0 -6 0
8 0 -6 0 0 22 0 0 0 -26 0 0 8 0 6 0
-51 0 -3 0 0 17 0 -3 0 -63 0 -3 3 0 3 0
-51 0 3 0 0 17 0 3 0 -63 0 3 3 0 -3 0
-24 0 0 0 0 24 0 0 0 -104 0 0 24 0 0 0
8 0 6 0 0 -6 0 0 0 -54 0 0 8 0 -6 0
-51 0 9 0 0 1 0 -3 0 -19 0 -3 3 0 3 0
8 0 6 0 0 -6 0 0 0 -26 0 0 8 0 6 0
-24 0 6 0 0 22 0 0 0 -102 0 0 24 0 6 0
-24 0 6 0 0 22 0 0 0 -74 0 0 24 0 -6 0
8 0 6 0 0 22 0 0 0 -26 0 0 8 0 -6 0
-27 0 -3 0 0 9 0 -3 0 -55 0 -3 27 0 3 0
29 0 -3 0 0 1 0 -3 0 -33 0 3 29 0 -3 0
29 0 -3 0 0 15 0 3 0 -33 0 3 -13 0 3 0
-27 0 3 0 0 -7 0 3 0 -39 0 3 27 0 -3 0
-27 0 3 0 0 9 0 3 0 -55 0 3 27 0 -3 0
29 0 3 0 0 1 0 3 0 -47 0 3 -13 0 -3 0
29 0 3 0 0 1 0 3 0 -47 0 3 19 0 -3 0
29 0 3 0 0 1 0 3 0 -33 0 -3 29 0 3 0
-27 0 3 0 0 7 0 -3 0 -25 0 -3 27 0 -3 0
-27 0 3 0 0 23 0 -3 0 -41 0 -3 27 0 -3 0
29 0 3 0 0 15 0 -3 0 -33 0 -3 19 0 -3 0
-8 0 0 0 0 8 0 0 0 -72 0 0 56 0 0 0
-45 0 -9 0 0 15 0 3 0 -61 0 3 -3 0 -3 0
-69 0 -3 0 0 25 0 3 0 -55 0 3 21 0 3 0
-45 0 -3 0 0 17 0 3 0 -63 0 3 -3 0 3 0
-29 0 -3 0 0 17 0 3 0 -31 0 3 13 0 3 0
11 0 -3 0 0 9 0 3 0 -39 0 3 5 0 3 0
-24 0 -6 0 0 -8 0 6 0 -70 0 0 18 0 0 0
-24 0 -6 0 0 8 0 6 0 -54 0 0 18 0 0 0
-21 0 -3 0 0 -7 0 3 0 -71 0 3 21 0 3 0
-5 0 -3 0 0 -7 0 3 0 -23 0 3 -11 0 3 0
35 0 -3 0 0 -15 0 3 0 -63 0 3 13 0 3 0
-21 0 -3 0 0 9 0 3 0 -55 0 3 21 0 3 0
35 0 -3 0 0 1 0 3 0 -63 0 3 29 0 3 0
-21 0 -3 0 0 9 0 3 0 -39 0 3 -27 0 3 0
-5 0 -3 0 0 9 0 3 0 -7 0 3 -11 0 3 0
-3 0 15 0 0 1 0 3 0 -5 0 -3 -3 0 3 0
-45 0 -9 0 0 -1 0 3 0 -19 0 -3 3 0 3 0
-45 0 -9 0 0 15 0 3 0 -35 0 -3 3 0 3 0
-29 0 -3 0 0 1 0 3 0 -17 0 -3 -13 0 -3 0
-69 0 -3 0 0 25 0 3 0 -9 0 -3 -21 0 -3 0
-45 0 -3 0 0 17 0 3 0 -33 0 -3 3 0 -3 0
11 0 -3 0 0 9 0 3 0 -25 0 -3 -5 0 -3 0
-21 0 -3 0 0 -7 0 3 0 -41 0 -3 27 0 -3 0
-21 0 -3 0 0 9 0 3 0 -57 0 -3 27 0 -3 0
11 0 -3 0 0 9 0 3 0 39 0 -3 -37 0 -3 0
91 0 -3 0 0 -7 0 3 0 -41 0 -3 11 0 -3 0
-45 0 -3 0 0 31 0 -3 0 -47 0 3 3 0 -3 0
-45 0 3 0 0 13 0 -3 0 -33 0 3 3 0 -9 0
-21 0 -3 0 0 7 0 -3 0 -55 0 3 27 0 -3 0
35 0 -3 0 0 -1 0 -3 0 -47 0 3 19 0 -3 0
-5 0 -3 0 0 7 0 -3 0 -23 0 3 11 0 -3 0
91 0 -3 0 0 7 0 -3 0 -55 0 3 11 0 -3 0
-45 0 -3 0 0 15 0 -3 0 -65 0 -3 -3 0 3 0
-45 0 3 0 0 13 0 -3 0 -63 0 -3 -3 0 9 0
-24 0 0 0 0 22 0 -6 0 -40 0 0 18 0 6 0
-21 0 -3 0 0 7 0 -3 0 -57 0 -3 21 0 3 0
-5 0 -3 0 0 7 0 -3 0 -9 0 -3 -11 0 3 0
-21 0 -3 0 0 23 0 -3 0 -41 0 -3 21 0 3 0
-21 0 -3 0 0 23 0 -3 0 -25 0 -3 -27 0 3 0
-5 0 -3 0 0 23 0 -3 0 -73 0 -3 5 0 3 0
-69 0 3 0 0 25 0 -3 0 -55 0 -3 21 0 -3 0
-29 0 3 0 0 17 0 -3 0 -31 0 -3 13 0 -3 0
-29 0 3 0 0 17 0 -3 0 1 0 -3 13 0 -3 0
11 0 3 0 0 9 0 -3 0 -39 0 -3 5 0 -3 0
11 0 3 0 0 9 0 -3 0 -39 0 -3 37 0 -3 0
-24 0 6 0 0 8 0 -6 0 -54 0 0 18 0 0 0
-21 0 3 0 0 9 0 -3 0 -55 0 -3 21 0 -3 0
-5 0 3 0 0 9 0 -3 0 -7 0 -3 -11 0 -3 0
11 0 3 0 0 9 0 -3 0 25 0 -3 5 0 -3 0
-90 0 6 0 0 16 0 0 0 -18 0 6 0 0 0 0
-69 0 3 0 0 25 0 -3 0 -41 0 3 -21 0 3 0
-45 0 3 0 0 17 0 -3 0 -65 0 3 3 0 3 0
-29 0 3 0 0 1 0 -3 0 -17 0 3 -13 0 3 0
-69 0 3 0 0 25 0 -3 0 -9 0 3 -21 0 3 0
-45 0 3 0 0 17 0 -3 0 -33 0 3 3 0 3 0
-29 0 3 0 0 17 0 -3 0 15 0 3 -29 0 3 0
11 0 3 0 0 9 0 -3 0 -25 0 3 -5 0 3 0
-21 0 3 0 0 9 0 -3 0 -57 0 3 27 0 3 0
-21 0 3 0 0 9 0 -3 0 -41 0 3 -21 0 3 0
35 0 3 0 0 1 0 -3 0 -49 0 3 -13 0 3 0
11 0 3 0 0 9 0 -3 0 39 0 3 -37 0 3 0
-69 0 -3 0 0 5 0 3 0 -25 0 -3 -21 0 9 0
-45 0 -3 0 0 13 0 3 0 -33 0 -3 3 0 9 0
-29 0 -3 0 0 13 0 3 0 -1 0 -3 -13 0 9 0
11 0 3 0 0 -9 0 3 0 -39 0 -3 -5 0 3 0
-29 0 3 0 0 15 0 3 0 -31 0 -3 -13 0 3 0
-24 0 0 0 0 6 0 6 0 -40 0 0 -18 0 6 0
-21 0 3 0 0 7 0 3 0 -55 0 -3 27 0 3 0
39 0 3 0 0 -1 0 3 0 -47 0 9 3 0 3 0
-5 0 3 0 0 7 0 3 0 -23 0 -3 11 0 3 0
11 0 3 0 0 -9 0 3 0 25 0 -3 -5 0 3 0
-69 0 -3 0 0 5 0 3 0 -39 0 3 21 0 -9 0
-45 0 -3 0 0 13 0 3 0 -47 0 3 45 0 -9 0
-29 0 3 0 0 -1 0 3 0 -17 0 3 13 0 -3 0
11 0 3 0 0 -9 0 3 0 -25 0 3 5 0 -3 0
-45 0 3 0 0 15 0 3 0 -65 0 3 -3 0 -3 0
-45 0 9 0 0 1 0 3 0 -19 0 3 -3 0 3 0
-24 0 0 0 0 6 0 6 0 -56 0 0 18 0 -6 0
-24 0 6 0 0 -8 0 6 0 -42 0 0 18 0 0 0
-24 0 6 0 0 8 0 6 0 -26 0 0 18 0 0 0
-21 0 3 0 0 -9 0 3 0 -41 0 3 21 0 -3 0
-21 0 3 0 0 7 0 3 0 -57 0 3 21 0 -3 0
-5 0 3 0 0 7 0 3 0 -9 0 3 -11 0 -3 0
35 0 3 0 0 -1 0 3 0 -49 0 3 13 0 -3 0
-48 0 -6 0 0 18 0 0 0 -62 0 0 0 0 6 0
-8 0 -6 0 0 -6 0 0 0 -38 0 0 8 0 6 0
-8 0 -6 0 0 10 0 0 0 -38 0 0 -8 0 6 0
-48 0 -6 0 0 18 0 0 0 -30 0 0 0 0 6 0
-27 0 -9 0 0 9 0 3 0 -53 0 -3 21 0 3 0
-24 0 -6 0 0 10 0 0 0 -54 0 0 24 0 6 0
-3 0 -9 0 0 1 0 3 0 -61 0 -3 -3 0 3 0
0 0 -6 0 0 2 0 0 0 -62 0 0 0 0 6 0
16 0 -6 0 0 2 0 0 0 -14 0 0 -32 0 6 0
32 0 -6 0 0 2 0 0 0 18 0 0 -16 0 6 0
-48 0 -6 0 0 18 0 0 0 -34 0 0 0 0 -6 0
-24 0 -6 0 0 10 0 0 0 -58 0 0 24 0 -6 0
-8 0 -6 0 0 10 0 0 0 -10 0 0 -8 0 -6 0
-48 0 -6 0 0 18 0 0 0 -2 0 0 0 0 -6 0
-27 0 -9 0 0 9 0 3 0 -11 0 3 -21 0 -3 0
-24 0 -6 0 0 10 0 0 0 -26 0 0 24 0 -6 0
-8 0 -6 0 0 10 0 0 0 22 0 0 -8 0 -6 0
32 0 -6 0 0 2 0 0 0 -18 0 0 -16 0 -6 0
32 0 -6 0 0 2 0 0 0 -18 0 0 16 0 -6 0
0 0 -6 0 0 2 0 0 0 -34 0 0 0 0 -6 0
56 0 -6 0 0 -6 0 0 0 -42 0 0 8 0 -6 0
32 0 -6 0 0 2 0 0 0 46 0 0 -16 0 -6 0
-24 0 -6 0 0 6 0 0 0 -86 0 0 24 0 -6 0
-8 0 -6 0 0 6 0 0 0 -38 0 0 -8 0 -6 0
-24 0 0 0 0 20 0 0 0 -40 0 0 24 0 -12 0
16 0 -6 0 0 14 0 0 0 -30 0 0 32 0 -6 0
-48 0 0 0 0 12 0 0 0 -64 0 0 0 0 12 0
-24 0 -6 0 0 6 0 0 0 -58 0 0 24 0 6 0
-8 0 -6 0 0 6 0 0 0 -10 0 0 -8 0 6 0
-48 0 0 0 0 12 0 0 0 -32 0 0 0 0 12 0
-27 0 -9 0 0 5 0 3 0 -11 0 3 -21 0 9 0
32 0 -6 0 0 -2 0 0 0 -18 0 0 -16 0 6 0
-3 0 -9 0 0 15 0 -3 0 -19 0 3 -3 0 3 0
-3 0 -3 0 0 13 0 -3 0 -49 0 3 -3 0 9 0
-3 0 -3 0 0 29 0 -3 0 -33 0 3 -3 0 9 0
0 0 -6 0 0 -2 0 0 0 -34 0 0 0 0 6 0
0 0 -6 0 0 14 0 0 0 -50 0 0 0 0 6 0
16 0 -6 0 0 14 0 0 0 -2 0 0 -32 0 6 0
56 0 -6 0 0 6 0 0 0 -42 0 0 -8 0 6 0
-24 0 6 0 0 6 0 0 0 -86 0 0 24 0 6 0
-8 0 6 0 0 6 0 0 0 -38 0 0 -8 0 6 0
32 0 6 0 0 -2 0 0 0 -78 0 0 16 0 6 0
-27 0 3 0 0 5 0 3 0 -57 0 -3 21 0 -9 0
-24 0 6 0 0 6 0 0 0 -58 0 0 24 0 -6 0
-8 0 6 0 0 6 0 0 0 -10 0 0 -8 0 -6 0
-3 0 -3 0 0 -1 0 3 0 -79 0 -3 45 0 -3 0
13 0 -3 0 0 -1 0 3 0 -31 0 -3 13 0 -3 0
-3 0 -3 0 0 -1 0 3 0 -65 0 3 3 0 3 0
13 0 -3 0 0 -1 0 3 0 -17 0 3 -29 0 3 0
13 0 3 0 0 -15 0 3 0 -17 0 -3 13 0 3 0
13 0 3 0 0 -1 0 -3 0 -31 0 3 13 0 3 0
16 0 0 0 0 0 0 0 0 -112 0 0 32 0 0 0
32 0 0 0 0 0 0 0 0 -64 0 0 0 0 0 0
72 0 0 0 0 -8 0 0 0 -24 0 0 8 0 0 0
112 0 0 0 0 -16 0 0 0 -64 0 0 32 0 0 0
32 0 6 0 0 -2 0 0 0 -46 0 0 -16 0 6 0
-48 0 12 0 0 12 0 0 0 -4 0 0 0 0 -12 0
-27 0 3 0 0 5 0 3 0 -25 0 -3 21 0 -9 0
-8 0 6 0 0 -10 0 0 0 22 0 0 8 0 -6 0
32 0 6 0 0 -2 0 0 0 -18 0 0 -16 0 -6 0
32 0 6 0 0 -2 0 0 0 -18 0 0 16 0 -6 0
-6 0 0 0 0 -2 0 0 0 -32 0 -6 0 0 -6 0
53 0 -3 0 0 -9 0 3 0 -39 0 -3 5 0 -3 0
-6 0 0 0 0 -2 0 0 0 -32 0 6 0 0 6 0
53 0 -3 0 0 -9 0 3 0 -25 0 3 -5 0 3 0
53 0 3 0 0 -9 0 -3 0 -39 0 3 5 0 3 0
112 0 0 0 0 -16 0 0 0 -32 0 0 0 0 0 0
112 0 0 0 0 -16 0 0 0 -32 0 0 32 0 0 0
-48 0 6 0 0 18 0 0 0 -34 0 0 0 0 6 0
-8 0 6 0 0 -6 0 0 0 -38 0 0 8 0 -6 0
-24 0 6 0 0 10 0 0 0 -58 0 0 24 0 6 0
-24 0 6 0 0 10 0 0 0 -42 0 0 -24 0 6 0
-8 0 6 0 0 10 0 0 0 -10 0 0 -8 0 6 0
-8 0 6 0 0 22 0 0 0 -38 0 0 8 0 6 0
13 0 -3 0 0 1 0 -3 0 -31 0 -3 -13 0 3 0
-3 0 -3 0 0 17 0 -3 0 -65 0 3 45 0 -3 0
-3 0 -3 0 0 17 0 -3 0 -49 0 3 -3 0 -3 0
13 0 -3 0 0 15 0 3 0 -31 0 -3 29 0 -3 0
13 0 -3 0 0 15 0 3 0 -17 0 3 -13 0 3 0
13 0 3 0 0 1 0 3 0 -31 0 3 -13 0 -3 0
-3 0 3 0 0 1 0 3 0 -65 0 -3 -3 0 3 0
-3 0 3 0 0 15 0 -3 0 -79 0 3 -3 0 3 0
72 0 0 0 0 8 0 0 0 -24 0 0 -8 0 0 0
-48 0 6 0 0 18 0 0 0 -30 0 0 0 0 -6 0
-48 0 6 0 0 18 0 0 0 -2 0 0 0 0 6 0
-27 0 -3 0 0 25 0 -3 0 -23 0 -3 -21 0 3 0
-24 0 6 0 0 10 0 0 0 -54 0 0 24 0 -6 0
-8 0 6 0 0 10 0 0 0 -6 0 0 -8 0 -6 0
32 0 6 0 0 2 0 0 0 -46 0 0 16 0 -6 0
-27 0 9 0 0 9 0 -3 0 -11 0 -3 -21 0 3 0
-8 0 6 0 0 10 0 0 0 -58 0 0 8 0 6 0
-8 0 6 0 0 10 0 0 0 22 0 0 -8 0 6 0
32 0 6 0 0 2 0 0 0 -18 0 0 -16 0 6 0
32 0 6 0 0 2 0 0 0 -18 0 0 16 0 6 0
-3 0 -3 0 0 17 0 -3 0 -47 0 -3 3 0 3 0
53 0 -3 0 0 9 0 -3 0 -39 0 -3 -5 0 3 0
-6 0 0 0 0 2 0 0 0 -32 0 6 0 0 -6 0
53 0 -3 0 0 9 0 -3 0 -25 0 3 5 0 -3 0
-3 0 3 0 0 17 0 3 0 -47 0 3 3 0 -3 0
13 0 3 0 0 1 0 3 0 -65 0 -3 13 0 3 0
-3 0 9 0 0 1 0 -3 0 -61 0 3 -3 0 -3 0
32 0 6 0 0 2 0 0 0 18 0 0 -16 0 -6 0
-3 0 9 0 0 -13 0 3 0 -19 0 -3 -3 0 9 0
0 0 6 0 0 -14 0 0 0 -50 0 0 0 0 6 0
0 0 6 0 0 2 0 0 0 -34 0 0 0 0 6 0
16 0 6 0 0 2 0 0 0 14 0 0 -32 0 6 0
32 0 6 0 0 2 0 0 0 46 0 0 -16 0 6 0
-3 0 3 0 0 13 0 3 0 -47 0 3 3 0 9 0
-3 0 9 0 0 -1 0 3 0 -61 0 3 3 0 3 0
0 0 6 0 0 -2 0 0 0 -62 0 0 0 0 6 0
0 0 6 0 0 14 0 0 0 -78 0 0 0 0 6 0
-3 0 3 0 0 13 0 3 0 -33 0 -3 45 0 -9 0
-3 0 9 0 0 -1 0 3 0 -35 0 -3 -3 0 -3 0
-3 0 9 0 0 15 0 3 0 -19 0 -3 -3 0 -3 0
-3 0 9 0 0 13 0 -3 0 -19 0 -3 3 0 -9 0
0 0 6 0 0 -2 0 0 0 -34 0 0 0 0 -6 0
16 0 6 0 0 -2 0 0 0 -66 0 0 16 0 -6 0
24 0 6 0 0 6 0 0 0 -74 0 0 24 0 -6 0
21 0 -3 0 0 9 0 -3 0 -71 0 -3 27 0 3 0
37 0 -3 0 0 -7 0 -3 0 -23 0 -3 11 0 3 0
53 0 -3 0 0 9 0 -3 0 25 0 -3 -37 0 3 0
18 0 0 0 0 8 0 -6 0 -40 0 6 18 0 0 0
21 0 -3 0 0 -7 0 -3 0 -57 0 3 21 0 -3 0
37 0 -3 0 0 -7 0 -3 0 -9 0 3 -11 0 -3 0
21 0 -3 0 0 9 0 -3 0 -41 0 3 21 0 -3 0
37 0 -3 0 0 9 0 -3 0 7 0 3 -11 0 -3 0
133 0 -3 0 0 -7 0 -3 0 -41 0 3 -11 0 -3 0
18 0 0 0 0 -8 0 6 0 -56 0 -6 18 0 0 0
18 0 0 0 0 8 0 6 0 -40 0 -6 18 0 0 0
18 0 0 0 0 6 0 0 0 -40 0 -6 24 0 -6 0
21 0 -3 0 0 -9 0 3 0 -55 0 -3 21 0 -3 0
21 0 -3 0 0 7 0 3 0 -71 0 -3 21 0 -3 0
37 0 -3 0 0 7 0 3 0 -23 0 -3 -11 0 -3 0
21 0 -3 0 0 -9 0 3 0 -41 0 3 -21 0 3 0
45 0 -3 0 0 -1 0 3 0 -81 0 3 3 0 3 0
37 0 -3 0 0 7 0 3 0 -9 0 3 11 0 3 0
21 0 3 0 0 -7 0 3 0 -55 0 3 27 0 -3 0
37 0 3 0 0 -7 0 3 0 -23 0 3 11 0 -3 0
77 0 3 0 0 1 0 3 0 -63 0 3 19 0 -3 0
133 0 3 0 0 -7 0 3 0 -55 0 3 11 0 -3 0
18 0 6 0 0 -6 0 6 0 -26 0 -6 18 0 6 0
21 0 3 0 0 -7 0 3 0 -57 0 -3 21 0 3 0
37 0 3 0 0 -7 0 3 0 -9 0 -3 -11 0 3 0
21 0 3 0 0 9 0 3 0 -41 0 -3 21 0 3 0
77 0 3 0 0 1 0 3 0 -49 0 -3 29 0 3 0
37 0 3 0 0 9 0 3 0 7 0 -3 -11 0 3 0
21 0 3 0 0 7 0 -3 0 -71 0 3 21 0 3 0
37 0 3 0 0 7 0 -3 0 -23 0 3 -11 0 3 0
77 0 3 0 0 -1 0 -3 0 -63 0 3 -19 0 3 0
21 0 3 0 0 23 0 -3 0 -55 0 3 21 0 3 0
21 0 3 0 0 7 0 -3 0 -41 0 -3 27 0 -3 0
37 0 3 0 0 -9 0 -3 0 7 0 -3 11 0 -3 0
37 0 3 0 0 7 0 -3 0 -9 0 -3 11 0 -3 0
53 0 3 0 0 -9 0 -3 0 39 0 -3 -5 0 -3 0
80 0 0 0 0 -16 0 0 0 -48 0 0 16 0 0 0
96 0 0 0 0 0 0 0 0 -16 0 0 -16 0 0 0
48 0 0 0 0 -16 0 0 0 -80 0 0 48 0 0 0
96 0 0 0 0 0 0 0 0 -16 0 0 16 0 0 0
152 0 0 0 0 -8 0 0 0 -8 0 0 -24 0 0 0
5 0 3 0 0 7 0 -3 0 103 0 -3 -37 0 -3 0
-109 0 -3 0 0 13 0 3 0 15 0 -3 -13 0 9 0
-109 0 3 0 0 15 0 3 0 17 0 -3 -13 0 3 0
-85 0 3 0 0 7 0 3 0 9 0 -3 -37 0 3 0
-88 0 -6 0 0 22 0 0 0 10 0 0 8 0 -6 0
-64 0 -6 0 0 14 0 0 0 2 0 0 -16 0 -6 0
-64 0 -6 0 0 14 0 0 0 30 0 0 -16 0 6 0
-67 0 -3 0 0 15 0 3 0 31 0 3 -13 0 3 0
-67 0 3 0 0 1 0 3 0 17 0 3 -13 0 -3 0
-67 0 3 0 0 15 0 -3 0 31 0 -3 -13 0 -3 0
-64 0 6 0 0 14 0 0 0 2 0 0 -16 0 6 0
-64 0 6 0 0 14 0 0 0 30 0 0 -16 0 -6 0
-43 0 -3 0 0 7 0 3 0 9 0 -3 5 0 -3 0
-43 0 -3 0 0 7 0 3 0 23 0 3 -37 0 3 0
16 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0
-88 0 0 0 0 24 0 0 0 56 0 0 -8 0 0 0
72 0 0 0 0 -8 0 0 0 88 0 0 -40 0 0 0
-32 0 0 0 0 16 0 0 0 16 0 0 0 0 0 0
-85 0 -3 0 0 9 0 3 0 9 0 3 -11 0 3 0
-109 0 -3 0 0 17 0 3 0 31 0 -3 -29 0 -3 0
-109 0 3 0 0 17 0 -3 0 31 0 3 -29 0 3 0
-85 0 3 0 0 7 0 3 0 9 0 -3 -5 0 3 0
-88 0 6 0 0 6 0 0 0 38 0 0 -8 0 -6 0
-67 0 -3 0 0 -1 0 3 0 31 0 3 -29 0 3 0
-64 0 0 0 0 32 0 0 0 0 0 0 -32 0 0 0
-64 0 0 0 0 32 0 0 0 32 0 0 -32 0 0 0
-8 0 0 0 0 24 0 0 0 24 0 0 -24 0 0 0
-64 0 6 0 0 2 0 0 0 30 0 0 -32 0 6 0
-64 0 6 0 0 14 0 0 0 30 0 0 16 0 -6 0
-43 0 -3 0 0 9 0 -3 0 -7 0 -3 -5 0 3 0
-43 0 -3 0 0 7 0 3 0 23 0 3 -5 0 3 0
-43 0 3 0 0 -7 0 3 0 9 0 3 -5 0 -3 0
-43 0 3 0 0 9 0 3 0 23 0 -3 -11 0 3 0
-43 0 3 0 0 23 0 -3 0 9 0 3 -11 0 3 0
-43 0 3 0 0 7 0 -3 0 23 0 -3 -5 0 -3 0
-43 0 3 0 0 23 0 -3 0 7 0 -3 -5 0 -3 0
32 0 0 0 0 16 0 0 0 48 0 0 -32 0 0 0
-88 0 0 0 0 8 0 0 0 72 0 0 -40 0 0 0
-13 0 3 0 0 -1 0 3 0 33 0 -3 -13 0 3 0
8 0 -6 0 0 6 0 0 0 26 0 0 8 0 -6 0
29 0 -3 0 0 -1 0 3 0 47 0 3 -13 0 3 0
29 0 3 0 0 -15 0 3 0 33 0 3 -13 0 -3 0
29 0 3 0 0 -1 0 -3 0 47 0 -3 -13 0 -3 0
-13 0 3 0 0 -1 0 3 0 49 0 -3 -29 0 3 0
-69 0 3 0 0 7 0 3 0 71 0 3 -27 0 -3 0
-32 0 -6 0 0 -2 0 0 0 30 0 0 -32 0 6 0
-48 0 0 0 0 16 0 0 0 80 0 0 -48 0 0 0
-48 0 6 0 0 -2 0 0 0 34 0 0 -48 0 6 0
-48 0 6 0 0 14 0 0 0 50 0 0 -48 0 6 0
-48 0 6 0 0 14 0 0 0 78 0 0 -48 0 -6 0
-32 0 6 0 0 -2 0 0 0 30 0 0 -32 0 -6 0
8 0 6 0 0 6 0 0 0 70 0 0 -40 0 -6 0
8 0 6 0 0 6 0 0 0 70 0 0 -8 0 -6 0
-11 0 -3 0 0 -9 0 3 0 9 0 -3 -11 0 -3 0
29 0 -3 0 0 -1 0 3 0 49 0 -3 -19 0 -3 0
29 0 -3 0 0 -1 0 3 0 63 0 3 -29 0 3 0
-27 0 3 0 0 7 0 -3 0 57 0 3 -27 0 3 0
29 0 3 0 0 -1 0 -3 0 63 0 -3 -29 0 -3 0
32 0 0 0 0 0 0 0 0 64 0 0 -32 0 0 0
88 0 0 0 0 -8 0 0 0 56 0 0 -56 0 0 0
88 0 0 0 0 -8 0 0 0 56 0 0 -24 0 0 0
-75 0 3 0 0 9 0 3 0 39 0 -3 -27 0 3 0
-13 0 -3 0 0 1 0 3 0 33 0 3 -19 0 3 0
-45 0 -3 0 0 1 0 3 0 95 0 -3 -45 0 -3 0
-13 0 -3 0 0 15 0 -3 0 47 0 -3 -19 0 3 0
-13 0 3 0 0 1 0 -3 0 33 0 -3 -19 0 -3 0
-93 0 3 0 0 17 0 -3 0 63 0 3 -45 0 3 0
-13 0 3 0 0 1 0 -3 0 47 0 3 -29 0 3 0
-45 0 3 0 0 15 0 3 0 81 0 -3 -45 0 3 0
-13 0 3 0 0 15 0 3 0 33 0 -3 -29 0 3 0
-69 0 3 0 0 7 0 3 0 39 0 3 -27 0 -3 0
-69 0 3 0 0 23 0 3 0 55 0 3 -27 0 -3 0
-13 0 3 0 0 15 0 3 0 47 0 3 -19 0 -3 0
8 0 -6 0 0 -6 0 0 0 54 0 0 -40 0 -6 0
-48 0 -6 0 0 14 0 0 0 46 0 0 -48 0 6 0
8 0 -6 0 0 22 0 0 0 54 0 0 -40 0 6 0
-72 0 6 0 0 10 0 0 0 42 0 0 -24 0 -6 0
-48 0 0 0 0 32 0 0 0 64 0 0 -48 0 0 0
8 0 6 0 0 -6 0 0 0 26 0 0 -8 0 -6 0
-48 0 6 0 0 2 0 0 0 62 0 0 -48 0 6 0
-48 0 6 0 0 14 0 0 0 18 0 0 -48 0 6 0
-48 0 6 0 0 14 0 0 0 46 0 0 -48 0 -6 0
-3 0 -3 0 0 1 0 -3 0 81 0 -3 -45 0 3 0
29 0 -3 0 0 1 0 -3 0 33 0 -3 -29 0 3 0
-27 0 -3 0 0 7 0 3 0 25 0 -3 -27 0 -3 0
-27 0 -3 0 0 23 0 3 0 41 0 -3 -27 0 -3 0
29 0 -3 0 0 15 0 3 0 33 0 -3 -19 0 -3 0
29 0 3 0 0 1 0 3 0 33 0 3 -29 0 -3 0
-27 0 3 0 0 -7 0 3 0 39 0 -3 -27 0 3 0
-27 0 3 0 0 9 0 3 0 55 0 -3 -27 0 3 0
29 0 3 0 0 1 0 3 0 47 0 -3 -19 0 3 0
-27 0 3 0 0 7 0 -3 0 25 0 3 -27 0 3 0
-27 0 3 0 0 23 0 -3 0 41 0 3 -27 0 3 0
29 0 3 0 0 15 0 -3 0 33 0 3 -19 0 3 0
-3 0 3 0 0 15 0 -3 0 95 0 -3 -45 0 -3 0
29 0 3 0 0 15 0 -3 0 47 0 -3 -29 0 -3 0
-8 0 0 0 0 8 0 0 0 72 0 0 -56 0 0 0
0 0 0 0 0 16 0 0 0 96 0 0 -48 0 0 0
48 0 0 0 0 16 0 0 0 80 0 0 -48 0 0 0
88 0 0 0 0 8 0 0 0 40 0 0 -24 0 0 0
-93 0 -3 0 0 17 0 3 0 47 0 -3 3 0 -3 0
-13 0 -3 0 0 1 0 3 0 63 0 -3 -13 0 -3 0
-13 0 -3 0 0 15 0 -3 0 49 0 3 -13 0 -3 0
-11 0 3 0 0 9 0 3 0 9 0 3 11 0 -3 0
29 0 3 0 0 1 0 3 0 49 0 3 -13 0 -3 0
29 0 3 0 0 15 0 -3 0 63 0 -3 -13 0 -3 0
-45 0 -9 0 0 -1 0 3 0 19 0 3 -3 0 -3 0
-21 0 -3 0 0 -7 0 3 0 41 0 3 -27 0 3 0
-21 0 -3 0 0 9 0 3 0 57 0 3 -27 0 3 0
-5 0 -3 0 0 -7 0 3 0 9 0 3 -11 0 3 0
-69 0 -3 0 0 25 0 3 0 23 0 -3 -21 0 -3 0
-48 0 -6 0 0 16 0 6 0 46 0 0 -42 0 0 0
-48 0 0 0 0 2 0 6 0 32 0 0 -42 0 -6 0
-45 0 -3 0 0 17 0 3 0 47 0 -3 -45 0 -3 0
-29 0 -3 0 0 17 0 3 0 -1 0 -3 -13 0 -3 0
11 0 -3 0 0 9 0 3 0 39 0 -3 -5 0 -3 0
-45 0 -3 0 0 17 0 3 0 79 0 -3 -45 0 -3 0
-29 0 -3 0 0 1 0 3 0 31 0 -3 -29 0 -3 0
-24 0 -6 0 0 8 0 6 0 54 0 0 -18 0 0 0
-24 0 0 0 0 -6 0 6 0 40 0 0 -18 0 -6 0
-21 0 -3 0 0 -7 0 3 0 71 0 -3 -21 0 -3 0
-5 0 -3 0 0 -7 0 3 0 23 0 -3 11 0 -3 0
-21 0 -3 0 0 9 0 3 0 55 0 -3 -21 0 -3 0
35 0 -3 0 0 1 0 3 0 63 0 -3 -29 0 -3 0
-69 0 -3 0 0 39 0 -3 0 9 0 3 -21 0 -3 0
-45 0 -3 0 0 31 0 -3 0 33 0 3 -45 0 -3 0
-29 0 -3 0 0 15 0 -3 0 17 0 3 -29 0 -3 0
-24 0 0 0 0 22 0 -6 0 40 0 0 -18 0 -6 0
-21 0 -3 0 0 7 0 -3 0 57 0 3 -21 0 -3 0
-5 0 -3 0 0 7 0 -3 0 9 0 3 11 0 -3 0
35 0 -3 0 0 -1 0 -3 0 49 0 3 -13 0 -3 0
-21 0 -3 0 0 23 0 -3 0 41 0 3 -21 0 -3 0
-21 0 -3 0 0 7 0 -3 0 55 0 -3 -27 0 3 0
-5 0 -3 0 0 7 0 -3 0 23 0 -3 -11 0 3 0
-69 0 3 0 0 25 0 -3 0 9 0 -3 21 0 -3 0
-45 0 3 0 0 17 0 -3 0 33 0 -3 -3 0 -3 0
-69 0 3 0 0 25 0 -3 0 23 0 3 -21 0 3 0
-69 0 3 0 0 25 0 -3 0 55 0 3 -21 0 3 0
-48 0 6 0 0 16 0 -6 0 46 0 0 -42 0 0 0
-45 0 3 0 0 17 0 -3 0 47 0 3 -45 0 3 0
-29 0 3 0 0 17 0 -3 0 -1 0 3 -13 0 3 0
-29 0 3 0 0 1 0 -3 0 31 0 3 -29 0 3 0
-29 0 3 0 0 17 0 -3 0 31 0 3 -13 0 3 0
-24 0 6 0 0 8 0 -6 0 54 0 0 -18 0 0 0
-21 0 3 0 0 9 0 -3 0 55 0 3 -21 0 3 0
35 0 3 0 0 1 0 -3 0 63 0 3 -29 0 3 0
-69 0 -3 0 0 5 0 3 0 39 0 -3 -21 0 9 0
-45 0 -3 0 0 13 0 3 0 47 0 -3 -45 0 9 0
-29 0 -3 0 0 13 0 3 0 15 0 -3 -29 0 9 0
-48 0 0 0 0 -2 0 6 0 32 0 0 -42 0 6 0
-45 0 3 0 0 -1 0 3 0 65 0 -3 -45 0 3 0
-29 0 3 0 0 -1 0 3 0 17 0 -3 -13 0 3 0
-29 0 3 0 0 15 0 3 0 17 0 -3 -29 0 3 0
-24 0 6 0 0 8 0 6 0 26 0 0 -18 0 0 0
-21 0 3 0 0 -9 0 3 0 41 0 -3 -21 0 3 0
-21 0 3 0 0 7 0 3 0 57 0 -3 -21 0 3 0
35 0 3 0 0 -1 0 3 0 49 0 -3 -13 0 3 0
-45 0 -3 0 0 13 0 3 0 33 0 3 -3 0 -9 0
-21 0 3 0 0 -9 0 3 0 39 0 3 -27 0 -3 0
-21 0 3 0 0 7 0 3 0 55 0 3 -27 0 -3 0
-5 0 3 0 0 7 0 3 0 23 0 3 -11 0 -3 0
-48 0 -6 0 0 18 0 0 0 2 0 0 0 0 6 0
-24 0 -6 0 0 10 0 0 0 26 0 0 -24 0 6 0
-8 0 -6 0 0 10 0 0 0 -22 0 0 8 0 6 0
-24 0 -6 0 0 10 0 0 0 58 0 0 -24 0 6 0
-48 0 -6 0 0 18 0 0 0 30 0 0 0 0 -6 0
-27 0 -3 0 0 -5 0 3 0 39 0 3 -21 0 -9 0
-24 0 -6 0 0 10 0 0 0 54 0 0 -24 0 -6 0
-8 0 -6 0 0 10 0 0 0 6 0 0 8 0 -6 0
0 0 -6 0 0 2 0 0 0 62 0 0 0 0 -6 0
-48 0 0 0 0 12 0 0 0 32 0 0 0 0 -12 0
32 0 -6 0 0 -2 0 0 0 18 0 0 -16 0 -6 0
-24 0 -6 0 0 6 0 0 0 58 0 0 -24 0 -6 0
-8 0 -6 0 0 22 0 0 0 10 0 0 -8 0 -6 0
-24 0 0 0 0 20 0 0 0 40 0 0 -24 0 -12 0
0 0 -6 0 0 -2 0 0 0 34 0 0 0 0 -6 0
0 0 -6 0 0 -2 0 0 0 46 0 0 -48 0 6 0
16 0 -6 0 0 -2 0 0 0 14 0 0 -32 0 6 0
16 0 -6 0 0 14 0 0 0 30 0 0 -32 0 6 0
-8 0 6 0 0 -10 0 0 0 -22 0 0 -8 0 6 0
32 0 6 0 0 -2 0 0 0 18 0 0 -16 0 6 0
-27 0 9 0 0 5 0 -3 0 53 0 -3 -21 0 -9 0
32 0 6 0 0 -2 0 0 0 46 0 0 -16 0 -6 0
53 0 -3 0 0 -9 0 3 0 39 0 3 -37 0 3 0
112 0 0 0 0 -16 0 0 0 32 0 0 -32 0 0 0
-24 0 6 0 0 6 0 0 0 58 0 0 -24 0 6 0
-24 0 6 0 0 6 0 0 0 86 0 0 -24 0 -6 0
-8 0 6 0 0 6 0 0 0 38 0 0 8 0 -6 0
-3 0 -3 0 0 -1 0 3 0 65 0 -3 -3 0 -3 0
-3 0 -3 0 0 -1 0 3 0 79 0 3 -45 0 3 0
13 0 -3 0 0 -1 0 3 0 31 0 3 -13 0 3 0
13 0 3 0 0 -15 0 3 0 17 0 3 -13 0 -3 0
-3 0 3 0 0 -1 0 -3 0 79 0 -3 -45 0 -3 0
13 0 3 0 0 -1 0 -3 0 31 0 -3 -13 0 -3 0
72 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
-48 0 6 0 0 18 0 0 0 2 0 0 0 0 -6 0
-48 0 6 0 0 18 0 0 0 34 0 0 0 0 -6 0
-24 0 6 0 0 10 0 0 0 26 0 0 -24 0 -6 0
-8 0 6 0 0 10 0 0 0 -22 0 0 8 0 -6 0
32 0 6 0 0 2 0 0 0 18 0 0 16 0 -6 0
-27 0 9 0 0 9 0 -3 0 53 0 -3 -21 0 3 0
-24 0 6 0 0 10 0 0 0 54 0 0 -24 0 6 0
13 0 -3 0 0 17 0 -3 0 -15 0 -3 -13 0 3 0
-3 0 -3 0 0 17 0 -3 0 47 0 3 -3 0 -3 0
-24 0 6 0 0 10 0 0 0 58 0 0 -24 0 -6 0
-8 0 6 0 0 -6 0 0 0 10 0 0 -8 0 -6 0
-8 0 6 0 0 22 0 0 0 38 0 0 -8 0 -6 0
-3 0 -3 0 0 17 0 -3 0 65 0 -3 -45 0 3 0
13 0 -3 0 0 1 0 -3 0 17 0 -3 -29 0 3 0
13 0 -3 0 0 17 0 -3 0 17 0 -3 -13 0 3 0
13 0 -3 0 0 15 0 3 0 31 0 3 -29 0 3 0
-3 0 3 0 0 17 0 3 0 65 0 3 -45 0 -3 0
13 0 3 0 0 1 0 3 0 17 0 3 -29 0 -3 0
13 0 3 0 0 15 0 -3 0 31 0 -3 -29 0 -3 0
0 0 6 0 0 2 0 0 0 34 0 0 0 0 -6 0
16 0 6 0 0 -14 0 0 0 30 0 0 -32 0 6 0
0 0 6 0 0 -2 0 0 0 18 0 0 -48 0 6 0
0 0 6 0 0 14 0 0 0 34 0 0 -48 0 6 0
16 0 6 0 0 14 0 0 0 2 0 0 -32 0 6 0
-3 0 3 0 0 13 0 3 0 47 0 -3 -3 0 -9 0
-3 0 9 0 0 -1 0 3 0 61 0 -3 -3 0 -3 0
0 0 6 0 0 -2 0 0 0 46 0 0 -48 0 -6 0
0 0 6 0 0 14 0 0 0 62 0 0 -48 0 -6 0
16 0 6 0 0 14 0 0 0 30 0 0 -32 0 -6 0
21 0 -3 0 0 9 0 -3 0 41 0 -3 -21 0 3 0
37 0 -3 0 0 9 0 -3 0 -7 0 -3 11 0 3 0
21 0 -3 0 0 -7 0 -3 0 55 0 3 -27 0 -3 0
37 0 -3 0 0 -7 0 -3 0 23 0 3 -11 0 -3 0
77 0 -3 0 0 1 0 -3 0 63 0 3 -19 0 -3 0
18 0 0 0 0 6 0 0 0 40 0 -6 -24 0 -6 0
21 0 -3 0 0 -9 0 3 0 25 0 -3 -27 0 -3 0
21 0 -3 0 0 7 0 3 0 41 0 -3 -27 0 -3 0
37 0 -3 0 0 -9 0 3 0 -7 0 -3 -11 0 -3 0
37 0 -3 0 0 7 0 3 0 9 0 -3 -11 0 -3 0
18 0 0 0 0 6 0 0 0 40 0 6 -24 0 6 0
21 0 -3 0 0 -9 0 3 0 55 0 3 -21 0 3 0
45 0 -3 0 0 -1 0 3 0 95 0 3 -45 0 3 0
21 0 3 0 0 -7 0 3 0 57 0 3 -21 0 -3 0
37 0 3 0 0 -7 0 3 0 9 0 3 11 0 -3 0
21 0 3 0 0 9 0 3 0 41 0 3 -21 0 -3 0
37 0 3 0 0 9 0 3 0 -7 0 3 11 0 -3 0
77 0 3 0 0 1 0 3 0 49 0 3 -29 0 -3 0
21 0 3 0 0 -7 0 3 0 55 0 -3 -27 0 3 0
37 0 3 0 0 -7 0 3 0 23 0 -3 -11 0 3 0
21 0 3 0 0 -9 0 -3 0 25 0 3 -27 0 3 0
21 0 3 0 0 7 0 -3 0 41 0 3 -27 0 3 0
37 0 3 0 0 -9 0 -3 0 -7 0 3 -11 0 3 0
37 0 3 0 0 7 0 -3 0 9 0 3 -11 0 3 0
21 0 3 0 0 -9 0 -3 0 55 0 -3 -21 0 -3 0
21 0 3 0 0 7 0 -3 0 71 0 -3 -21 0 -3 0
37 0 3 0 0 7 0 -3 0 23 0 -3 11 0 -3 0
21 0 3 0 0 23 0 -3 0 55 0 -3 -21 0 -3 0
48 0 0 0 0 -16 0 0 0 80 0 0 -48 0 0 0
80 0 0 0 0 -16 0 0 0 48 0 0 -16 0 0 0
96 0 0 0 0 0 0 0 0 80 0 0 -48 0 0 0
96 0 0 0 0 0 0 0 0 16 0 0 -16 0 0 0
-66 0 -12 0 0 22 0 0 0 -52 0 6 24 0 -6 0
-45 0 -15 0 0 15 0 -3 0 -59 0 3 3 0 -3 0
-66 0 -6 0 0 20 0 0 0 -22 0 6 24 0 -12 0
30 0 -12 0 0 6 0 0 0 -36 0 6 24 0 -6 0
-21 0 -15 0 0 7 0 -3 0 -51 0 3 27 0 -3 0
-45 0 -15 0 0 1 0 3 0 -11 0 3 -3 0 3 0
-21 0 -15 0 0 9 0 3 0 -35 0 3 -27 0 3 0
51 0 -15 0 0 1 0 3 0 -43 0 3 -3 0 3 0
-45 0 -15 0 0 31 0 -3 0 -43 0 3 3 0 -3 0
-39 0 -15 0 0 13 0 -3 0 -27 0 9 3 0 -9 0
-18 0 -12 0 0 -8 0 6 0 -36 0 6 18 0 0 0
-15 0 -15 0 0 7 0 3 0 -51 0 9 21 0 -3 0
-42 0 -6 0 0 12 0 0 0 -30 0 6 0 0 -12 0
-21 0 -15 0 0 5 0 3 0 -51 0 3 21 0 -9 0
-18 0 -12 0 0 6 0 0 0 -52 0 6 24 0 -6 0
54 0 -12 0 0 -2 0 0 0 -44 0 6 0 0 -6 0
-42 0 -12 0 0 14 0 0 0 4 0 6 0 0 -6 0
-42 0 -6 0 0 12 0 0 0 2 0 6 0 0 -12 0
0 0 -18 0 0 -2 0 0 0 -26 0 0 0 0 -6 0
-42 0 -12 0 0 18 0 0 0 -28 0 6 0 0 6 0
-18 0 -12 0 0 10 0 0 0 -52 0 6 24 0 6 0
-18 0 -12 0 0 10 0 0 0 -36 0 6 -24 0 6 0
54 0 -12 0 0 2 0 0 0 -44 0 6 0 0 6 0
3 0 -15 0 0 1 0 3 0 -59 0 3 -3 0 3 0
3 0 -15 0 0 17 0 3 0 -43 0 3 -3 0 3 0
3 0 -15 0 0 15 0 -3 0 -11 0 3 3 0 -3 0
6 0 -12 0 0 2 0 0 0 -28 0 6 0 0 6 0
-18 0 -6 0 0 20 0 0 0 -6 0 6 24 0 -12 0
6 0 -12 0 0 -2 0 0 0 -28 0 6 0 0 -6 0
6 0 -12 0 0 14 0 0 0 -44 0 6 0 0 -6 0
24 0 -18 0 0 6 0 0 0 -34 0 0 24 0 -6 0
24 0 -18 0 0 22 0 0 0 -50 0 0 24 0 -6 0
27 0 -21 0 0 7 0 3 0 -65 0 3 21 0 -3 0
27 0 -15 0 0 -7 0 3 0 -51 0 3 21 0 3 0
27 0 -15 0 0 9 0 3 0 -35 0 3 21 0 3 0
-66 0 -12 0 0 10 0 0 0 36 0 -6 -24 0 -6 0
-21 0 -15 0 0 7 0 -3 0 19 0 -3 -27 0 3 0
-21 0 -15 0 0 23 0 -3 0 35 0 -3 -27 0 3 0
-18 0 -12 0 0 -8 0 6 0 36 0 -6 -18 0 0 0
-18 0 -12 0 0 8 0 6 0 20 0 -6 -18 0 0 0
-15 0 -15 0 0 7 0 3 0 19 0 -9 -21 0 3 0
-42 0 -6 0 0 12 0 0 0 -2 0 -6 0 0 12 0
-21 0 -15 0 0 5 0 3 0 19 0 -3 -21 0 9 0
54 0 -12 0 0 -2 0 0 0 12 0 -6 0 0 6 0
-21 0 -15 0 0 5 0 3 0 51 0 -3 -21 0 9 0
-42 0 -12 0 0 18 0 0 0 -4 0 -6 0 0 -6 0
-42 0 -12 0 0 18 0 0 0 28 0 -6 0 0 -6 0
-18 0 -12 0 0 10 0 0 0 20 0 -6 -24 0 -6 0
0 0 -18 0 0 2 0 0 0 26 0 0 0 0 -6 0
3 0 -15 0 0 15 0 -3 0 11 0 -3 -3 0 3 0
-18 0 -12 0 0 10 0 0 0 52 0 -6 -24 0 -6 0
6 0 -12 0 0 2 0 0 0 -4 0 -6 0 0 -6 0
0 0 -12 0 0 2 0 6 0 44 0 0 -42 0 -6 0
6 0 -12 0 0 2 0 0 0 28 0 -6 0 0 -6 0
-18 0 -6 0 0 20 0 0 0 6 0 -6 -24 0 12 0
3 0 -15 0 0 13 0 3 0 27 0 -3 -45 0 9 0
6 0 -12 0 0 14 0 0 0 12 0 -6 0 0 6 0
24 0 -18 0 0 -6 0 0 0 50 0 0 -24 0 -6 0
24 0 -18 0 0 -8 0 6 0 50 0 0 -18 0 0 0
24 0 -18 0 0 8 0 6 0 34 0 0 -18 0 0 0
24 0 -18 0 0 6 0 0 0 34 0 0 -24 0 6 0
27 0 -21 0 0 7 0 3 0 33 0 -3 -21 0 3 0
24 0 -12 0 0 -6 0 6 0 20 0 0 -18 0 -6 0
27 0 -15 0 0 -7 0 3 0 19 0 -3 -21 0 -3 0
27 0 -15 0 0 9 0 3 0 35 0 -3 -21 0 -3 0
27 0 -15 0 0 7 0 -3 0 35 0 -3 -27 0 3 0
-45 0 15 0 0 15 0 3 0 -59 0 -3 3 0 3 0
54 0 18 0 0 0 0 0 0 -10 0 -6 0 0 0 0
-24 0 24 0 0 6 0 -6 0 -48 0 0 18 0 6 0
-18 0 12 0 0 -8 0 6 0 -20 0 -6 -18 0 0 0
-18 0 12 0 0 8 0 -6 0 -20 0 -6 18 0 0 0
-42 0 12 0 0 18 0 0 0 -28 0 -6 0 0 -6 0
6 0 12 0 0 2 0 0 0 4 0 -6 0 0 -6 0
-18 0 12 0 0 10 0 0 0 -20 0 -6 24 0 -6 0
6 0 12 0 0 2 0 0 0 -28 0 -6 0 0 -6 0
-42 0 6 0 0 12 0 0 0 -30 0 -6 0 0 12 0
-18 0 6 0 0 20 0 0 0 -22 0 -6 -24 0 12 0
-21 0 15 0 0 5 0 -3 0 -51 0 -3 21 0 9 0
-18 0 12 0 0 6 0 0 0 -52 0 -6 24 0 6 0
3 0 15 0 0 13 0 -3 0 -43 0 -3 -3 0 9 0
6 0 12 0 0 -2 0 0 0 -28 0 -6 0 0 6 0
6 0 12 0 0 14 0 0 0 -44 0 -6 0 0 6 0
0 0 18 0 0 -2 0 0 0 -58 0 0 0 0 6 0
3 0 15 0 0 -1 0 3 0 -59 0 -3 3 0 3 0
0 0 18 0 0 -2 0 0 0 -26 0 0 0 0 6 0
3 0 15 0 0 17 0 -3 0 -43 0 -3 -3 0 -3 0
0 0 18 0 0 2 0 0 0 -26 0 0 0 0 -6 0
24 0 12 0 0 -6 0 -6 0 -20 0 0 18 0 -6 0
27 0 15 0 0 -7 0 -3 0 -51 0 -3 21 0 -3 0
27 0 15 0 0 9 0 -3 0 -35 0 -3 21 0 -3 0
-66 0 6 0 0 20 0 0 0 6 0 6 24 0 -12 0
-45 0 15 0 0 13 0 -3 0 27 0 3 3 0 -9 0
-69 0 15 0 0 7 0 3 0 35 0 3 -27 0 -3 0
-24 0 18 0 0 6 0 0 0 50 0 0 -24 0 -6 0
-21 0 15 0 0 -9 0 3 0 35 0 3 -27 0 -3 0
-21 0 15 0 0 7 0 3 0 51 0 3 -27 0 -3 0
3 0 15 0 0 -1 0 3 0 -5 0 3 -3 0 -3 0
-66 0 12 0 0 10 0 0 0 4 0 6 -24 0 6 0
-66 0 12 0 0 6 0 0 0 4 0 6 -24 0 -6 0
-24 0 18 0 0 -6 0 0 0 34 0 0 -24 0 6 0
-24 0 18 0 0 22 0 0 0 34 0 0 -24 0 -6 0
-21 0 15 0 0 7 0 3 0 19 0 3 -27 0 -3 0
3 0 15 0 0 1 0 -3 0 -5 0 3 3 0 3 0
-18 0 18 0 0 6 0 -6 0 50 0 6 -18 0 -6 0
-15 0 15 0 0 7 0 -3 0 19 0 9 -21 0 -3 0
-39 0 15 0 0 13 0 3 0 27 0 9 -3 0 -9 0
-18 0 12 0 0 -6 0 0 0 4 0 6 -24 0 6 0
-18 0 12 0 0 10 0 0 0 20 0 6 -24 0 6 0
-42 0 6 0 0 12 0 0 0 -2 0 6 0 0 -12 0
-42 0 18 0 0 12 0 0 0 26 0 6 0 0 -12 0
-21 0 15 0 0 5 0 -3 0 19 0 3 -21 0 -9 0
-18 0 12 0 0 -10 0 0 0 4 0 6 -24 0 -6 0
54 0 12 0 0 -2 0 0 0 12 0 6 0 0 -6 0
-21 0 15 0 0 5 0 -3 0 51 0 3 -21 0 -9 0
-18 0 12 0 0 6 0 0 0 52 0 6 -24 0 -6 0
6 0 12 0 0 -2 0 0 0 -4 0 6 0 0 -6 0
3 0 15 0 0 13 0 -3 0 43 0 3 3 0 -9 0
6 0 12 0 0 14 0 0 0 12 0 6 0 0 -6 0
0 0 18 0 0 -2 0 0 0 26 0 0 0 0 -6 0
0 0 18 0 0 -2 0 0 0 58 0 0 0 0 -6 0
-21 0 15 0 0 25 0 -3 0 35 0 3 -21 0 3 0
3 0 15 0 0 17 0 -3 0 27 0 3 -45 0 3 0
27 0 15 0 0 9 0 -3 0 3 0 3 -21 0 3 0
24 0 18 0 0 -6 0 0 0 50 0 0 -24 0 6 0
27 0 15 0 0 -7 0 -3 0 19 0 3 -21 0 3 0
27 0 15 0 0 9 0 -3 0 35 0 3 -21 0 3 0
24 0 18 0 0 6 0 0 0 34 0 0 -24 0 -6 0
27 0 15 0 0 7 0 3 0 35 0 3 -27 0 -3 0
27 0 21 0 0 7 0 -3 0 33 0 3 -21 0 -3 0
-101 0 3 0 0 7 0 3 0 9 0 -3 -21 0 3 0
-80 0 6 0 0 14 0 0 0 -2 0 0 0 0 -6 0
-80 0 6 0 0 14 0 0 0 2 0 0 0 0 6 0
-56 0 6 0 0 6 0 0 0 22 0 0 -24 0 -6 0
-16 0 0 0 0 0 0 0 0 -112 0 0 32 0 0 0
-8 0 0 0 0 8 0 0 0 -40 0 0 24 0 0 0
-43 0 -3 0 0 7 0 3 0 -57 0 3 11 0 3 0
-40 0 0 0 0 8 0 0 0 -72 0 0 56 0 0 0
53 0 -3 0 0 -9 0 3 0 -41 0 3 11 0 3 0
96 0 0 0 0 -16 0 0 0 -32 0 0 16 0 0 0
-88 0 6 0 0 22 0 0 0 -54 0 0 8 0 6 0
-67 0 -3 0 0 15 0 3 0 -33 0 3 -13 0 3 0
-85 0 -3 0 0 9 0 3 0 -39 0 3 5 0 3 0
-85 0 -3 0 0 23 0 -3 0 -25 0 -3 5 0 3 0
-85 0 3 0 0 23 0 3 0 -25 0 3 5 0 -3 0
-43 0 -3 0 0 9 0 -3 0 -57 0 3 5 0 -3 0
-43 0 -3 0 0 9 0 -3 0 -25 0 3 5 0 -3 0
-43 0 -3 0 0 23 0 3 0 -39 0 -3 5 0 -3 0
-43 0 3 0 0 9 0 3 0 -25 0 -3 5 0 3 0
16 0 6 0 0 14 0 0 0 -62 0 0 0 0 6 0
11 0 -3 0 0 -7 0 3 0 -25 0 -3 11 0 -3 0
-61 0 -3 0 0 15 0 -3 0 -47 0 3 35 0 -3 0
11 0 -3 0 0 7 0 -3 0 -39 0 3 11 0 -3 0
-37 0 3 0 0 7 0 3 0 9 0 -3 11 0 3 0
-16 0 -6 0 0 14 0 0 0 2 0 0 32 0 -6 0
-43 0 -3 0 0 9 0 -3 0 -55 0 -3 11 0 3 0
-16 0 0 0 0 16 0 0 0 -96 0 0 32 0 0 0
53 0 -3 0 0 7 0 3 0 -25 0 3 11 0 3 0
5 0 3 0 0 -7 0 3 0 9 0 3 11 0 -3 0
53 0 3 0 0 -7 0 3 0 -39 0 3 11 0 -3 0
5 0 3 0 0 7 0 -3 0 23 0 -3 11 0 -3 0
53 0 3 0 0 7 0 -3 0 -25 0 -3 11 0 -3 0
-61 0 -3 0 0 17 0 3 0 -47 0 3 29 0 3 0
-37 0 -3 0 0 -7 0 3 0 -71 0 3 5 0 3 0
-37 0 -3 0 0 9 0 3 0 -55 0 3 5 0 3 0
-13 0 -3 0 0 1 0 3 0 -31 0 3 -19 0 3 0
59 0 -3 0 0 -7 0 3 0 -39 0 3 5 0 3 0
-61 0 -3 0 0 17 0 3 0 -33 0 -3 -13 0 -3 0
-37 0 -3 0 0 9 0 3 0 -57 0 -3 11 0 -3 0
-21 0 -3 0 0 -7 0 3 0 -9 0 -3 -5 0 -3 0
-61 0 -3 0 0 17 0 3 0 -1 0 -3 -13 0 -3 0
-37 0 -3 0 0 9 0 3 0 -25 0 -3 11 0 -3 0
-13 0 -3 0 0 1 0 3 0 31 0 -3 -13 0 -3 0
19 0 -3 0 0 1 0 3 0 -17 0 -3 3 0 -3 0
35 0 -3 0 0 1 0 3 0 -17 0 -3 -13 0 -3 0
11 0 -3 0 0 -7 0 3 0 7 0 -3 11 0 -3 0
11 0 -3 0 0 -7 0 3 0 23 0 -3 -37 0 -3 0
59 0 -3 0 0 -23 0 3 0 7 0 -3 11 0 -3 0
-61 0 -3 0 0 31 0 -3 0 -47 0 3 -13 0 -3 0
-21 0 -3 0 0 7 0 -3 0 -23 0 3 -5 0 -3 0
-37 0 -3 0 0 7 0 -3 0 -23 0 3 11 0 -3 0
-37 0 -3 0 0 23 0 -3 0 -39 0 3 11 0 -3 0
-13 0 -3 0 0 15 0 -3 0 17 0 3 -13 0 -3 0
59 0 -3 0 0 -9 0 -3 0 -39 0 3 11 0 -3 0
11 0 -3 0 0 7 0 -3 0 -7 0 3 11 0 -3 0
11 0 -3 0 0 7 0 -3 0 9 0 3 -37 0 -3 0
59 0 -3 0 0 -9 0 -3 0 -7 0 3 11 0 -3 0
-61 0 -3 0 0 31 0 -3 0 -33 0 -3 29 0 3 0
-37 0 -3 0 0 23 0 -3 0 -41 0 -3 5 0 3 0
11 0 -3 0 0 7 0 -3 0 23 0 -3 5 0 3 0
59 0 -3 0 0 7 0 -3 0 -25 0 -3 5 0 3 0
-61 0 3 0 0 17 0 -3 0 -47 0 -3 29 0 -3 0
-37 0 3 0 0 9 0 -3 0 -55 0 -3 5 0 -3 0
35 0 3 0 0 1 0 -3 0 -31 0 -3 29 0 -3 0
59 0 3 0 0 -7 0 -3 0 -39 0 -3 5 0 -3 0
-61 0 3 0 0 17 0 -3 0 -33 0 3 -13 0 3 0
-37 0 3 0 0 9 0 -3 0 -57 0 3 11 0 3 0
-37 0 3 0 0 9 0 -3 0 -25 0 3 11 0 3 0
35 0 3 0 0 1 0 -3 0 -17 0 3 -13 0 3 0
-13 0 -3 0 0 13 0 3 0 15 0 -3 -13 0 9 0
-37 0 3 0 0 -9 0 3 0 -71 0 -3 11 0 3 0
35 0 3 0 0 -17 0 3 0 -31 0 -3 -13 0 3 0
-21 0 3 0 0 7 0 3 0 -23 0 -3 -5 0 3 0
-37 0 3 0 0 7 0 3 0 -23 0 -3 11 0 3 0
-37 0 3 0 0 23 0 3 0 -39 0 -3 11 0 3 0
-21 0 3 0 0 7 0 3 0 9 0 -3 -5 0 3 0
-13 0 3 0 0 15 0 3 0 17 0 -3 -13 0 3 0
-13 0 3 0 0 -1 0 3 0 -31 0 -3 -13 0 3 0
11 0 3 0 0 7 0 3 0 -7 0 -3 11 0 3 0
11 0 3 0 0 7 0 3 0 9 0 -3 -37 0 3 0
59 0 3 0 0 -9 0 3 0 -7 0 -3 11 0 3 0
-21 0 -3 0 0 5 0 3 0 -87 0 3 21 0 -9 0
-37 0 3 0 0 7 0 3 0 -57 0 3 5 0 -3 0
-37 0 9 0 0 5 0 3 0 -27 0 3 5 0 -9 0
-16 0 0 0 0 14 0 6 0 -32 0 0 26 0 -6 0
-16 0 6 0 0 0 0 6 0 -18 0 0 26 0 0 0
11 0 3 0 0 -9 0 3 0 7 0 3 5 0 -3 0
-13 0 3 0 0 -1 0 3 0 -17 0 3 29 0 -3 0
3 0 3 0 0 -1 0 3 0 -65 0 3 -3 0 -3 0
19 0 3 0 0 -17 0 3 0 -33 0 3 29 0 -3 0
-40 0 -6 0 0 10 0 0 0 -54 0 0 8 0 6 0
-40 0 -6 0 0 10 0 0 0 -22 0 0 8 0 6 0
80 0 -6 0 0 -14 0 0 0 -46 0 0 -16 0 6 0
-40 0 -6 0 0 10 0 0 0 -26 0 0 8 0 -6 0
-16 0 -6 0 0 2 0 0 0 -18 0 0 32 0 -6 0
56 0 -6 0 0 -6 0 0 0 -10 0 0 8 0 -6 0
8 0 -6 0 0 -10 0 0 0 -22 0 0 8 0 -6 0
-40 0 0 0 0 4 0 0 0 -24 0 0 8 0 -12 0
-16 0 -6 0 0 14 0 0 0 -30 0 0 32 0 -6 0
8 0 -6 0 0 22 0 0 0 10 0 0 8 0 -6 0
29 0 -3 0 0 13 0 -3 0 1 0 -3 -13 0 -9 0
32 0 -6 0 0 -2 0 0 0 -14 0 0 -16 0 -6 0
8 0 -6 0 0 6 0 0 0 -38 0 0 8 0 -6 0
32 0 -6 0 0 14 0 0 0 2 0 0 -16 0 -6 0
-16 0 -6 0 0 14 0 0 0 -50 0 0 -16 0 6 0
32 0 -6 0 0 -2 0 0 0 14 0 0 -16 0 6 0
8 0 -6 0 0 6 0 0 0 -10 0 0 8 0 6 0
32 0 -6 0 0 14 0 0 0 30 0 0 -16 0 6 0
40 0 -6 0 0 -10 0 0 0 -26 0 0 8 0 6 0
8 0 6 0 0 -10 0 0 0 -22 0 0 8 0 6 0
5 0 -3 0 0 -9 0 3 0 -57 0 3 11 0 3 0
29 0 -3 0 0 -17 0 3 0 -1 0 3 -13 0 3 0
77 0 -3 0 0 -17 0 3 0 -49 0 3 -13 0 3 0
80 0 0 0 0 -16 0 0 0 -64 0 0 32 0 0 0
56 0 6 0 0 -10 0 0 0 -38 0 0 8 0 6 0
56 0 6 0 0 -10 0 0 0 -10 0 0 8 0 -6 0
29 0 -3 0 0 -17 0 3 0 31 0 3 -13 0 3 0
77 0 -3 0 0 -17 0 3 0 -17 0 3 -13 0 3 0
-40 0 6 0 0 10 0 0 0 -54 0 0 8 0 -6 0
-40 0 6 0 0 10 0 0 0 -26 0 0 8 0 6 0
-19 0 -3 0 0 17 0 -3 0 -33 0 3 29 0 -3 0
-16 0 6 0 0 2 0 0 0 -34 0 0 -16 0 6 0
0 0 6 0 0 14 0 0 0 -2 0 0 16 0 -6 0
5 0 -3 0 0 9 0 -3 0 -41 0 3 5 0 -3 0
21 0 -3 0 0 7 0 3 0 -9 0 3 -5 0 3 0
5 0 3 0 0 9 0 3 0 -41 0 -3 5 0 3 0
21 0 3 0 0 7 0 -3 0 -9 0 -3 -5 0 -3 0
64 0 0 0 0 0 0 0 0 -64 0 0 0 0 0 0
48 0 0 0 0 0 0 0 0 -64 0 0 16 0 0 0
-40 0 6 0 0 10 0 0 0 -22 0 0 8 0 -6 0
-19 0 -3 0 0 17 0 -3 0 -15 0 -3 -13 0 3 0
-19 0 3 0 0 17 0 3 0 -15 0 3 -13 0 -3 0
8 0 6 0 0 -6 0 0 0 10 0 0 8 0 -6 0
56 0 6 0 0 -6 0 0 0 -38 0 0 8 0 -6 0
56 0 6 0 0 -6 0 0 0 -10 0 0 8 0 6 0
-16 0 6 0 0 14 0 0 0 -2 0 0 32 0 -6 0
5 0 -3 0 0 9 0 -3 0 -39 0 -3 11 0 3 0
29 0 -3 0 0 1 0 -3 0 17 0 -3 -13 0 3 0
77 0 -3 0 0 1 0 -3 0 -31 0 -3 -13 0 3 0
77 0 -3 0 0 1 0 -3 0 -17 0 3 29 0 -3 0
5 0 -3 0 0 7 0 3 0 -9 0 3 11 0 3 0
5 0 3 0 0 -7 0 3 0 -23 0 3 11 0 -3 0
5 0 3 0 0 9 0 3 0 -39 0 3 11 0 -3 0
21 0 3 0 0 -7 0 3 0 9 0 3 -5 0 -3 0
29 0 3 0 0 1 0 3 0 17 0 3 -13 0 -3 0
5 0 3 0 0 7 0 -3 0 -9 0 -3 11 0 -3 0
5 0 3 0 0 23 0 -3 0 -25 0 -3 11 0 -3 0
21 0 3 0 0 7 0 -3 0 23 0 -3 -5 0 -3 0
29 0 3 0 0 15 0 -3 0 31 0 -3 -13 0 -3 0
24 0 0 0 0 8 0 0 0 -56 0 0 40 0 0 0
88 0 0 0 0 8 0 0 0 -72 0 0 24 0 0 0
32 0 6 0 0 -14 0 0 0 2 0 0 -16 0 -6 0
32 0 6 0 0 -14 0 0 0 30 0 0 -16 0 6 0
80 0 6 0 0 -14 0 0 0 -18 0 0 -16 0 6 0
8 0 6 0 0 -10 0 0 0 -54 0 0 8 0 6 0
32 0 6 0 0 -2 0 0 0 -14 0 0 -16 0 6 0
8 0 6 0 0 6 0 0 0 -38 0 0 8 0 6 0
24 0 6 0 0 -10 0 0 0 -86 0 0 24 0 6 0
32 0 6 0 0 14 0 0 0 2 0 0 -16 0 6 0
40 0 6 0 0 -10 0 0 0 -54 0 0 8 0 6 0
5 0 9 0 0 7 0 3 0 -11 0 -3 5 0 -3 0
8 0 6 0 0 -10 0 0 0 -26 0 0 8 0 -6 0
32 0 6 0 0 -2 0 0 0 14 0 0 -16 0 -6 0
8 0 6 0 0 6 0 0 0 -10 0 0 8 0 -6 0
24 0 6 0 0 -10 0 0 0 -58 0 0 24 0 -6 0
40 0 6 0 0 -10 0 0 0 -26 0 0 8 0 -6 0
53 0 -3 0 0 -7 0 -3 0 -7 0 -3 11 0 3 0
53 0 -3 0 0 -7 0 -3 0 9 0 -3 -37 0 3 0
53 0 -3 0 0 -7 0 -3 0 23 0 3 5 0 -3 0
101 0 -3 0 0 -7 0 -3 0 -25 0 3 5 0 -3 0
53 0 -3 0 0 -9 0 3 0 -7 0 -3 5 0 -3 0
29 0 -3 0 0 -1 0 3 0 -31 0 -3 29 0 -3 0
53 0 -3 0 0 7 0 3 0 9 0 -3 5 0 -3 0
29 0 -3 0 0 -17 0 3 0 -33 0 3 -13 0 3 0
53 0 -3 0 0 -9 0 3 0 7 0 3 -37 0 3 0
29 0 -3 0 0 -1 0 3 0 -17 0 3 -13 0 3 0
45 0 -3 0 0 -17 0 3 0 -65 0 3 3 0 3 0
53 0 -3 0 0 7 0 3 0 23 0 3 -37 0 3 0
61 0 -3 0 0 -17 0 3 0 -33 0 3 -13 0 3 0
53 0 3 0 0 -7 0 3 0 -7 0 3 11 0 -3 0
53 0 3 0 0 -7 0 3 0 9 0 3 -37 0 -3 0
29 0 3 0 0 1 0 3 0 -17 0 -3 -19 0 3 0
45 0 3 0 0 -15 0 3 0 -65 0 -3 -3 0 3 0
53 0 3 0 0 -7 0 3 0 23 0 -3 5 0 3 0
101 0 3 0 0 -7 0 3 0 -25 0 -3 5 0 3 0
53 0 3 0 0 -9 0 -3 0 -7 0 3 5 0 3 0
29 0 3 0 0 15 0 -3 0 -31 0 3 -19 0 3 0
45 0 3 0 0 -1 0 -3 0 -79 0 3 -3 0 3 0
101 0 3 0 0 7 0 -3 0 -39 0 3 5 0 3 0
117 0 3 0 0 -9 0 -3 0 -87 0 3 21 0 3 0
29 0 3 0 0 -1 0 -3 0 -17 0 -3 -13 0 -3 0
53 0 3 0 0 7 0 -3 0 7 0 -3 11 0 -3 0
53 0 3 0 0 7 0 -3 0 23 0 -3 -37 0 -3 0
101 0 3 0 0 -9 0 -3 0 7 0 -3 11 0 -3 0
88 0 0 0 0 -8 0 0 0 -24 0 0 24 0 0 0
120 0 0 0 0 -24 0 0 0 -40 0 0 24 0 0 0
-8 0 0 0 0 8 0 0 0 40 0 0 -24 0 0 0
96 0 0 0 0 -16 0 0 0 32 0 0 -16 0 0 0
-37 0 3 0 0 -9 0 3 0 7 0 3 -11 0 -3 0
-16 0 6 0 0 -2 0 0 0 -14 0 0 -32 0 6 0
-37 0 -3 0 0 -7 0 3 0 -23 0 3 -11 0 3 0
-37 0 -3 0 0 7 0 -3 0 -9 0 -3 -11 0 3 0
11 0 3 0 0 -7 0 -3 0 25 0 -3 -11 0 -3 0
-61 0 3 0 0 -1 0 3 0 31 0 3 -35 0 -3 0
-61 0 3 0 0 15 0 3 0 47 0 3 -35 0 -3 0
-45 0 3 0 0 -1 0 3 0 -1 0 3 -19 0 -3 0
-37 0 3 0 0 7 0 3 0 -9 0 3 -11 0 -3 0
-24 0 6 0 0 6 0 0 0 -22 0 0 -40 0 6 0
5 0 -3 0 0 7 0 3 0 -23 0 -3 -11 0 -3 0
53 0 -3 0 0 7 0 3 0 25 0 -3 -11 0 -3 0
5 0 3 0 0 -7 0 3 0 -9 0 -3 -11 0 3 0
5 0 3 0 0 7 0 -3 0 -23 0 3 -11 0 3 0
53 0 3 0 0 7 0 -3 0 25 0 3 -11 0 3 0
24 0 0 0 0 8 0 0 0 24 0 0 -40 0 0 0
128 0 0 0 0 0 0 0 0 32 0 0 -32 0 0 0
-85 0 -3 0 0 9 0 3 0 39 0 -3 -5 0 -3 0
-85 0 3 0 0 23 0 3 0 25 0 -3 -5 0 3 0
-43 0 3 0 0 9 0 3 0 25 0 3 -5 0 -3 0
-43 0 3 0 0 23 0 -3 0 39 0 -3 -5 0 -3 0
37 0 3 0 0 7 0 -3 0 55 0 -3 -21 0 -3 0
-21 0 -3 0 0 -7 0 3 0 -23 0 3 5 0 3 0
-13 0 -3 0 0 1 0 3 0 -31 0 3 13 0 3 0
11 0 -3 0 0 -7 0 3 0 -7 0 3 -11 0 3 0
-61 0 -3 0 0 17 0 3 0 47 0 -3 -29 0 -3 0
35 0 -3 0 0 1 0 3 0 31 0 -3 -29 0 -3 0
-37 0 -3 0 0 9 0 3 0 55 0 -3 -5 0 -3 0
11 0 -3 0 0 -7 0 3 0 -9 0 -3 -5 0 -3 0
59 0 -3 0 0 -7 0 3 0 39 0 -3 -5 0 -3 0
131 0 -3 0 0 -15 0 3 0 47 0 -3 -29 0 -3 0
35 0 -3 0 0 15 0 -3 0 17 0 3 -29 0 -3 0
11 0 -3 0 0 7 0 -3 0 -23 0 3 -5 0 -3 0
59 0 -3 0 0 7 0 -3 0 25 0 3 -5 0 -3 0
-37 0 -3 0 0 7 0 -3 0 23 0 -3 -11 0 3 0
-13 0 -3 0 0 15 0 -3 0 -17 0 -3 13 0 3 0
59 0 -3 0 0 -9 0 -3 0 39 0 -3 -11 0 3 0
11 0 -3 0 0 7 0 -3 0 7 0 -3 -11 0 3 0
59 0 -3 0 0 -9 0 -3 0 7 0 -3 -11 0 3 0
-37 0 3 0 0 9 0 -3 0 25 0 -3 -11 0 -3 0
-13 0 3 0 0 1 0 -3 0 -31 0 -3 13 0 -3 0
35 0 3 0 0 1 0 -3 0 17 0 -3 13 0 -3 0
11 0 3 0 0 -7 0 -3 0 -9 0 3 -5 0 3 0
-21 0 3 0 0 7 0 3 0 9 0 -3 -37 0 3 0
-16 0 0 0 0 -2 0 6 0 48 0 0 -26 0 6 0
-13 0 3 0 0 -1 0 3 0 17 0 -3 -29 0 3 0
11 0 3 0 0 -9 0 3 0 -7 0 -3 -5 0 3 0
11 0 3 0 0 7 0 3 0 -23 0 -3 -5 0 3 0
43 0 3 0 0 7 0 3 0 25 0 -3 -21 0 3 0
-37 0 3 0 0 7 0 3 0 23 0 3 -11 0 -3 0
-21 0 3 0 0 7 0 3 0 -9 0 3 5 0 -3 0
-13 0 3 0 0 15 0 3 0 -17 0 3 13 0 -3 0
-21 0 3 0 0 7 0 3 0 23 0 3 5 0 -3 0
-13 0 3 0 0 -1 0 3 0 47 0 3 -35 0 -3 0
11 0 3 0 0 -9 0 3 0 -9 0 3 -11 0 -3 0
59 0 3 0 0 -9 0 3 0 39 0 3 -11 0 -3 0
3 0 3 0 0 -1 0 3 0 15 0 3 -19 0 -3 0
11 0 3 0 0 7 0 3 0 7 0 3 -11 0 -3 0
59 0 3 0 0 -9 0 3 0 7 0 3 -11 0 -3 0
-40 0 -6 0 0 10 0 0 0 26 0 0 -8 0 6 0
-16 0 -6 0 0 2 0 0 0 18 0 0 -32 0 6 0
56 0 -6 0 0 -6 0 0 0 10 0 0 -8 0 6 0
-40 0 -6 0 0 10 0 0 0 22 0 0 -8 0 -6 0
-40 0 -6 0 0 10 0 0 0 54 0 0 -8 0 -6 0
-16 0 -6 0 0 2 0 0 0 46 0 0 -32 0 -6 0
8 0 -6 0 0 -6 0 0 0 -10 0 0 -8 0 -6 0
56 0 -6 0 0 -6 0 0 0 38 0 0 -8 0 -6 0
8 0 -6 0 0 6 0 0 0 10 0 0 -8 0 -6 0
24 0 -6 0 0 -10 0 0 0 58 0 0 -24 0 -6 0
32 0 -6 0 0 -2 0 0 0 -14 0 0 16 0 -6 0
32 0 -6 0 0 14 0 0 0 -30 0 0 16 0 -6 0
8 0 -6 0 0 -10 0 0 0 -10 0 0 -8 0 6 0
8 0 -6 0 0 22 0 0 0 -10 0 0 -8 0 6 0
32 0 -6 0 0 14 0 0 0 14 0 0 -32 0 6 0
56 0 6 0 0 -10 0 0 0 10 0 0 -8 0 6 0
8 0 6 0 0 -10 0 0 0 -10 0 0 -8 0 -6 0
56 0 6 0 0 -10 0 0 0 38 0 0 -8 0 -6 0
80 0 0 0 0 -16 0 0 0 64 0 0 -32 0 0 0
152 0 0 0 0 -24 0 0 0 24 0 0 -8 0 0 0
8 0 6 0 0 -10 0 0 0 22 0 0 -8 0 -6 0
-40 0 6 0 0 10 0 0 0 -6 0 0 -8 0 -6 0
-40 0 6 0 0 10 0 0 0 22 0 0 -8 0 6 0
-40 0 6 0 0 10 0 0 0 26 0 0 -8 0 -6 0
-19 0 -3 0 0 17 0 -3 0 33 0 -3 -29 0 3 0
-19 0 3 0 0 17 0 3 0 33 0 3 -29 0 -3 0
-16 0 6 0 0 2 0 0 0 18 0 0 -32 0 -6 0
56 0 6 0 0 -6 0 0 0 10 0 0 -8 0 -6 0
-16 0 6 0 0 2 0 0 0 46 0 0 -32 0 6 0
8 0 6 0 0 -6 0 0 0 -10 0 0 -8 0 6 0
-16 0 6 0 0 14 0 0 0 2 0 0 -32 0 6 0
-16 0 6 0 0 14 0 0 0 30 0 0 -32 0 -6 0
0 0 6 0 0 14 0 0 0 -2 0 0 -16 0 -6 0
5 0 -3 0 0 9 0 -3 0 39 0 3 -11 0 -3 0
29 0 -3 0 0 1 0 -3 0 -17 0 3 13 0 -3 0
5 0 -3 0 0 7 0 3 0 9 0 -3 -11 0 -3 0
29 0 -3 0 0 15 0 3 0 -31 0 -3 13 0 -3 0
5 0 -3 0 0 7 0 3 0 23 0 3 -53 0 3 0
77 0 3 0 0 1 0 3 0 17 0 3 -29 0 -3 0
5 0 3 0 0 -7 0 3 0 23 0 -3 -11 0 3 0
5 0 3 0 0 9 0 3 0 39 0 -3 -11 0 3 0
29 0 3 0 0 1 0 3 0 -17 0 -3 13 0 3 0
5 0 3 0 0 7 0 -3 0 9 0 3 -11 0 3 0
29 0 3 0 0 15 0 -3 0 -31 0 3 13 0 3 0
24 0 0 0 0 8 0 0 0 56 0 0 -40 0 0 0
64 0 0 0 0 0 0 0 0 16 0 0 -48 0 0 0
0 0 6 0 0 14 0 0 0 2 0 0 -16 0 6 0
0 0 6 0 0 14 0 0 0 30 0 0 -16 0 -6 0
5 0 -3 0 0 9 0 -3 0 41 0 -3 -5 0 3 0
5 0 3 0 0 9 0 3 0 41 0 3 -5 0 -3 0
5 0 3 0 0 7 0 -3 0 71 0 -3 -5 0 -3 0
21 0 3 0 0 7 0 -3 0 23 0 -3 -37 0 -3 0
48 0 0 0 0 0 0 0 0 64 0 0 -16 0 0 0
8 0 6 0 0 6 0 0 0 10 0 0 -8 0 6 0
32 0 6 0 0 -2 0 0 0 -30 0 0 -32 0 6 0
32 0 6 0 0 -2 0 0 0 -14 0 0 16 0 6 0
80 0 6 0 0 -2 0 0 0 -14 0 0 -32 0 6 0
8 0 6 0 0 -10 0 0 0 54 0 0 -8 0 -6 0
8 0 6 0 0 6 0 0 0 38 0 0 -8 0 -6 0
80 0 6 0 0 -2 0 0 0 46 0 0 -32 0 -6 0
32 0 6 0 0 -2 0 0 0 14 0 0 16 0 -6 0
80 0 6 0 0 -2 0 0 0 14 0 0 -32 0 -6 0
53 0 -3 0 0 -7 0 -3 0 -23 0 -3 -5 0 3 0
101 0 -3 0 0 -7 0 -3 0 25 0 -3 -5 0 3 0
53 0 -3 0 0 -7 0 -3 0 7 0 3 -11 0 -3 0
29 0 -3 0 0 -1 0 3 0 17 0 -3 13 0 -3 0
53 0 -3 0 0 -9 0 3 0 -23 0 -3 -11 0 -3 0
101 0 -3 0 0 -9 0 3 0 25 0 -3 -11 0 -3 0
53 0 -3 0 0 7 0 3 0 -7 0 -3 -11 0 -3 0
29 0 -3 0 0 -1 0 3 0 31 0 3 -29 0 3 0
45 0 -3 0 0 -17 0 3 0 79 0 3 -45 0 3 0
53 0 -3 0 0 7 0 3 0 -9 0 3 -5 0 3 0
29 0 3 0 0 -15 0 3 0 17 0 3 -29 0 -3 0
53 0 3 0 0 -7 0 3 0 -23 0 3 -5 0 -3 0
101 0 3 0 0 -7 0 3 0 25 0 3 -5 0 -3 0
117 0 3 0 0 -23 0 3 0 73 0 3 -21 0 -3 0
53 0 3 0 0 -7 0 3 0 7 0 -3 -11 0 3 0
101 0 3 0 0 -23 0 3 0 7 0 -3 -11 0 3 0
53 0 3 0 0 7 0 -3 0 -7 0 3 -11 0 3 0
101 0 3 0 0 -9 0 -3 0 -7 0 3 -11 0 3 0
29 0 3 0 0 -1 0 -3 0 31 0 -3 -29 0 -3 0
53 0 3 0 0 -9 0 -3 0 7 0 -3 -5 0 -3 0
53 0 3 0 0 7 0 -3 0 -9 0 -3 -5 0 -3 0
101 0 3 0 0 7 0 -3 0 39 0 -3 -5 0 -3 0
104 0 0 0 0 -24 0 0 0 40 0 0 -8 0 0 0
88 0 0 0 0 -8 0 0 0 24 0 0 -24 0 0 0
176 0 0 0 0 -16 0 0 0 32 0 0 -32 0 0 0
144 0 0 0 0 -16 0 0 0 48 0 0 -16 0 0 0
112 0 0 0 0 0 0 0 0 -16 0 0 0 0 0 0
72 0 0 0 0 8 0 0 0 40 0 0 -40 0 0 0
120 0 0 0 0 -24 0 0 0 40 0 0 -24 0 0 0
176 0 0 0 0 -16 0 0 0 0 0 0 -32 0 0 0
-88 0 6 0 0 6 0 0 0 -54 0 0 -8 0 6 0
-61 0 -3 0 0 1 0 3 0 -49 0 -3 19 0 -3 0
-61 0 -3 0 0 15 0 -3 0 -63 0 3 19 0 -3 0
-85 0 -3 0 0 21 0 3 0 -41 0 -3 -5 0 9 0
-19 0 -3 0 0 15 0 3 0 -49 0 3 19 0 3 0
-19 0 3 0 0 1 0 3 0 -63 0 3 19 0 -3 0
-85 0 -3 0 0 9 0 3 0 -23 0 3 -11 0 3 0
11 0 -3 0 0 -7 0 3 0 -39 0 3 -11 0 3 0
-85 0 -3 0 0 23 0 -3 0 -9 0 -3 -11 0 3 0
-85 0 3 0 0 23 0 3 0 -9 0 3 -11 0 -3 0
-64 0 0 0 0 14 0 6 0 -32 0 0 10 0 -6 0
11 0 3 0 0 7 0 3 0 -25 0 3 -11 0 -3 0
-64 0 6 0 0 2 0 0 0 -2 0 0 -32 0 6 0
-43 0 -3 0 0 9 0 -3 0 -9 0 3 -11 0 -3 0
-43 0 3 0 0 9 0 3 0 -9 0 -3 -11 0 3 0
-43 0 3 0 0 23 0 -3 0 -23 0 3 -11 0 3 0
53 0 -3 0 0 -7 0 -3 0 -25 0 3 -11 0 -3 0
-19 0 3 0 0 1 0 3 0 -17 0 -3 -35 0 3 0
53 0 3 0 0 -7 0 3 0 -25 0 -3 -11 0 3 0
-19 0 3 0 0 15 0 -3 0 -31 0 3 -35 0 3 0
53 0 3 0 0 7 0 -3 0 -39 0 3 -11 0 3 0
-109 0 -3 0 0 17 0 3 0 -47 0 3 13 0 3 0
-88 0 -6 0 0 10 0 0 0 -54 0 0 -8 0 6 0
-88 0 6 0 0 10 0 0 0 -26 0 0 -8 0 6 0
-37 0 -3 0 0 9 0 3 0 -7 0 3 -11 0 3 0
-37 0 -3 0 0 23 0 -3 0 7 0 -3 -11 0 3 0
-37 0 3 0 0 9 0 -3 0 -7 0 -3 -11 0 -3 0
-64 0 6 0 0 18 0 0 0 -18 0 0 -32 0 6 0
-43 0 -3 0 0 25 0 -3 0 -25 0 3 -11 0 -3 0
-16 0 6 0 0 2 0 0 0 14 0 0 -32 0 6 0
5 0 -3 0 0 9 0 -3 0 7 0 3 -11 0 -3 0
5 0 3 0 0 9 0 3 0 7 0 -3 -11 0 3 0
-61 0 -3 0 0 1 0 3 0 -17 0 -3 19 0 -3 0
-61 0 -3 0 0 17 0 3 0 -33 0 -3 19 0 -3 0
-61 0 -3 0 0 15 0 -3 0 -31 0 3 19 0 -3 0
-85 0 3 0 0 25 0 -3 0 -41 0 3 -5 0 3 0
-61 0 3 0 0 17 0 -3 0 -33 0 3 19 0 3 0
-61 0 3 0 0 15 0 3 0 -31 0 -3 19 0 3 0
-64 0 -6 0 0 18 0 0 0 -34 0 0 16 0 -6 0
-64 0 6 0 0 18 0 0 0 -62 0 0 16 0 -6 0
-43 0 -3 0 0 25 0 -3 0 -55 0 -3 -5 0 3 0
-64 0 6 0 0 18 0 0 0 -30 0 0 16 0 -6 0
-19 0 -3 0 0 17 0 -3 0 -47 0 -3 19 0 3 0
-19 0 3 0 0 1 0 3 0 -31 0 3 19 0 -3 0
-19 0 3 0 0 17 0 3 0 -47 0 3 19 0 -3 0
35 0 -3 0 0 -15 0 3 0 -31 0 3 13 0 3 0
-13 0 -3 0 0 17 0 3 0 -47 0 3 13 0 3 0
19 0 -3 0 0 17 0 3 0 -47 0 3 13 0 3 0
59 0 -3 0 0 9 0 3 0 -7 0 3 -11 0 3 0
11 0 -3 0 0 -7 0 3 0 23 0 -3 -5 0 -3 0
59 0 -3 0 0 -7 0 3 0 -25 0 -3 -5 0 -3 0
-13 0 -3 0 0 17 0 3 0 -49 0 -3 19 0 -3 0
11 0 -3 0 0 9 0 3 0 7 0 -3 -5 0 -3 0
-82 0 0 0 0 6 0 0 0 -24 0 6 -8 0 -6 0
11 0 -3 0 0 7 0 -3 0 9 0 3 -5 0 -3 0
59 0 -3 0 0 7 0 -3 0 -39 0 3 -5 0 -3 0
11 0 -3 0 0 23 0 -3 0 -7 0 3 -5 0 -3 0
-37 0 -9 0 0 9 0 -3 0 -11 0 -3 -11 0 -3 0
35 0 -3 0 0 -1 0 -3 0 -17 0 -3 13 0 3 0
3 0 -3 0 0 15 0 -3 0 -65 0 -3 45 0 3 0
-13 0 3 0 0 17 0 -3 0 -15 0 -3 13 0 -3 0
-37 0 3 0 0 25 0 -3 0 -23 0 -3 -11 0 -3 0
35 0 3 0 0 17 0 -3 0 -31 0 -3 13 0 -3 0
-13 0 3 0 0 17 0 -3 0 -47 0 -3 13 0 -3 0
19 0 3 0 0 17 0 -3 0 -47 0 -3 13 0 -3 0
59 0 3 0 0 9 0 -3 0 -7 0 -3 -11 0 -3 0
-37 0 3 0 0 25 0 -3 0 -57 0 3 -5 0 3 0
-37 0 3 0 0 25 0 -3 0 -25 0 3 -5 0 3 0
35 0 3 0 0 17 0 -3 0 -17 0 3 -29 0 3 0
-37 0 9 0 0 7 0 -3 0 -11 0 3 -5 0 -3 0
3 0 3 0 0 1 0 -3 0 -65 0 3 3 0 3 0
59 0 3 0 0 -7 0 -3 0 -25 0 3 -5 0 3 0
-13 0 3 0 0 17 0 -3 0 -49 0 3 19 0 3 0
11 0 3 0 0 9 0 -3 0 7 0 3 -5 0 3 0
-13 0 3 0 0 -1 0 3 0 -31 0 -3 19 0 3 0
11 0 3 0 0 7 0 3 0 9 0 -3 -5 0 3 0
-13 0 3 0 0 -1 0 3 0 -65 0 3 13 0 -3 0
19 0 3 0 0 -1 0 3 0 -17 0 3 -3 0 -3 0
35 0 3 0 0 -1 0 3 0 -17 0 3 13 0 -3 0
8 0 -6 0 0 10 0 0 0 -22 0 0 -8 0 6 0
8 0 -6 0 0 10 0 0 0 10 0 0 -8 0 6 0
56 0 -6 0 0 10 0 0 0 -38 0 0 -8 0 6 0
24 0 -6 0 0 -6 0 0 0 -86 0 0 24 0 6 0
8 0 -6 0 0 10 0 0 0 -54 0 0 -8 0 6 0
32 0 -6 0 0 2 0 0 0 2 0 0 -32 0 6 0
40 0 -6 0 0 10 0 0 0 -54 0 0 -8 0 6 0
-40 0 -6 0 0 26 0 0 0 -26 0 0 -8 0 -6 0
-16 0 -6 0 0 18 0 0 0 -50 0 0 16 0 -6 0
8 0 -6 0 0 10 0 0 0 6 0 0 -8 0 -6 0
-16 0 -6 0 0 18 0 0 0 -18 0 0 16 0 -6 0
0 0 -6 0 0 18 0 0 0 -50 0 0 0 0 -6 0
8 0 -6 0 0 10 0 0 0 38 0 0 -8 0 -6 0
56 0 -6 0 0 10 0 0 0 -10 0 0 -8 0 -6 0
24 0 -6 0 0 -6 0 0 0 -58 0 0 24 0 -6 0
80 0 -6 0 0 -14 0 0 0 -18 0 0 16 0 -6 0
8 0 -6 0 0 10 0 0 0 -26 0 0 -8 0 -6 0
24 0 -6 0 0 10 0 0 0 -74 0 0 24 0 -6 0
32 0 -6 0 0 2 0 0 0 14 0 0 16 0 -6 0
80 0 -6 0 0 2 0 0 0 -34 0 0 16 0 -6 0
32 0 -6 0 0 2 0 0 0 30 0 0 -32 0 -6 0
80 0 -6 0 0 2 0 0 0 14 0 0 -32 0 -6 0
-16 0 -6 0 0 14 0 0 0 -78 0 0 16 0 -6 0
56 0 -6 0 0 6 0 0 0 -38 0 0 -8 0 -6 0
24 0 -6 0 0 22 0 0 0 -58 0 0 24 0 6 0
-16 0 6 0 0 -2 0 0 0 -62 0 0 16 0 6 0
-16 0 6 0 0 14 0 0 0 -78 0 0 16 0 6 0
-16 0 6 0 0 -2 0 0 0 -34 0 0 16 0 -6 0
5 0 -3 0 0 -9 0 3 0 -41 0 3 -5 0 3 0
5 0 -3 0 0 7 0 3 0 -57 0 3 -5 0 3 0
56 0 6 0 0 6 0 0 0 -38 0 0 -8 0 6 0
56 0 6 0 0 6 0 0 0 -10 0 0 -8 0 -6 0
77 0 -3 0 0 -15 0 -3 0 -17 0 3 13 0 -3 0
77 0 -3 0 0 -1 0 3 0 -31 0 -3 13 0 -3 0
77 0 3 0 0 -15 0 3 0 -17 0 -3 13 0 3 0
77 0 3 0 0 -1 0 -3 0 -31 0 3 13 0 3 0
152 0 0 0 0 -8 0 0 0 -24 0 0 -8 0 0 0
8 0 6 0 0 10 0 0 0 -22 0 0 -8 0 -6 0
29 0 -3 0 0 17 0 -3 0 -1 0 3 13 0 -3 0
-16 0 6 0 0 18 0 0 0 -46 0 0 16 0 -6 0
8 0 6 0 0 10 0 0 0 10 0 0 -8 0 -6 0
0 0 6 0 0 18 0 0 0 -50 0 0 0 0 6 0
56 0 6 0 0 10 0 0 0 -10 0 0 -8 0 6 0
21 0 -3 0 0 25 0 -3 0 -57 0 3 21 0 -3 0
24 0 6 0 0 -6 0 0 0 -86 0 0 24 0 -6 0
32 0 6 0 0 2 0 0 0 -14 0 0 16 0 -6 0
24 0 6 0 0 -6 0 0 0 -58 0 0 24 0 6 0
8 0 6 0 0 10 0 0 0 -26 0 0 -8 0 6 0
40 0 6 0 0 10 0 0 0 -26 0 0 -8 0 6 0
96 0 6 0 0 2 0 0 0 -66 0 0 0 0 6 0
80 0 6 0 0 2 0 0 0 14 0 0 -32 0 6 0
45 0 -3 0 0 1 0 -3 0 -79 0 -3 3 0 3 0
53 0 -3 0 0 -7 0 -3 0 9 0 -3 -5 0 3 0
53 0 -3 0 0 9 0 -3 0 -7 0 -3 -5 0 3 0
29 0 -3 0 0 17 0 -3 0 -33 0 3 13 0 -3 0
53 0 -3 0 0 9 0 -3 0 23 0 3 -11 0 -3 0
61 0 -3 0 0 17 0 -3 0 -33 0 3 13 0 -3 0
101 0 -3 0 0 9 0 -3 0 7 0 3 -11 0 -3 0
53 0 3 0 0 -7 0 3 0 9 0 3 -5 0 -3 0
53 0 3 0 0 9 0 3 0 -7 0 3 -5 0 -3 0
29 0 3 0 0 -1 0 -3 0 -17 0 -3 19 0 -3 0
53 0 3 0 0 7 0 -3 0 23 0 -3 -5 0 -3 0
101 0 3 0 0 7 0 -3 0 -25 0 -3 -5 0 -3 0
-85 0 -3 0 0 23 0 -3 0 9 0 3 11 0 -3 0
-43 0 3 0 0 9 0 3 0 9 0 3 11 0 -3 0
-67 0 -3 0 0 15 0 3 0 33 0 -3 -19 0 -3 0
-61 0 3 0 0 15 0 3 0 63 0 3 -19 0 -3 0
-43 0 3 0 0 9 0 3 0 57 0 3 -37 0 -3 0
-19 0 -3 0 0 15 0 3 0 49 0 -3 -19 0 -3 0
-19 0 3 0 0 1 0 3 0 63 0 -3 -19 0 3 0
-19 0 3 0 0 15 0 -3 0 49 0 3 -19 0 3 0
-109 0 -3 0 0 17 0 3 0 47 0 -3 -13 0 -3 0
-88 0 6 0 0 10 0 0 0 26 0 0 8 0 -6 0
-61 0 -3 0 0 1 0 3 0 17 0 3 -19 0 3 0
-5 0 -3 0 0 9 0 3 0 39 0 -3 -21 0 -3 0
-64 0 6 0 0 18 0 0 0 2 0 0 -16 0 -6 0
-64 0 6 0 0 18 0 0 0 34 0 0 -16 0 -6 0
-40 0 6 0 0 10 0 0 0 26 0 0 -40 0 -6 0
-24 0 6 0 0 10 0 0 0 -22 0 0 -8 0 -6 0
-19 0 -3 0 0 1 0 -3 0 31 0 3 -19 0 -3 0
-19 0 -3 0 0 15 0 3 0 17 0 -3 -19 0 -3 0
-19 0 3 0 0 1 0 3 0 31 0 -3 -19 0 3 0
-19 0 3 0 0 17 0 3 0 47 0 -3 -19 0 3 0
-19 0 3 0 0 15 0 -3 0 17 0 3 -19 0 3 0
-37 0 -3 0 0 9 0 3 0 7 0 -3 11 0 -3 0
11 0 -3 0 0 -7 0 3 0 -23 0 3 5 0 3 0
11 0 -3 0 0 9 0 3 0 -7 0 3 5 0 3 0
3 0 -3 0 0 1 0 3 0 79 0 -3 -45 0 -3 0
-13 0 -3 0 0 17 0 3 0 47 0 -3 -13 0 -3 0
11 0 -3 0 0 9 0 3 0 -9 0 -3 11 0 -3 0
35 0 -3 0 0 -1 0 -3 0 17 0 3 -13 0 -3 0
3 0 -3 0 0 15 0 -3 0 65 0 3 -45 0 -3 0
59 0 -3 0 0 7 0 -3 0 25 0 3 -37 0 -3 0
11 0 -3 0 0 7 0 -3 0 -9 0 -3 5 0 3 0
11 0 -3 0 0 23 0 -3 0 7 0 -3 5 0 3 0
11 0 3 0 0 -7 0 -3 0 -23 0 -3 5 0 -3 0
59 0 3 0 0 -7 0 -3 0 25 0 -3 5 0 -3 0
-13 0 3 0 0 17 0 -3 0 49 0 -3 -19 0 -3 0
11 0 3 0 0 9 0 -3 0 -7 0 -3 5 0 -3 0
-13 0 3 0 0 17 0 -3 0 -17 0 3 -13 0 3 0
35 0 3 0 0 17 0 -3 0 31 0 3 -13 0 3 0
-13 0 3 0 0 17 0 -3 0 15 0 3 -13 0 3 0
59 0 3 0 0 -7 0 -3 0 39 0 3 -37 0 3 0
-13 0 3 0 0 17 0 -3 0 47 0 3 -13 0 3 0
11 0 3 0 0 9 0 -3 0 -9 0 3 11 0 3 0
11 0 3 0 0 9 0 -3 0 7 0 3 -37 0 3 0
-40 0 0 0 0 6 0 6 0 24 0 0 -34 0 6 0
19 0 3 0 0 -1 0 3 0 17 0 -3 3 0 3 0
35 0 3 0 0 -1 0 3 0 17 0 -3 -13 0 3 0
-37 0 3 0 0 7 0 3 0 57 0 -3 -37 0 3 0
-13 0 3 0 0 -1 0 3 0 31 0 3 -19 0 -3 0
11 0 3 0 0 7 0 3 0 -9 0 3 5 0 -3 0
-16 0 -6 0 0 18 0 0 0 18 0 0 -16 0 6 0
8 0 -6 0 0 10 0 0 0 -38 0 0 8 0 6 0
80 0 -6 0 0 -14 0 0 0 18 0 0 -16 0 6 0
32 0 -6 0 0 2 0 0 0 -14 0 0 -16 0 6 0
80 0 -6 0 0 2 0 0 0 34 0 0 -16 0 6 0
8 0 -6 0 0 10 0 0 0 -10 0 0 8 0 -6 0
29 0 -9 0 0 1 0 3 0 13 0 3 -13 0 -3 0
24 0 -6 0 0 -6 0 0 0 86 0 0 -24 0 -6 0
80 0 -6 0 0 -14 0 0 0 46 0 0 -16 0 -6 0
24 0 -6 0 0 10 0 0 0 22 0 0 -8 0 -6 0
32 0 -6 0 0 2 0 0 0 14 0 0 -16 0 -6 0
-19 0 -3 0 0 13 0 -3 0 17 0 -3 -13 0 -9 0
56 0 -6 0 0 6 0 0 0 10 0 0 8 0 -6 0
-19 0 -3 0 0 13 0 -3 0 49 0 -3 -13 0 -9 0
24 0 -6 0 0 22 0 0 0 58 0 0 -24 0 -6 0
32 0 -6 0 0 14 0 0 0 -2 0 0 -16 0 6 0
-19 0 9 0 0 13 0 -3 0 45 0 -3 -13 0 -9 0
77 0 -3 0 0 -15 0 -3 0 17 0 -3 -13 0 3 0
77 0 -3 0 0 -1 0 3 0 31 0 3 -13 0 3 0
77 0 3 0 0 -15 0 3 0 17 0 3 -13 0 -3 0
77 0 3 0 0 -1 0 -3 0 31 0 -3 -13 0 -3 0
-16 0 6 0 0 -2 0 0 0 62 0 0 -16 0 -6 0
-40 0 6 0 0 26 0 0 0 26 0 0 8 0 -6 0
-16 0 6 0 0 18 0 0 0 18 0 0 -16 0 -6 0
0 0 6 0 0 18 0 0 0 50 0 0 0 0 -6 0
8 0 6 0 0 10 0 0 0 -38 0 0 8 0 -6 0
56 0 6 0 0 10 0 0 0 10 0 0 8 0 -6 0
8 0 6 0 0 10 0 0 0 -10 0 0 8 0 6 0
21 0 -3 0 0 25 0 -3 0 57 0 -3 -21 0 3 0
77 0 -3 0 0 17 0 -3 0 17 0 -3 -13 0 3 0
-16 0 6 0 0 18 0 0 0 50 0 0 -16 0 -6 0
8 0 6 0 0 10 0 0 0 -6 0 0 8 0 -6 0
29 0 -3 0 0 17 0 -3 0 1 0 -3 -13 0 3 0
80 0 6 0 0 -14 0 0 0 18 0 0 -16 0 -6 0
8 0 6 0 0 10 0 0 0 26 0 0 8 0 -6 0
32 0 6 0 0 2 0 0 0 -30 0 0 32 0 -6 0
32 0 6 0 0 2 0 0 0 -14 0 0 -16 0 -6 0
80 0 6 0 0 2 0 0 0 34 0 0 -16 0 -6 0
40 0 6 0 0 10 0 0 0 26 0 0 8 0 -6 0
32 0 6 0 0 -14 0 0 0 -2 0 0 -16 0 6 0
80 0 6 0 0 -14 0 0 0 46 0 0 -16 0 6 0
32 0 6 0 0 2 0 0 0 14 0 0 -16 0 6 0
32 0 6 0 0 14 0 0 0 -30 0 0 -16 0 6 0
101 0 -3 0 0 -7 0 -3 0 25 0 -3 -37 0 3 0
29 0 -3 0 0 17 0 -3 0 33 0 -3 -13 0 3 0
53 0 -3 0 0 9 0 -3 0 -23 0 -3 11 0 3 0
61 0 -3 0 0 17 0 -3 0 33 0 -3 -13 0 3 0
101 0 -3 0 0 9 0 -3 0 -7 0 -3 11 0 3 0
53 0 -3 0 0 -7 0 -3 0 -9 0 3 5 0 -3 0
53 0 -3 0 0 9 0 -3 0 7 0 3 5 0 -3 0
29 0 -3 0 0 -1 0 3 0 17 0 -3 -19 0 -3 0
53 0 -3 0 0 7 0 3 0 -23 0 -3 5 0 -3 0
45 0 3 0 0 1 0 3 0 65 0 3 -45 0 -3 0
101 0 3 0 0 -7 0 3 0 25 0 3 -37 0 -3 0
53 0 3 0 0 -7 0 3 0 -9 0 -3 5 0 3 0
29 0 3 0 0 -1 0 -3 0 17 0 3 -19 0 3 0
53 0 3 0 0 7 0 -3 0 -23 0 3 5 0 3 0
101 0 3 0 0 7 0 -3 0 39 0 -3 -37 0 -3 0
11 0 3 0 0 -9 0 3 0 -23 0 -3 11 0 3 0
27 0 3 0 0 -9 0 3 0 -23 0 -3 27 0 3 0
-27 0 -3 0 0 5 0 -3 0 -23 0 -3 27 0 -9 0
53 0 -3 0 0 -9 0 3 0 -9 0 3 11 0 3 0
69 0 3 0 0 -23 0 3 0 -23 0 3 27 0 -3 0
53 0 3 0 0 -9 0 -3 0 -9 0 -3 11 0 -3 0
69 0 3 0 0 -9 0 -3 0 -9 0 -3 27 0 -3 0
-69 0 -3 0 0 5 0 3 0 7 0 -3 -21 0 9 0
-69 0 9 0 0 5 0 3 0 -21 0 -3 -21 0 9 0
-48 0 0 0 0 -2 0 6 0 0 0 0 -42 0 6 0
-69 0 -3 0 0 5 0 3 0 -7 0 3 21 0 -9 0
-48 0 0 0 0 12 0 0 0 0 0 0 0 0 -12 0
-6 0 12 0 0 -2 0 0 0 28 0 -6 0 0 -6 0
-27 0 -9 0 0 5 0 3 0 21 0 3 -21 0 9 0
-48 0 12 0 0 12 0 0 0 -28 0 0 0 0 12 0
-27 0 3 0 0 5 0 3 0 -7 0 3 -21 0 9 0
-27 0 9 0 0 -9 0 3 0 -21 0 3 -21 0 3 0
-8 0 6 0 0 -10 0 0 0 -54 0 0 -8 0 6 0
-48 0 12 0 0 12 0 0 0 28 0 0 0 0 -12 0
-27 0 3 0 0 5 0 3 0 7 0 -3 21 0 -9 0
-27 0 9 0 0 5 0 -3 0 21 0 -3 -21 0 -9 0
-6 0 0 0 0 -2 0 0 0 0 0 -6 0 0 -6 0
13 0 -3 0 0 -17 0 3 0 -47 0 -3 13 0 -3 0
-69 0 -9 0 0 7 0 3 0 -37 0 3 21 0 -3 0
-69 0 -9 0 0 7 0 3 0 5 0 -3 -21 0 3 0
-90 0 0 0 0 14 0 0 0 -16 0 6 0 0 -6 0
-69 0 3 0 0 21 0 -3 0 -9 0 3 -21 0 -9 0
-90 0 0 0 0 14 0 0 0 -16 0 -6 0 0 6 0
-69 0 9 0 0 7 0 -3 0 -37 0 -3 21 0 3 0
-69 0 9 0 0 7 0 -3 0 5 0 3 -21 0 -3 0
-69 0 -3 0 0 21 0 3 0 -9 0 -3 -21 0 9 0
-69 0 -3 0 0 21 0 3 0 -23 0 3 21 0 -9 0
-27 0 9 0 0 7 0 3 0 -37 0 3 -21 0 3 0
-48 0 -6 0 0 0 0 6 0 14 0 0 6 0 0 0
-69 0 3 0 0 21 0 -3 0 7 0 3 27 0 -9 0
-48 0 0 0 0 14 0 -6 0 0 0 0 6 0 -6 0
-48 0 6 0 0 0 0 6 0 -14 0 0 6 0 0 0
-27 0 -3 0 0 21 0 -3 0 -7 0 -3 27 0 -9 0
-6 0 0 0 0 0 0 6 0 0 0 6 6 0 0 0
-6 0 6 0 0 14 0 -6 0 14 0 -6 6 0 -6 0
-66 0 -6 0 0 8 0 0 0 -38 0 6 24 0 0 0
75 0 -3 0 0 -23 0 3 0 -55 0 3 21 0 3 0
-66 0 0 0 0 8 0 6 0 -24 0 -6 -18 0 0 0
-45 0 -3 0 0 -1 0 9 0 -1 0 -3 -39 0 3 0
-42 0 0 0 0 0 0 6 0 -16 0 -6 6 0 0 0
14 0 0 0 0 -8 0 6 0 -8 0 -6 -2 0 0 0
30 0 0 0 0 -8 0 6 0 -8 0 -6 -18 0 0 0
-45 0 -9 0 0 15 0 3 0 -3 0 -3 3 0 3 0
-24 0 -12 0 0 6 0 6 0 20 0 0 -18 0 6 0
3 0 -9 0 0 -1 0 3 0 -35 0 -3 3 0 3 0
51 0 -9 0 0 -1 0 3 0 13 0 -3 3 0 3 0
-24 0 -6 0 0 8 0 6 0 -10 0 0 -18 0 0 0
-21 0 -3 0 0 9 0 3 0 -25 0 -3 27 0 -3 0
-5 0 -3 0 0 9 0 3 0 -57 0 -3 11 0 -3 0
35 0 -3 0 0 1 0 3 0 -17 0 -3 19 0 -3 0
39 0 -3 0 0 1 0 3 0 -17 0 9 3 0 -3 0
51 0 -3 0 0 1 0 3 0 -17 0 -3 3 0 -3 0
0 0 -6 0 0 -16 0 6 0 14 0 0 6 0 0 0
0 0 -6 0 0 0 0 6 0 -2 0 0 6 0 0 0
24 0 -6 0 0 -8 0 6 0 54 0 0 -18 0 0 0
56 0 -6 0 0 -8 0 6 0 6 0 0 -2 0 0 0
72 0 -6 0 0 -8 0 6 0 6 0 0 -18 0 0 0
0 0 0 0 0 -14 0 6 0 -16 0 0 6 0 -6 0
72 0 0 0 0 -22 0 6 0 -8 0 0 -18 0 -6 0
19 0 -3 0 0 1 0 3 0 -49 0 -3 35 0 -3 0
59 0 -3 0 0 -7 0 3 0 -9 0 -3 11 0 -3 0
75 0 -3 0 0 -7 0 3 0 -9 0 -3 27 0 -3 0
35 0 -3 0 0 1 0 3 0 -1 0 -3 3 0 -3 0
75 0 -3 0 0 -7 0 3 0 -41 0 -3 27 0 -3 0
43 0 -3 0 0 -7 0 3 0 -9 0 -3 -5 0 -3 0
75 0 -3 0 0 -7 0 3 0 39 0 -3 -21 0 -3 0
99 0 -3 0 0 -15 0 3 0 -49 0 -3 3 0 -3 0
147 0 -3 0 0 -15 0 3 0 -1 0 -3 3 0 -3 0
-42 0 -6 0 0 14 0 -6 0 -30 0 6 6 0 -6 0
-24 0 12 0 0 6 0 -6 0 20 0 0 -18 0 -6 0
30 0 -6 0 0 6 0 -6 0 -22 0 6 -18 0 -6 0
-66 0 0 0 0 22 0 0 0 -24 0 6 24 0 -6 0
-26 0 0 0 0 -2 0 0 0 -48 0 6 16 0 -6 0
-18 0 0 0 0 6 0 0 0 -56 0 6 24 0 -6 0
30 0 0 0 0 6 0 0 0 -8 0 6 24 0 -6 0
-45 0 -9 0 0 29 0 -3 0 -45 0 3 3 0 -9 0
-21 0 -9 0 0 5 0 -3 0 -21 0 3 27 0 -9 0
-21 0 -9 0 0 21 0 -3 0 -37 0 3 27 0 -9 0
51 0 -9 0 0 13 0 -3 0 -29 0 3 3 0 -9 0
-45 0 3 0 0 29 0 -3 0 -17 0 3 3 0 -9 0
35 0 -3 0 0 15 0 -3 0 -31 0 3 19 0 -3 0
51 0 -3 0 0 15 0 -3 0 -31 0 3 3 0 -3 0
-21 0 3 0 0 5 0 -3 0 7 0 3 27 0 -9 0
-21 0 3 0 0 21 0 -3 0 -9 0 3 27 0 -9 0
3 0 3 0 0 13 0 -3 0 47 0 3 3 0 -9 0
0 0 0 0 0 14 0 -6 0 -16 0 0 6 0 -6 0
16 0 0 0 0 14 0 -6 0 32 0 0 -26 0 -6 0
24 0 0 0 0 6 0 -6 0 40 0 0 -18 0 -6 0
72 0 0 0 0 6 0 -6 0 -8 0 0 -18 0 -6 0
19 0 -3 0 0 -1 0 -3 0 -47 0 3 35 0 -3 0
19 0 -3 0 0 -1 0 -3 0 -63 0 3 19 0 -3 0
59 0 -3 0 0 7 0 -3 0 -23 0 3 11 0 -3 0
63 0 -3 0 0 7 0 -3 0 -23 0 -9 27 0 -3 0
75 0 -3 0 0 7 0 -3 0 -23 0 3 27 0 -3 0
43 0 -3 0 0 -9 0 -3 0 -23 0 3 11 0 -3 0
75 0 -3 0 0 7 0 -3 0 -55 0 3 27 0 -3 0
43 0 -3 0 0 7 0 -3 0 -23 0 3 -5 0 -3 0
75 0 -3 0 0 7 0 -3 0 25 0 3 -21 0 -3 0
99 0 -3 0 0 -1 0 -3 0 -63 0 3 3 0 -3 0
-66 0 0 0 0 22 0 0 0 -24 0 -6 24 0 6 0
-26 0 0 0 0 -2 0 0 0 -48 0 -6 16 0 6 0
75 0 -3 0 0 -9 0 -3 0 -41 0 -3 21 0 3 0
-66 0 6 0 0 8 0 0 0 -38 0 -6 24 0 0 0
51 0 3 0 0 1 0 -3 0 -31 0 -3 45 0 -3 0
-45 0 9 0 0 15 0 -3 0 -3 0 3 3 0 -3 0
-5 0 3 0 0 9 0 -3 0 -57 0 3 11 0 3 0
35 0 3 0 0 1 0 -3 0 -17 0 3 19 0 3 0
51 0 3 0 0 1 0 -3 0 -17 0 3 3 0 3 0
3 0 9 0 0 -1 0 -3 0 -35 0 3 3 0 -3 0
39 0 9 0 0 -1 0 -3 0 13 0 -9 3 0 -3 0
51 0 9 0 0 -1 0 -3 0 13 0 3 3 0 -3 0
72 0 6 0 0 -8 0 -6 0 6 0 0 -18 0 0 0
27 0 3 0 0 -7 0 -3 0 -57 0 3 27 0 3 0
75 0 3 0 0 -7 0 -3 0 -41 0 3 27 0 3 0
43 0 3 0 0 -7 0 -3 0 -9 0 3 -5 0 3 0
75 0 3 0 0 -7 0 -3 0 39 0 3 -21 0 3 0
99 0 3 0 0 -15 0 -3 0 -49 0 3 3 0 3 0
-42 0 6 0 0 -2 0 6 0 -14 0 -6 6 0 6 0
-42 0 6 0 0 14 0 6 0 -30 0 -6 6 0 6 0
-45 0 -3 0 0 -3 0 3 0 -17 0 -3 3 0 9 0
3 0 -3 0 0 13 0 3 0 -49 0 -3 3 0 9 0
-24 0 0 0 0 -10 0 6 0 -24 0 0 -18 0 6 0
39 0 3 0 0 -17 0 3 0 -31 0 9 3 0 3 0
51 0 3 0 0 -17 0 3 0 -31 0 -3 3 0 3 0
-45 0 9 0 0 -3 0 3 0 -13 0 -3 3 0 9 0
-5 0 3 0 0 -9 0 3 0 -39 0 -3 11 0 3 0
3 0 3 0 0 -17 0 3 0 -47 0 -3 3 0 3 0
35 0 3 0 0 -17 0 3 0 1 0 -3 -13 0 3 0
51 0 3 0 0 -17 0 3 0 1 0 -3 3 0 3 0
-45 0 9 0 0 1 0 3 0 -45 0 -3 3 0 -3 0
-3 0 -15 0 0 15 0 3 0 11 0 3 3 0 3 0
0 0 0 0 0 -2 0 6 0 0 0 0 6 0 6 0
0 0 6 0 0 -16 0 6 0 -14 0 0 6 0 0 0
0 0 6 0 0 0 0 6 0 -30 0 0 6 0 0 0
24 0 6 0 0 -8 0 6 0 26 0 0 -18 0 0 0
72 0 6 0 0 -8 0 6 0 -22 0 0 -18 0 0 0
19 0 3 0 0 -1 0 3 0 -47 0 -3 35 0 3 0
27 0 3 0 0 -9 0 3 0 -55 0 -3 27 0 3 0
19 0 3 0 0 -1 0 3 0 -63 0 -3 19 0 3 0
27 0 3 0 0 7 0 3 0 -71 0 -3 27 0 3 0
43 0 3 0 0 -9 0 3 0 -7 0 -3 -5 0 3 0
43 0 3 0 0 -9 0 3 0 -23 0 -3 11 0 3 0
43 0 3 0 0 7 0 3 0 -23 0 -3 -5 0 3 0
75 0 3 0 0 -9 0 3 0 -41 0 3 21 0 -3 0
72 0 -6 0 0 -6 0 0 0 -38 0 0 24 0 6 0
64 0 -6 0 0 -14 0 0 0 -30 0 0 16 0 6 0
120 0 -6 0 0 -22 0 0 0 -70 0 0 24 0 6 0
-3 0 -9 0 0 1 0 3 0 -3 0 3 3 0 -3 0
-3 0 -3 0 0 -13 0 3 0 -17 0 3 3 0 -9 0
72 0 -6 0 0 -6 0 0 0 -10 0 0 24 0 -6 0
64 0 -6 0 0 -14 0 0 0 -2 0 0 16 0 -6 0
96 0 -6 0 0 -14 0 0 0 46 0 0 0 0 -6 0
-24 0 0 0 0 4 0 0 0 -24 0 0 24 0 -12 0
72 0 -6 0 0 -10 0 0 0 -38 0 0 24 0 -6 0
24 0 -6 0 0 -10 0 0 0 -54 0 0 24 0 -6 0
56 0 -6 0 0 -10 0 0 0 -6 0 0 8 0 -6 0
72 0 -6 0 0 -10 0 0 0 -6 0 0 24 0 -6 0
-3 0 -9 0 0 15 0 -3 0 -45 0 -3 3 0 -3 0
16 0 0 0 0 12 0 0 0 -48 0 0 16 0 -12 0
21 0 -9 0 0 7 0 -3 0 -37 0 -3 27 0 -3 0
77 0 -9 0 0 -1 0 -3 0 -29 0 -3 -13 0 -3 0
93 0 -9 0 0 -1 0 -3 0 -29 0 -3 3 0 -3 0
45 0 -3 0 0 13 0 -3 0 33 0 -3 3 0 -9 0
93 0 -3 0 0 13 0 -3 0 -15 0 -3 3 0 -9 0
64 0 -6 0 0 -2 0 0 0 -14 0 0 16 0 -6 0
96 0 -6 0 0 -2 0 0 0 -34 0 0 0 0 6 0
-3 0 3 0 0 -3 0 3 0 -31 0 3 3 0 9 0
-3 0 9 0 0 -17 0 3 0 -45 0 3 3 0 3 0
72 0 6 0 0 -10 0 0 0 -38 0 0 24 0 6 0
-3 0 9 0 0 -3 0 -3 0 -3 0 -3 3 0 -9 0
72 0 6 0 0 -10 0 0 0 -10 0 0 24 0 -6 0
18 0 0 0 0 -10 0 0 0 -24 0 -6 24 0 -6 0
93 0 -3 0 0 -17 0 3 0 -17 0 3 3 0 3 0
93 0 3 0 0 -31 0 3 0 -31 0 3 3 0 -3 0
93 0 3 0 0 -17 0 -3 0 -17 0 -3 3 0 -3 0
16 0 6 0 0 -2 0 0 0 -46 0 0 32 0 6 0
24 0 6 0 0 -10 0 0 0 -54 0 0 24 0 6 0
56 0 6 0 0 -10 0 0 0 -6 0 0 8 0 6 0
-3 0 9 0 0 -3 0 -3 0 29 0 -3 3 0 -9 0
16 0 6 0 0 -2 0 0 0 -18 0 0 32 0 -6 0
24 0 6 0 0 -10 0 0 0 -26 0 0 24 0 -6 0
56 0 6 0 0 -10 0 0 0 22 0 0 8 0 -6 0
18 0 -6 0 0 -10 0 6 0 22 0 6 -18 0 6 0
37 0 -3 0 0 -9 0 3 0 -25 0 3 11 0 3 0
45 0 -3 0 0 -17 0 3 0 -33 0 3 3 0 3 0
77 0 -3 0 0 -17 0 3 0 15 0 3 -13 0 3 0
93 0 -3 0 0 -17 0 3 0 15 0 3 3 0 3 0
93 0 3 0 0 -31 0 3 0 1 0 3 3 0 -3 0
37 0 3 0 0 -9 0 -3 0 -25 0 -3 11 0 -3 0
77 0 3 0 0 -17 0 -3 0 15 0 -3 -13 0 -3 0
93 0 3 0 0 -17 0 -3 0 15 0 -3 3 0 -3 0
64 0 0 0 0 -16 0 0 0 -80 0 0 32 0 0 0
152 0 0 0 0 -24 0 0 0 8 0 0 8 0 0 0
72 0 6 0 0 -6 0 0 0 -38 0 0 24 0 -6 0
-3 0 9 0 0 1 0 -3 0 -3 0 -3 3 0 3 0
-3 0 9 0 0 15 0 3 0 -45 0 3 3 0 3 0
18 0 -12 0 0 22 0 0 0 -52 0 -6 24 0 -6 0
18 0 -6 0 0 8 0 0 0 -38 0 -6 24 0 0 0
18 0 0 0 0 -6 0 0 0 -24 0 -6 24 0 6 0
18 0 0 0 0 8 0 -6 0 -24 0 -6 -18 0 0 0
21 0 -3 0 0 9 0 -3 0 -39 0 -3 27 0 3 0
37 0 -3 0 0 9 0 -3 0 -71 0 -3 11 0 3 0
93 0 -3 0 0 1 0 -3 0 -31 0 -3 3 0 3 0
18 0 0 0 0 8 0 6 0 -24 0 6 -18 0 0 0
21 0 3 0 0 9 0 3 0 -39 0 3 27 0 -3 0
77 0 3 0 0 1 0 3 0 -31 0 3 19 0 -3 0
93 0 3 0 0 1 0 3 0 -31 0 3 3 0 -3 0
77 0 3 0 0 15 0 -3 0 -17 0 -3 19 0 -3 0
93 0 3 0 0 15 0 -3 0 -17 0 -3 3 0 -3 0
40 0 0 0 0 8 0 0 0 -72 0 0 40 0 0 0
112 0 0 0 0 0 0 0 0 -64 0 0 16 0 0 0
96 0 6 0 0 -14 0 0 0 -30 0 0 48 0 -6 0
64 0 6 0 0 -14 0 0 0 -30 0 0 16 0 -6 0
96 0 6 0 0 -14 0 0 0 18 0 0 0 0 -6 0
93 0 9 0 0 -1 0 3 0 -29 0 3 3 0 3 0
96 0 6 0 0 -2 0 0 0 -62 0 0 0 0 6 0
21 0 9 0 0 5 0 -3 0 21 0 -3 27 0 -9 0
21 0 9 0 0 21 0 -3 0 5 0 -3 27 0 -9 0
48 0 6 0 0 -2 0 0 0 -34 0 0 48 0 -6 0
64 0 6 0 0 -2 0 0 0 14 0 0 16 0 -6 0
96 0 6 0 0 -2 0 0 0 -34 0 0 0 0 -6 0
42 0 0 0 0 0 0 -6 0 -16 0 -6 6 0 0 0
66 0 0 0 0 -8 0 -6 0 40 0 -6 -18 0 0 0
114 0 0 0 0 -8 0 -6 0 -8 0 -6 -18 0 0 0
69 0 -3 0 0 -7 0 -3 0 -71 0 -3 27 0 3 0
101 0 -3 0 0 -7 0 -3 0 -23 0 -3 11 0 3 0
117 0 -3 0 0 -7 0 -3 0 -23 0 -3 27 0 3 0
85 0 -3 0 0 -7 0 -3 0 -23 0 -3 -5 0 3 0
117 0 -3 0 0 -7 0 -3 0 25 0 -3 -21 0 3 0
141 0 -3 0 0 -15 0 -3 0 -63 0 -3 3 0 3 0
117 0 -3 0 0 -9 0 3 0 -55 0 -3 21 0 -3 0
42 0 0 0 0 0 0 6 0 -16 0 6 6 0 0 0
66 0 0 0 0 -8 0 6 0 40 0 6 -18 0 0 0
114 0 0 0 0 -8 0 6 0 -8 0 6 -18 0 0 0
69 0 -3 0 0 -9 0 3 0 -41 0 3 27 0 3 0
117 0 -3 0 0 -9 0 3 0 -41 0 3 -21 0 3 0
42 0 6 0 0 -14 0 6 0 -30 0 6 6 0 -6 0
117 0 3 0 0 -23 0 3 0 -7 0 3 27 0 -3 0
69 0 3 0 0 -7 0 3 0 -71 0 3 27 0 -3 0
101 0 3 0 0 -7 0 3 0 -23 0 3 11 0 -3 0
117 0 3 0 0 -7 0 3 0 -23 0 3 27 0 -3 0
85 0 3 0 0 -23 0 3 0 -23 0 3 11 0 -3 0
117 0 3 0 0 -7 0 3 0 -55 0 3 27 0 -3 0
85 0 3 0 0 -7 0 3 0 -23 0 3 -5 0 -3 0
117 0 3 0 0 -7 0 3 0 25 0 3 -21 0 -3 0
117 0 3 0 0 -23 0 3 0 -41 0 -3 21 0 3 0
117 0 3 0 0 -9 0 -3 0 -55 0 3 21 0 3 0
42 0 6 0 0 -2 0 -6 0 14 0 -6 6 0 -6 0
42 0 6 0 0 14 0 -6 0 -2 0 -6 6 0 -6 0
61 0 3 0 0 -1 0 -3 0 -33 0 -3 35 0 -3 0
69 0 3 0 0 -9 0 -3 0 -41 0 -3 27 0 -3 0
61 0 3 0 0 -1 0 -3 0 -49 0 -3 19 0 -3 0
69 0 3 0 0 7 0 -3 0 -57 0 -3 27 0 -3 0
101 0 3 0 0 7 0 -3 0 -9 0 -3 11 0 -3 0
85 0 3 0 0 -9 0 -3 0 7 0 -3 -5 0 -3 0
85 0 3 0 0 -9 0 -3 0 -9 0 -3 11 0 -3 0
85 0 3 0 0 7 0 -3 0 -9 0 -3 -5 0 -3 0
117 0 3 0 0 7 0 -3 0 39 0 -3 -21 0 -3 0
192 0 0 0 0 -16 0 0 0 -48 0 0 0 0 0 0
-48 0 0 0 0 -2 0 6 0 16 0 0 -6 0 -6 0
27 0 3 0 0 -9 0 3 0 23 0 3 -27 0 -3 0
-48 0 0 0 0 12 0 0 0 16 0 0 -48 0 12 0
-27 0 -3 0 0 5 0 -3 0 23 0 3 -27 0 9 0
48 0 -6 0 0 -2 0 0 0 30 0 0 -48 0 6 0
0 0 6 0 0 -2 0 0 0 50 0 0 -48 0 6 0
32 0 6 0 0 -2 0 0 0 2 0 0 -32 0 6 0
48 0 6 0 0 -2 0 0 0 2 0 0 -48 0 6 0
-27 0 3 0 0 5 0 3 0 23 0 -3 -27 0 -9 0
32 0 6 0 0 -2 0 0 0 30 0 0 -32 0 -6 0
69 0 -3 0 0 -9 0 3 0 9 0 -3 -27 0 -3 0
13 0 3 0 0 -1 0 -3 0 -31 0 3 -19 0 3 0
53 0 3 0 0 -9 0 -3 0 9 0 3 -11 0 3 0
69 0 3 0 0 -9 0 -3 0 9 0 3 -27 0 3 0
128 0 0 0 0 -16 0 0 0 16 0 0 -32 0 0 0
144 0 0 0 0 -16 0 0 0 16 0 0 -48 0 0 0
-90 0 0 0 0 0 0 6 0 0 0 6 -6 0 0 0
15 0 -3 0 0 -7 0 3 0 -7 0 -9 -27 0 3 0
-69 0 3 0 0 21 0 -3 0 -7 0 -3 -27 0 9 0
-48 0 0 0 0 14 0 -6 0 0 0 0 -6 0 6 0
-90 0 6 0 0 14 0 6 0 14 0 6 -6 0 -6 0
-69 0 9 0 0 21 0 3 0 21 0 3 -27 0 -9 0
-48 0 0 0 0 14 0 6 0 0 0 0 -6 0 -6 0
-48 0 6 0 0 0 0 6 0 14 0 0 -6 0 0 0
-27 0 -9 0 0 7 0 -3 0 21 0 3 -27 0 3 0
-27 0 -3 0 0 21 0 -3 0 7 0 3 -27 0 9 0
-27 0 9 0 0 7 0 3 0 21 0 -3 -27 0 -3 0
-6 0 0 0 0 0 0 6 0 0 0 -6 -6 0 0 0
13 0 -3 0 0 15 0 3 0 33 0 -3 -35 0 -3 0
-3 0 3 0 0 1 0 3 0 15 0 -3 -51 0 3 0
-3 0 3 0 0 15 0 -3 0 1 0 3 -51 0 3 0
-69 0 -9 0 0 7 0 3 0 37 0 -3 -21 0 3 0
-48 0 -6 0 0 0 0 6 0 30 0 0 -42 0 0 0
-90 0 0 0 0 14 0 0 0 16 0 6 0 0 -6 0
-69 0 3 0 0 21 0 -3 0 23 0 3 -21 0 -9 0
-90 0 0 0 0 14 0 0 0 16 0 -6 0 0 6 0
-69 0 9 0 0 7 0 -3 0 37 0 3 -21 0 -3 0
-69 0 -3 0 0 21 0 3 0 23 0 -3 -21 0 9 0
-48 0 0 0 0 14 0 6 0 16 0 0 -42 0 6 0
-48 0 6 0 0 0 0 6 0 2 0 0 -42 0 0 0
-48 0 0 0 0 28 0 0 0 16 0 0 0 0 -12 0
-27 0 -9 0 0 21 0 3 0 -5 0 -3 21 0 -9 0
-27 0 -3 0 0 21 0 -3 0 9 0 -3 -21 0 -9 0
-27 0 9 0 0 7 0 3 0 -5 0 3 -21 0 3 0
-6 0 0 0 0 14 0 0 0 16 0 -6 0 0 -6 0
-6 0 0 0 0 0 0 6 0 16 0 6 -42 0 0 0
-66 0 -6 0 0 8 0 0 0 10 0 6 -24 0 0 0
-45 0 -9 0 0 15 0 3 0 3 0 3 -3 0 -3 0
-21 0 -9 0 0 7 0 3 0 -5 0 3 -27 0 -3 0
3 0 -9 0 0 -1 0 3 0 -61 0 3 -3 0 -3 0
39 0 -9 0 0 -1 0 3 0 -13 0 -9 -3 0 -3 0
51 0 -9 0 0 -1 0 3 0 -13 0 3 -3 0 -3 0
-21 0 -3 0 0 9 0 3 0 25 0 3 -27 0 3 0
35 0 -3 0 0 1 0 3 0 17 0 3 -19 0 3 0
39 0 -3 0 0 1 0 3 0 17 0 -9 -3 0 3 0
51 0 -3 0 0 1 0 3 0 17 0 3 -3 0 3 0
0 0 -6 0 0 -16 0 6 0 -14 0 0 -6 0 0 0
0 0 -6 0 0 0 0 6 0 2 0 0 -6 0 0 0
24 0 -6 0 0 -8 0 6 0 -54 0 0 18 0 0 0
19 0 -3 0 0 1 0 3 0 -31 0 3 -19 0 3 0
21 0 15 0 0 -7 0 3 0 51 0 -3 -27 0 3 0
27 0 -3 0 0 -7 0 3 0 -39 0 3 -27 0 3 0
27 0 -3 0 0 -7 0 3 0 57 0 3 -27 0 3 0
59 0 -3 0 0 -7 0 3 0 9 0 3 -43 0 3 0
59 0 -3 0 0 -7 0 3 0 9 0 3 -11 0 3 0
63 0 -3 0 0 -7 0 3 0 9 0 -9 -27 0 3 0
75 0 -3 0 0 -7 0 3 0 9 0 3 -27 0 3 0
43 0 -3 0 0 -7 0 3 0 9 0 3 5 0 3 0
75 0 -3 0 0 -7 0 3 0 -39 0 3 21 0 3 0
91 0 -3 0 0 -7 0 3 0 -39 0 3 5 0 3 0
75 0 -3 0 0 -7 0 3 0 41 0 3 -27 0 3 0
-66 0 -6 0 0 8 0 0 0 38 0 -6 -24 0 0 0
39 0 -3 0 0 1 0 3 0 31 0 9 -45 0 -3 0
51 0 -3 0 0 1 0 3 0 31 0 -3 -45 0 -3 0
75 0 -3 0 0 -23 0 3 0 55 0 -3 -21 0 -3 0
43 0 -3 0 0 -7 0 3 0 23 0 -3 -37 0 -3 0
-66 0 0 0 0 22 0 0 0 24 0 6 -24 0 -6 0
-18 0 0 0 0 6 0 0 0 56 0 6 -24 0 -6 0
14 0 0 0 0 6 0 0 0 8 0 6 -40 0 -6 0
30 0 0 0 0 6 0 0 0 8 0 6 -24 0 -6 0
51 0 -3 0 0 15 0 -3 0 17 0 3 -45 0 -3 0
3 0 3 0 0 13 0 -3 0 63 0 3 -45 0 -9 0
75 0 -3 0 0 -9 0 -3 0 41 0 3 -21 0 -3 0
43 0 -3 0 0 7 0 -3 0 9 0 3 -37 0 -3 0
-21 0 -9 0 0 5 0 -3 0 21 0 -3 -27 0 9 0
-21 0 -9 0 0 21 0 -3 0 37 0 -3 -27 0 9 0
3 0 -9 0 0 13 0 -3 0 -19 0 -3 -3 0 9 0
35 0 -3 0 0 15 0 -3 0 31 0 -3 -19 0 3 0
-21 0 3 0 0 5 0 -3 0 -7 0 -3 -27 0 9 0
-3 0 21 0 0 13 0 -3 0 -41 0 3 -3 0 9 0
3 0 3 0 0 13 0 -3 0 -47 0 -3 -3 0 9 0
0 0 0 0 0 14 0 -6 0 16 0 0 -6 0 6 0
24 0 0 0 0 6 0 -6 0 -40 0 0 18 0 6 0
63 0 -3 0 0 -9 0 -3 0 7 0 9 -27 0 3 0
75 0 -3 0 0 -9 0 -3 0 7 0 -3 -27 0 3 0
27 0 -3 0 0 7 0 -3 0 -25 0 -3 -27 0 3 0
27 0 -3 0 0 7 0 -3 0 71 0 -3 -27 0 3 0
63 0 -3 0 0 7 0 -3 0 23 0 9 -27 0 3 0
75 0 -3 0 0 7 0 -3 0 23 0 -3 -27 0 3 0
43 0 -3 0 0 -9 0 -3 0 23 0 -3 -11 0 3 0
75 0 -3 0 0 -9 0 -3 0 -25 0 -3 -27 0 3 0
75 0 -3 0 0 7 0 -3 0 -25 0 -3 21 0 3 0
75 0 -3 0 0 7 0 -3 0 55 0 -3 -27 0 3 0
-45 0 9 0 0 15 0 -3 0 3 0 -3 -3 0 3 0
-21 0 3 0 0 9 0 -3 0 25 0 -3 -27 0 -3 0
-5 0 3 0 0 9 0 -3 0 57 0 -3 -11 0 -3 0
35 0 3 0 0 1 0 -3 0 17 0 -3 -19 0 -3 0
51 0 3 0 0 1 0 -3 0 17 0 -3 -3 0 -3 0
-21 0 9 0 0 7 0 -3 0 -5 0 -3 -27 0 3 0
-3 0 27 0 0 -1 0 -3 0 -55 0 3 -3 0 3 0
0 0 6 0 0 0 0 -6 0 2 0 0 -6 0 0 0
27 0 3 0 0 -7 0 -3 0 57 0 -3 -27 0 -3 0
59 0 3 0 0 -7 0 -3 0 9 0 -3 -11 0 -3 0
63 0 3 0 0 -7 0 -3 0 9 0 9 -27 0 -3 0
75 0 3 0 0 -7 0 -3 0 9 0 -3 -27 0 -3 0
43 0 3 0 0 -7 0 -3 0 9 0 -3 5 0 -3 0
75 0 3 0 0 -7 0 -3 0 -39 0 -3 21 0 -3 0
75 0 3 0 0 -7 0 -3 0 41 0 -3 -27 0 -3 0
147 0 3 0 0 -15 0 -3 0 1 0 -3 -3 0 -3 0
-66 0 6 0 0 8 0 0 0 38 0 6 -24 0 0 0
-42 0 6 0 0 0 0 0 0 30 0 6 -48 0 0 0
51 0 3 0 0 1 0 -3 0 31 0 3 -45 0 3 0
75 0 3 0 0 -7 0 -3 0 -25 0 3 -21 0 3 0
-45 0 -3 0 0 -3 0 3 0 -1 0 -3 -45 0 9 0
-45 0 -3 0 0 -3 0 3 0 31 0 -3 -45 0 9 0
3 0 3 0 0 -17 0 3 0 33 0 -3 -45 0 3 0
75 0 3 0 0 -9 0 3 0 41 0 -3 -21 0 3 0
43 0 3 0 0 7 0 3 0 9 0 -3 -37 0 3 0
-42 0 6 0 0 14 0 6 0 30 0 6 -6 0 -6 0
-26 0 6 0 0 -2 0 6 0 -18 0 6 10 0 -6 0
-45 0 -3 0 0 -3 0 3 0 -15 0 3 -3 0 -9 0
-45 0 -3 0 0 -3 0 3 0 17 0 3 -3 0 -9 0
-3 0 15 0 0 13 0 3 0 43 0 -3 -3 0 -9 0
-24 0 0 0 0 -10 0 6 0 -8 0 0 18 0 -6 0
-5 0 3 0 0 -9 0 3 0 -41 0 3 5 0 -3 0
51 0 3 0 0 -17 0 3 0 -1 0 3 -3 0 -3 0
51 0 3 0 0 -17 0 3 0 31 0 3 -3 0 -3 0
-21 0 9 0 0 -7 0 3 0 37 0 3 -27 0 3 0
3 0 9 0 0 -15 0 3 0 -19 0 3 -3 0 3 0
-21 0 9 0 0 5 0 3 0 21 0 3 -27 0 -9 0
0 0 0 0 0 -2 0 6 0 0 0 0 -6 0 -6 0
16 0 0 0 0 -2 0 6 0 -32 0 0 10 0 -6 0
24 0 0 0 0 6 0 6 0 -40 0 0 18 0 -6 0
0 0 6 0 0 -16 0 6 0 14 0 0 -6 0 0 0
0 0 6 0 0 0 0 6 0 30 0 0 -6 0 0 0
24 0 6 0 0 -8 0 6 0 -26 0 0 18 0 0 0
19 0 3 0 0 -17 0 3 0 47 0 3 -19 0 -3 0
19 0 3 0 0 -1 0 3 0 47 0 3 -35 0 -3 0
21 0 21 0 0 -9 0 3 0 49 0 -3 -27 0 -3 0
63 0 3 0 0 -9 0 3 0 7 0 -9 -27 0 -3 0
75 0 3 0 0 -9 0 3 0 7 0 3 -27 0 -3 0
19 0 3 0 0 -1 0 3 0 63 0 3 -19 0 -3 0
19 0 3 0 0 15 0 3 0 63 0 3 -35 0 -3 0
21 0 21 0 0 7 0 3 0 65 0 -3 -27 0 -3 0
27 0 3 0 0 7 0 3 0 71 0 3 -27 0 -3 0
59 0 3 0 0 7 0 3 0 23 0 3 -11 0 -3 0
43 0 3 0 0 -9 0 3 0 23 0 3 -11 0 -3 0
43 0 3 0 0 -9 0 3 0 7 0 3 5 0 -3 0
93 0 -15 0 0 -1 0 3 0 -27 0 -3 -3 0 -3 0
-3 0 -9 0 0 1 0 3 0 3 0 -3 -3 0 3 0
72 0 -6 0 0 -6 0 0 0 10 0 0 -24 0 6 0
21 0 -9 0 0 -7 0 3 0 -5 0 -3 -27 0 3 0
93 0 -9 0 0 -15 0 3 0 -13 0 -3 -3 0 3 0
96 0 -6 0 0 -14 0 0 0 -46 0 0 0 0 6 0
-24 0 -12 0 0 8 0 0 0 52 0 0 -24 0 0 0
0 0 -12 0 0 0 0 0 0 44 0 0 -48 0 0 0
0 0 -6 0 0 2 0 0 0 46 0 0 -48 0 -6 0
56 0 -6 0 0 -6 0 0 0 38 0 0 -40 0 -6 0
72 0 -6 0 0 -6 0 0 0 38 0 0 -24 0 -6 0
64 0 -6 0 0 -14 0 0 0 30 0 0 -16 0 -6 0
96 0 -6 0 0 -14 0 0 0 -18 0 0 0 0 -6 0
-24 0 0 0 0 4 0 0 0 24 0 0 -24 0 -12 0
-3 0 -9 0 0 -3 0 3 0 3 0 -3 -3 0 -9 0
72 0 -6 0 0 -10 0 0 0 10 0 0 -24 0 -6 0
96 0 -6 0 0 -2 0 0 0 34 0 0 0 0 -6 0
64 0 -6 0 0 14 0 0 0 2 0 0 -16 0 -6 0
-24 0 0 0 0 4 0 0 0 -8 0 0 -24 0 12 0
16 0 -6 0 0 -2 0 0 0 -34 0 0 -16 0 6 0
56 0 -6 0 0 -10 0 0 0 6 0 0 -8 0 6 0
72 0 -6 0 0 -10 0 0 0 6 0 0 -24 0 6 0
-24 0 0 0 0 4 0 0 0 24 0 0 -24 0 12 0
72 0 -6 0 0 -10 0 0 0 38 0 0 -24 0 6 0
0 0 0 0 0 12 0 0 0 0 0 0 -48 0 12 0
21 0 -9 0 0 7 0 -3 0 37 0 3 -27 0 3 0
45 0 -9 0 0 -1 0 -3 0 -19 0 3 -3 0 3 0
21 0 -3 0 0 5 0 -3 0 7 0 3 -27 0 9 0
45 0 -3 0 0 13 0 -3 0 -33 0 3 -3 0 9 0
48 0 -6 0 0 -2 0 0 0 62 0 0 -48 0 6 0
96 0 -6 0 0 -2 0 0 0 14 0 0 -48 0 6 0
48 0 -6 0 0 14 0 0 0 78 0 0 -48 0 6 0
64 0 -6 0 0 -2 0 0 0 30 0 0 -32 0 6 0
-3 0 3 0 0 -3 0 3 0 -15 0 3 -45 0 9 0
16 0 6 0 0 -2 0 0 0 -62 0 0 -16 0 6 0
16 0 6 0 0 -2 0 0 0 18 0 0 -32 0 6 0
24 0 6 0 0 -10 0 0 0 26 0 0 -24 0 6 0
56 0 6 0 0 -10 0 0 0 -22 0 0 -8 0 6 0
72 0 6 0 0 -10 0 0 0 -22 0 0 -24 0 6 0
-24 0 12 0 0 4 0 0 0 20 0 0 -24 0 -12 0
-3 0 3 0 0 -3 0 3 0 -1 0 -3 -3 0 -9 0
16 0 6 0 0 -2 0 0 0 46 0 0 -32 0 -6 0
24 0 6 0 0 -10 0 0 0 54 0 0 -24 0 -6 0
56 0 6 0 0 -10 0 0 0 6 0 0 -8 0 -6 0
72 0 6 0 0 -10 0 0 0 6 0 0 -24 0 -6 0
18 0 -6 0 0 -10 0 6 0 -22 0 -6 18 0 -6 0
37 0 -3 0 0 -9 0 3 0 25 0 -3 -11 0 -3 0
45 0 -3 0 0 -17 0 3 0 33 0 -3 -3 0 -3 0
93 0 -3 0 0 -17 0 3 0 -15 0 -3 -3 0 -3 0
18 0 0 0 0 -10 0 0 0 -8 0 6 -24 0 6 0
45 0 -3 0 0 -17 0 3 0 47 0 3 -45 0 3 0
93 0 -3 0 0 -17 0 3 0 -1 0 3 -45 0 3 0
37 0 3 0 0 -9 0 -3 0 -55 0 3 5 0 3 0
93 0 3 0 0 -17 0 -3 0 -15 0 3 -3 0 3 0
64 0 0 0 0 -16 0 0 0 80 0 0 -32 0 0 0
152 0 0 0 0 -24 0 0 0 -8 0 0 -8 0 0 0
168 0 0 0 0 -24 0 0 0 -8 0 0 -24 0 0 0
72 0 6 0 0 -10 0 0 0 10 0 0 -24 0 6 0
-3 0 3 0 0 -3 0 3 0 31 0 -3 -3 0 -9 0
72 0 6 0 0 -10 0 0 0 38 0 0 -24 0 -6 0
93 0 -3 0 0 -17 0 3 0 17 0 -3 -3 0 -3 0
93 0 -3 0 0 -17 0 3 0 31 0 3 -45 0 3 0
77 0 3 0 0 -17 0 -3 0 17 0 3 -19 0 3 0
168 0 0 0 0 -24 0 0 0 24 0 0 -24 0 0 0
-24 0 12 0 0 8 0 0 0 -4 0 0 -24 0 0 0
16 0 6 0 0 2 0 0 0 50 0 0 -32 0 -6 0
72 0 6 0 0 -6 0 0 0 10 0 0 -24 0 -6 0
-24 0 12 0 0 8 0 0 0 52 0 0 -24 0 0 0
-3 0 9 0 0 1 0 -3 0 45 0 -3 -45 0 3 0
0 0 6 0 0 2 0 0 0 46 0 0 -48 0 6 0
16 0 6 0 0 2 0 0 0 78 0 0 -32 0 6 0
56 0 6 0 0 -6 0 0 0 38 0 0 -40 0 6 0
72 0 6 0 0 -6 0 0 0 38 0 0 -24 0 6 0
18 0 -6 0 0 8 0 0 0 10 0 -6 -24 0 0 0
18 0 0 0 0 -6 0 0 0 24 0 -6 -24 0 6 0
93 0 -3 0 0 1 0 -3 0 17 0 -3 -45 0 3 0
18 0 -6 0 0 8 0 0 0 38 0 6 -24 0 0 0
18 0 0 0 0 -6 0 0 0 24 0 6 -24 0 -6 0
21 0 -3 0 0 9 0 -3 0 39 0 3 -27 0 -3 0
77 0 -3 0 0 1 0 -3 0 31 0 3 -19 0 -3 0
93 0 -3 0 0 1 0 -3 0 31 0 3 -3 0 -3 0
18 0 6 0 0 8 0 0 0 10 0 6 -24 0 0 0
18 0 6 0 0 8 0 0 0 38 0 -6 -24 0 0 0
21 0 3 0 0 9 0 3 0 39 0 -3 -27 0 3 0
77 0 3 0 0 1 0 3 0 31 0 -3 -19 0 3 0
21 0 3 0 0 23 0 -3 0 25 0 3 -27 0 3 0
77 0 3 0 0 15 0 -3 0 17 0 3 -19 0 3 0
37 0 3 0 0 7 0 -3 0 71 0 -3 -37 0 -3 0
40 0 0 0 0 8 0 0 0 72 0 0 -40 0 0 0
21 0 9 0 0 -7 0 -3 0 -5 0 3 -27 0 -3 0
64 0 6 0 0 -14 0 0 0 2 0 0 -16 0 -6 0
96 0 6 0 0 -14 0 0 0 -46 0 0 0 0 -6 0
0 0 12 0 0 0 0 0 0 44 0 0 -48 0 0 0
72 0 12 0 0 -8 0 0 0 36 0 0 -24 0 0 0
80 0 6 0 0 -14 0 0 0 30 0 0 -32 0 6 0
96 0 6 0 0 -14 0 0 0 -18 0 0 0 0 6 0
21 0 9 0 0 5 0 -3 0 -21 0 3 -27 0 9 0
45 0 9 0 0 13 0 -3 0 -61 0 3 -3 0 9 0
48 0 6 0 0 -2 0 0 0 34 0 0 -48 0 6 0
64 0 6 0 0 -2 0 0 0 2 0 0 -32 0 6 0
64 0 6 0 0 -2 0 0 0 -14 0 0 -16 0 6 0
21 0 9 0 0 -9 0 3 0 21 0 -3 -27 0 -3 0
21 0 9 0 0 7 0 3 0 37 0 -3 -27 0 -3 0
45 0 9 0 0 -1 0 3 0 -19 0 -3 -3 0 -3 0
77 0 9 0 0 -1 0 3 0 29 0 -3 -19 0 -3 0
64 0 6 0 0 -2 0 0 0 30 0 0 -32 0 -6 0
64 0 6 0 0 -2 0 0 0 14 0 0 -16 0 -6 0
42 0 -6 0 0 0 0 0 0 30 0 6 -48 0 0 0
42 0 0 0 0 0 0 -6 0 16 0 6 -6 0 0 0
66 0 0 0 0 -8 0 -6 0 -40 0 6 18 0 0 0
61 0 -3 0 0 1 0 -3 0 -17 0 3 -19 0 -3 0
101 0 -3 0 0 -7 0 -3 0 23 0 3 -11 0 -3 0
117 0 -3 0 0 -7 0 -3 0 23 0 3 -27 0 -3 0
117 0 -3 0 0 -7 0 -3 0 -25 0 3 21 0 -3 0
133 0 -3 0 0 -7 0 -3 0 -25 0 3 5 0 -3 0
42 0 -6 0 0 -2 0 6 0 -14 0 -6 -6 0 -6 0
42 0 0 0 0 -16 0 6 0 0 0 -6 -6 0 0 0
42 0 0 0 0 0 0 6 0 16 0 -6 -6 0 0 0
66 0 0 0 0 -8 0 6 0 -40 0 -6 18 0 0 0
69 0 -3 0 0 -9 0 3 0 41 0 -3 -27 0 -3 0
85 0 -3 0 0 -9 0 3 0 9 0 -3 -11 0 -3 0
42 0 0 0 0 -2 0 0 0 0 0 6 -48 0 6 0
42 0 0 0 0 14 0 0 0 16 0 6 -48 0 6 0
117 0 -3 0 0 -9 0 3 0 55 0 3 -21 0 3 0
42 0 6 0 0 0 0 0 0 2 0 6 -48 0 0 0
42 0 6 0 0 0 0 0 0 30 0 -6 -48 0 0 0
45 0 3 0 0 1 0 3 0 31 0 -3 -51 0 3 0
61 0 3 0 0 -15 0 3 0 63 0 -3 -19 0 3 0
61 0 3 0 0 1 0 3 0 -17 0 -3 -19 0 3 0
69 0 3 0 0 -7 0 3 0 -25 0 -3 -27 0 3 0
101 0 3 0 0 -7 0 3 0 23 0 -3 -11 0 3 0
117 0 3 0 0 -7 0 3 0 23 0 -3 -27 0 3 0
117 0 3 0 0 -7 0 3 0 -25 0 -3 21 0 3 0
42 0 6 0 0 -2 0 -6 0 -14 0 6 -6 0 6 0
42 0 6 0 0 14 0 -6 0 2 0 6 -6 0 6 0
61 0 3 0 0 -1 0 -3 0 33 0 3 -35 0 3 0
69 0 3 0 0 -9 0 -3 0 41 0 3 -27 0 3 0
117 0 3 0 0 -9 0 -3 0 -7 0 3 -27 0 3 0
61 0 3 0 0 -1 0 -3 0 49 0 3 -19 0 3 0
61 0 3 0 0 15 0 -3 0 -31 0 3 -19 0 3 0
69 0 3 0 0 7 0 -3 0 -39 0 3 -27 0 3 0
101 0 3 0 0 7 0 -3 0 9 0 3 -11 0 3 0
117 0 3 0 0 7 0 -3 0 9 0 3 -27 0 3 0
85 0 3 0 0 -9 0 -3 0 9 0 3 -11 0 3 0
117 0 3 0 0 -9 0 -3 0 -39 0 3 -27 0 3 0
117 0 3 0 0 -9 0 -3 0 55 0 -3 -21 0 -3 0
88 0 0 0 0 8 0 0 0 24 0 0 -40 0 0 0
104 0 0 0 0 -8 0 0 0 -24 0 0 -24 0 0 0
144 0 0 0 0 -16 0 0 0 16 0 0 -16 0 0 0
-48 0 -6 0 0 16 0 6 0 -30 0 0 -6 0 0 0
11 0 -3 0 0 9 0 3 0 -23 0 3 -11 0 3 0
27 0 -3 0 0 9 0 3 0 -23 0 3 -27 0 3 0
-48 0 -6 0 0 16 0 -6 0 -2 0 0 -6 0 0 0
27 0 -3 0 0 23 0 -3 0 -9 0 -3 -27 0 3 0
-69 0 3 0 0 25 0 -3 0 -7 0 -3 -27 0 -3 0
-48 0 6 0 0 16 0 -6 0 -30 0 0 -6 0 0 0
-48 0 6 0 0 16 0 6 0 -2 0 0 -6 0 0 0
-29 0 3 0 0 15 0 3 0 31 0 3 -19 0 -3 0
-48 0 6 0 0 18 0 0 0 14 0 0 -48 0 6 0
32 0 6 0 0 2 0 0 0 -2 0 0 -32 0 6 0
48 0 6 0 0 2 0 0 0 -2 0 0 -48 0 6 0
13 0 -3 0 0 1 0 -3 0 31 0 3 -19 0 -3 0
53 0 -3 0 0 9 0 -3 0 -9 0 3 -11 0 -3 0
69 0 -3 0 0 9 0 -3 0 -9 0 3 -27 0 -3 0
13 0 3 0 0 1 0 3 0 31 0 -3 -19 0 3 0
53 0 3 0 0 9 0 3 0 -9 0 -3 -11 0 3 0
-90 0 -6 0 0 16 0 0 0 -14 0 6 0 0 0 0
-29 0 -3 0 0 17 0 3 0 -47 0 3 29 0 3 0
-90 0 -6 0 0 16 0 0 0 14 0 -6 0 0 0 0
-69 0 -9 0 0 23 0 3 0 21 0 -3 -21 0 3 0
-29 0 -3 0 0 17 0 3 0 47 0 -3 -29 0 -3 0
-69 0 9 0 0 23 0 -3 0 -21 0 -3 21 0 3 0
-29 0 3 0 0 17 0 -3 0 -47 0 -3 29 0 -3 0
-90 0 6 0 0 16 0 0 0 14 0 6 0 0 0 0
-69 0 9 0 0 23 0 -3 0 21 0 3 -21 0 -3 0
-29 0 3 0 0 17 0 -3 0 -33 0 3 -13 0 3 0
-69 0 9 0 0 9 0 3 0 -21 0 -3 -21 0 -3 0
-27 0 -9 0 0 9 0 3 0 -21 0 -3 21 0 3 0
-8 0 -6 0 0 10 0 0 0 -54 0 0 8 0 6 0
-8 0 -6 0 0 10 0 0 0 26 0 0 -8 0 6 0
-48 0 -12 0 0 16 0 0 0 28 0 0 0 0 0 0
-27 0 -9 0 0 9 0 3 0 21 0 3 -21 0 -3 0
-8 0 -6 0 0 10 0 0 0 -26 0 0 8 0 -6 0
-8 0 -6 0 0 10 0 0 0 54 0 0 -8 0 -6 0
-48 0 12 0 0 16 0 0 0 -28 0 0 0 0 0 0
-27 0 9 0 0 9 0 -3 0 -21 0 3 21 0 -3 0
-8 0 6 0 0 10 0 0 0 -54 0 0 8 0 -6 0
-8 0 6 0 0 10 0 0 0 26 0 0 -8 0 -6 0
-48 0 12 0 0 16 0 0 0 28 0 0 0 0 0 0
-27 0 9 0 0 9 0 -3 0 21 0 -3 -21 0 3 0
-8 0 6 0 0 10 0 0 0 -26 0 0 8 0 6 0
-6 0 -6 0 0 16 0 0 0 -14 0 -6 0 0 0 0
-6 0 0 0 0 2 0 0 0 0 0 -6 0 0 6 0
13 0 -3 0 0 17 0 -3 0 33 0 -3 -29 0 3 0
-6 0 0 0 0 2 0 0 0 0 0 6 0 0 -6 0
-42 0 -6 0 0 2 0 6 0 -14 0 6 -6 0 6 0
-66 0 0 0 0 10 0 0 0 8 0 6 -24 0 6 0
-42 0 0 0 0 2 0 0 0 0 0 6 -48 0 6 0
30 0 0 0 0 -6 0 0 0 -8 0 6 -24 0 6 0
-42 0 0 0 0 0 0 6 0 -16 0 6 -6 0 0 0
-42 0 0 0 0 16 0 6 0 0 0 6 -6 0 0 0
-45 0 -9 0 0 3 0 3 0 -45 0 3 -3 0 9 0
-45 0 -9 0 0 3 0 3 0 -13 0 3 -3 0 9 0
-21 0 -9 0 0 -5 0 3 0 -21 0 3 -27 0 9 0
51 0 -9 0 0 -13 0 3 0 -29 0 3 -3 0 9 0
-45 0 -9 0 0 -1 0 3 0 -45 0 3 -3 0 -3 0
-45 0 -9 0 0 31 0 3 0 -13 0 3 -3 0 -3 0
-24 0 -6 0 0 -8 0 6 0 -38 0 0 18 0 0 0
-5 0 -3 0 0 -7 0 3 0 -71 0 3 5 0 3 0
-3 0 15 0 0 -15 0 3 0 11 0 -3 -3 0 3 0
35 0 -3 0 0 -15 0 3 0 -31 0 3 -19 0 3 0
39 0 -3 0 0 -15 0 3 0 -31 0 -9 -3 0 3 0
51 0 -3 0 0 -15 0 3 0 -31 0 3 -3 0 3 0
-45 0 3 0 0 3 0 3 0 -17 0 3 -3 0 9 0
-5 0 -3 0 0 9 0 3 0 -39 0 3 -11 0 3 0
3 0 -3 0 0 17 0 3 0 -47 0 3 -3 0 3 0
-21 0 3 0 0 -5 0 3 0 7 0 3 -27 0 9 0
3 0 3 0 0 -13 0 3 0 -49 0 3 -3 0 9 0
0 0 -6 0 0 0 0 6 0 -30 0 0 -6 0 0 0
24 0 -6 0 0 8 0 6 0 -70 0 0 18 0 0 0
24 0 0 0 0 -6 0 6 0 -56 0 0 18 0 6 0
19 0 -3 0 0 -15 0 3 0 17 0 3 -19 0 3 0
19 0 -3 0 0 1 0 3 0 17 0 3 -35 0 3 0
21 0 15 0 0 -7 0 3 0 19 0 -3 -27 0 3 0
27 0 -3 0 0 -7 0 3 0 25 0 3 -27 0 3 0
59 0 -3 0 0 -7 0 3 0 -23 0 3 -11 0 3 0
63 0 -3 0 0 -7 0 3 0 -23 0 -9 -27 0 3 0
75 0 -3 0 0 -7 0 3 0 -23 0 3 -27 0 3 0
21 0 15 0 0 9 0 3 0 35 0 -3 -27 0 3 0
27 0 -3 0 0 9 0 3 0 41 0 3 -27 0 3 0
43 0 -3 0 0 -7 0 3 0 -23 0 3 5 0 3 0
43 0 -3 0 0 9 0 3 0 -23 0 3 -11 0 3 0
99 0 -3 0 0 1 0 3 0 -63 0 3 -3 0 3 0
-66 0 -6 0 0 24 0 0 0 22 0 -6 -24 0 0 0
-18 0 0 0 0 -6 0 0 0 40 0 -6 -24 0 -6 0
14 0 0 0 0 -6 0 0 0 -8 0 -6 -8 0 -6 0
-5 0 -3 0 0 9 0 3 0 55 0 -3 -37 0 -3 0
3 0 -3 0 0 17 0 3 0 63 0 -3 -45 0 -3 0
-42 0 0 0 0 16 0 -6 0 0 0 -6 -6 0 0 0
-66 0 0 0 0 6 0 0 0 -24 0 -6 -24 0 6 0
-45 0 -9 0 0 17 0 -3 0 -3 0 -3 -3 0 -3 0
-45 0 -9 0 0 17 0 -3 0 29 0 -3 -3 0 -3 0
-21 0 -9 0 0 9 0 -3 0 21 0 -3 -27 0 -3 0
51 0 -9 0 0 1 0 -3 0 13 0 -3 -3 0 -3 0
-45 0 -9 0 0 13 0 -3 0 -3 0 -3 -3 0 9 0
-21 0 -9 0 0 21 0 -3 0 5 0 -3 -27 0 9 0
-45 0 3 0 0 13 0 -3 0 -31 0 -3 -3 0 9 0
-5 0 -3 0 0 7 0 -3 0 -57 0 -3 5 0 3 0
-3 0 15 0 0 -1 0 -3 0 -59 0 3 -3 0 3 0
35 0 -3 0 0 -1 0 -3 0 -17 0 -3 -19 0 3 0
39 0 -3 0 0 -1 0 -3 0 -17 0 9 -3 0 3 0
51 0 -3 0 0 -1 0 -3 0 -17 0 -3 -3 0 3 0
-5 0 -3 0 0 23 0 -3 0 -25 0 -3 -11 0 3 0
24 0 -6 0 0 8 0 -6 0 -42 0 0 18 0 0 0
72 0 -6 0 0 8 0 -6 0 6 0 0 18 0 0 0
19 0 -3 0 0 -1 0 -3 0 31 0 -3 -19 0 3 0
27 0 -3 0 0 7 0 -3 0 39 0 -3 -27 0 3 0
59 0 -3 0 0 7 0 -3 0 -9 0 -3 -11 0 3 0
63 0 -3 0 0 7 0 -3 0 -9 0 9 -27 0 3 0
75 0 -3 0 0 7 0 -3 0 -9 0 -3 -27 0 3 0
43 0 -3 0 0 7 0 -3 0 -9 0 -3 5 0 3 0
-18 0 6 0 0 8 0 0 0 26 0 -6 -24 0 0 0
-45 0 3 0 0 33 0 -3 0 -15 0 -3 -3 0 -3 0
-24 0 0 0 0 10 0 -6 0 -24 0 0 18 0 -6 0
51 0 3 0 0 17 0 -3 0 -31 0 -3 -3 0 -3 0
-5 0 3 0 0 9 0 -3 0 -39 0 -3 -11 0 -3 0
-5 0 3 0 0 9 0 -3 0 41 0 -3 5 0 -3 0
-5 0 3 0 0 25 0 -3 0 -39 0 -3 5 0 -3 0
3 0 3 0 0 17 0 -3 0 -47 0 -3 -3 0 -3 0
35 0 3 0 0 17 0 -3 0 1 0 -3 -19 0 -3 0
35 0 3 0 0 17 0 -3 0 1 0 -3 13 0 -3 0
51 0 3 0 0 17 0 -3 0 1 0 -3 -3 0 -3 0
3 0 9 0 0 15 0 -3 0 19 0 -3 -3 0 3 0
51 0 9 0 0 15 0 -3 0 -29 0 -3 -3 0 3 0
72 0 0 0 0 -6 0 -6 0 -8 0 0 18 0 -6 0
0 0 6 0 0 16 0 -6 0 -14 0 0 -6 0 0 0
72 0 6 0 0 8 0 -6 0 -22 0 0 18 0 0 0
27 0 3 0 0 -7 0 -3 0 25 0 -3 -27 0 -3 0
59 0 3 0 0 -7 0 -3 0 -23 0 -3 -11 0 -3 0
21 0 -15 0 0 9 0 -3 0 35 0 3 -27 0 -3 0
27 0 3 0 0 9 0 -3 0 41 0 -3 -27 0 -3 0
43 0 3 0 0 -7 0 -3 0 -23 0 -3 5 0 -3 0
43 0 3 0 0 9 0 -3 0 -7 0 -3 5 0 -3 0
75 0 3 0 0 9 0 -3 0 -55 0 -3 21 0 -3 0
43 0 3 0 0 9 0 -3 0 -23 0 -3 -11 0 -3 0
75 0 3 0 0 9 0 -3 0 25 0 -3 -27 0 -3 0
147 0 3 0 0 1 0 -3 0 -15 0 -3 -3 0 -3 0
-66 0 6 0 0 24 0 0 0 22 0 6 -24 0 0 0
-42 0 6 0 0 16 0 0 0 14 0 6 -48 0 0 0
30 0 6 0 0 8 0 0 0 6 0 6 -24 0 0 0
3 0 3 0 0 17 0 -3 0 63 0 3 -45 0 3 0
35 0 3 0 0 17 0 -3 0 15 0 3 -29 0 3 0
51 0 3 0 0 17 0 -3 0 15 0 3 -45 0 3 0
-45 0 -3 0 0 13 0 3 0 -17 0 -3 -45 0 9 0
-42 0 6 0 0 14 0 6 0 -2 0 6 -6 0 -6 0
-45 0 -3 0 0 13 0 3 0 -31 0 3 -3 0 -9 0
-45 0 9 0 0 13 0 3 0 -3 0 3 -3 0 -9 0
-24 0 0 0 0 6 0 6 0 -24 0 0 18 0 -6 0
-24 0 6 0 0 -8 0 6 0 -10 0 0 18 0 0 0
-5 0 3 0 0 7 0 3 0 -57 0 3 5 0 -3 0
35 0 3 0 0 -1 0 3 0 -17 0 3 -19 0 -3 0
39 0 3 0 0 -1 0 3 0 -17 0 -9 -3 0 -3 0
51 0 3 0 0 -1 0 3 0 -17 0 3 -3 0 -3 0
-45 0 9 0 0 17 0 3 0 -3 0 3 -3 0 3 0
-21 0 9 0 0 -7 0 3 0 5 0 3 -27 0 3 0
-21 0 9 0 0 9 0 3 0 21 0 3 -27 0 3 0
3 0 9 0 0 1 0 3 0 -35 0 3 -3 0 3 0
39 0 9 0 0 1 0 3 0 13 0 -9 -3 0 3 0
51 0 9 0 0 1 0 3 0 13 0 3 -3 0 3 0
0 0 6 0 0 0 0 6 0 -2 0 0 -6 0 0 0
19 0 3 0 0 -1 0 3 0 31 0 3 -19 0 -3 0
21 0 21 0 0 7 0 3 0 33 0 -3 -27 0 -3 0
27 0 3 0 0 7 0 3 0 39 0 3 -27 0 -3 0
59 0 3 0 0 7 0 3 0 -9 0 3 -11 0 -3 0
43 0 3 0 0 7 0 3 0 -9 0 3 5 0 -3 0
-3 0 -9 0 0 17 0 3 0 -45 0 -3 -3 0 3 0
-3 0 -3 0 0 3 0 3 0 -31 0 -3 -3 0 9 0
18 0 12 0 0 10 0 0 0 4 0 -6 -24 0 6 0
72 0 -6 0 0 10 0 0 0 -38 0 0 -24 0 6 0
-24 0 -6 0 0 26 0 0 0 10 0 0 -24 0 6 0
-3 0 -9 0 0 17 0 3 0 -13 0 -3 -3 0 3 0
-3 0 -3 0 0 3 0 3 0 1 0 -3 -3 0 9 0
16 0 -6 0 0 2 0 0 0 34 0 0 -16 0 6 0
16 0 -6 0 0 18 0 0 0 34 0 0 -32 0 6 0
18 0 12 0 0 10 0 0 0 36 0 -6 -24 0 6 0
24 0 -6 0 0 10 0 0 0 -54 0 0 -24 0 6 0
24 0 -6 0 0 10 0 0 0 42 0 0 -24 0 6 0
72 0 -6 0 0 10 0 0 0 -6 0 0 -24 0 6 0
45 0 -9 0 0 1 0 3 0 19 0 -3 -3 0 3 0
93 0 -9 0 0 1 0 3 0 -29 0 -3 -3 0 3 0
93 0 -3 0 0 -13 0 3 0 -15 0 -3 -3 0 9 0
42 0 12 0 0 2 0 0 0 28 0 -6 -48 0 6 0
48 0 -6 0 0 2 0 0 0 34 0 0 -48 0 6 0
64 0 -6 0 0 -14 0 0 0 -30 0 0 -16 0 6 0
64 0 -6 0 0 2 0 0 0 -14 0 0 -16 0 6 0
96 0 -6 0 0 2 0 0 0 -62 0 0 0 0 6 0
64 0 -6 0 0 2 0 0 0 -30 0 0 -32 0 6 0
114 0 12 0 0 -6 0 0 0 20 0 -6 -24 0 6 0
-24 0 -12 0 0 24 0 0 0 36 0 0 -24 0 0 0
0 0 -12 0 0 16 0 0 0 28 0 0 -48 0 0 0
-24 0 -6 0 0 26 0 0 0 6 0 0 -24 0 -6 0
-3 0 -9 0 0 3 0 -3 0 -3 0 3 -3 0 -9 0
-24 0 -6 0 0 26 0 0 0 38 0 0 -24 0 -6 0
-3 0 -9 0 0 3 0 -3 0 29 0 3 -3 0 -9 0
16 0 -6 0 0 2 0 0 0 62 0 0 -16 0 -6 0
24 0 -6 0 0 10 0 0 0 70 0 0 -24 0 -6 0
56 0 -6 0 0 10 0 0 0 22 0 0 -8 0 -6 0
72 0 -6 0 0 10 0 0 0 22 0 0 -24 0 -6 0
93 0 -9 0 0 -13 0 -3 0 13 0 3 -3 0 -9 0
45 0 -3 0 0 -13 0 3 0 47 0 3 -45 0 -9 0
48 0 -6 0 0 2 0 0 0 62 0 0 -48 0 -6 0
64 0 -6 0 0 -14 0 0 0 -2 0 0 -16 0 -6 0
64 0 -6 0 0 2 0 0 0 14 0 0 -16 0 -6 0
96 0 -6 0 0 2 0 0 0 -34 0 0 0 0 -6 0
-24 0 0 0 0 20 0 0 0 -24 0 0 -24 0 12 0
-3 0 -3 0 0 13 0 -3 0 -17 0 3 -3 0 9 0
72 0 -6 0 0 6 0 0 0 -10 0 0 -24 0 6 0
21 0 -9 0 0 7 0 -3 0 5 0 3 -27 0 3 0
48 0 -6 0 0 14 0 0 0 46 0 0 -48 0 6 0
72 0 6 0 0 -22 0 0 0 -10 0 0 -24 0 6 0
72 0 6 0 0 6 0 0 0 -38 0 0 -24 0 6 0
-3 0 9 0 0 -1 0 3 0 -3 0 -3 -3 0 -3 0
93 0 -3 0 0 -15 0 -3 0 -17 0 3 -3 0 -3 0
18 0 -6 0 0 6 0 6 0 -38 0 -6 18 0 -6 0
18 0 0 0 0 -8 0 6 0 -24 0 -6 18 0 0 0
93 0 -3 0 0 -1 0 3 0 -31 0 -3 -3 0 -3 0
18 0 0 0 0 6 0 0 0 -24 0 6 -24 0 6 0
37 0 3 0 0 -7 0 3 0 -57 0 -3 5 0 3 0
77 0 3 0 0 -15 0 3 0 -17 0 -3 -19 0 3 0
93 0 3 0 0 -15 0 3 0 -17 0 -3 -3 0 3 0
37 0 3 0 0 7 0 -3 0 -71 0 3 5 0 3 0
77 0 3 0 0 -1 0 -3 0 -31 0 3 -19 0 3 0
93 0 3 0 0 -1 0 -3 0 -31 0 3 -3 0 3 0
114 0 -18 0 0 -8 0 0 0 18 0 6 -24 0 0 0
156 0 0 0 0 -8 0 0 0 -24 0 12 -24 0 0 0
-24 0 6 0 0 26 0 0 0 6 0 0 -24 0 6 0
-3 0 3 0 0 3 0 -3 0 -31 0 3 -3 0 -9 0
-3 0 9 0 0 17 0 -3 0 -45 0 3 -3 0 -3 0
-3 0 9 0 0 3 0 3 0 -3 0 -3 -3 0 9 0
16 0 6 0 0 18 0 0 0 30 0 0 -32 0 6 0
72 0 6 0 0 10 0 0 0 -10 0 0 -24 0 6 0
93 0 -3 0 0 17 0 -3 0 -17 0 3 -3 0 -3 0
-3 0 3 0 0 3 0 -3 0 1 0 3 -3 0 -9 0
-3 0 9 0 0 17 0 -3 0 -13 0 3 -3 0 -3 0
16 0 6 0 0 2 0 0 0 34 0 0 -16 0 -6 0
16 0 6 0 0 18 0 0 0 34 0 0 -32 0 -6 0
18 0 -12 0 0 10 0 0 0 36 0 6 -24 0 -6 0
24 0 6 0 0 10 0 0 0 42 0 0 -24 0 -6 0
56 0 6 0 0 10 0 0 0 -6 0 0 -8 0 -6 0
-24 0 12 0 0 24 0 0 0 36 0 0 -24 0 0 0
-3 0 9 0 0 17 0 -3 0 29 0 -3 -45 0 3 0
16 0 6 0 0 2 0 0 0 -18 0 0 -32 0 6 0
24 0 6 0 0 10 0 0 0 -26 0 0 -24 0 6 0
56 0 6 0 0 10 0 0 0 22 0 0 -40 0 6 0
72 0 6 0 0 10 0 0 0 22 0 0 -24 0 6 0
18 0 0 0 0 10 0 0 0 8 0 -6 -24 0 6 0
37 0 -3 0 0 9 0 -3 0 41 0 -3 -37 0 3 0
18 0 0 0 0 10 0 0 0 8 0 6 -24 0 -6 0
21 0 -3 0 0 25 0 -3 0 23 0 3 -27 0 -3 0
37 0 -3 0 0 9 0 -3 0 -25 0 3 -11 0 -3 0
45 0 -3 0 0 17 0 -3 0 -33 0 3 -3 0 -3 0
77 0 -3 0 0 17 0 -3 0 15 0 3 -19 0 -3 0
93 0 -3 0 0 17 0 -3 0 15 0 3 -3 0 -3 0
37 0 3 0 0 9 0 3 0 41 0 3 -37 0 -3 0
37 0 3 0 0 9 0 3 0 -25 0 -3 -11 0 3 0
45 0 3 0 0 -13 0 -3 0 33 0 3 -3 0 -9 0
93 0 3 0 0 -13 0 -3 0 -15 0 3 -3 0 -9 0
21 0 9 0 0 9 0 -3 0 -21 0 3 -27 0 -3 0
45 0 9 0 0 1 0 -3 0 19 0 3 -3 0 -3 0
93 0 9 0 0 1 0 -3 0 -29 0 3 -3 0 -3 0
42 0 -12 0 0 2 0 0 0 28 0 6 -48 0 -6 0
114 0 -12 0 0 -6 0 0 0 20 0 6 -24 0 -6 0
0 0 12 0 0 16 0 0 0 28 0 0 -48 0 0 0
21 0 9 0 0 -5 0 3 0 21 0 -3 -27 0 9 0
93 0 9 0 0 -13 0 3 0 13 0 -3 -3 0 9 0
45 0 9 0 0 1 0 -3 0 61 0 -3 -45 0 3 0
48 0 6 0 0 -14 0 0 0 46 0 0 -48 0 6 0
48 0 6 0 0 2 0 0 0 62 0 0 -48 0 6 0
96 0 6 0 0 2 0 0 0 14 0 0 -48 0 6 0
64 0 6 0 0 -14 0 0 0 -2 0 0 -16 0 6 0
64 0 6 0 0 2 0 0 0 14 0 0 -16 0 6 0
96 0 6 0 0 2 0 0 0 -34 0 0 0 0 6 0
64 0 6 0 0 2 0 0 0 -2 0 0 -32 0 6 0
40 0 6 0 0 6 0 0 0 10 0 0 -40 0 6 0
56 0 6 0 0 6 0 0 0 -22 0 0 -24 0 6 0
42 0 0 0 0 2 0 0 0 0 0 -6 -48 0 6 0
66 0 0 0 0 -6 0 0 0 40 0 -6 -24 0 6 0
114 0 0 0 0 -6 0 0 0 -8 0 -6 -24 0 6 0
66 0 0 0 0 -6 0 0 0 40 0 6 -24 0 -6 0
114 0 0 0 0 -6 0 0 0 -8 0 6 -24 0 -6 0
42 0 0 0 0 0 0 -6 0 -16 0 6 -6 0 0 0
61 0 -3 0 0 1 0 -3 0 31 0 3 -35 0 -3 0
69 0 -3 0 0 -7 0 -3 0 39 0 3 -27 0 -3 0
101 0 -3 0 0 -7 0 -3 0 -9 0 3 -11 0 -3 0
117 0 -3 0 0 -7 0 -3 0 -9 0 3 -27 0 -3 0
69 0 -3 0 0 9 0 -3 0 55 0 3 -27 0 -3 0
117 0 -3 0 0 9 0 -3 0 7 0 3 -27 0 -3 0
85 0 -3 0 0 -7 0 -3 0 -9 0 3 5 0 -3 0
117 0 -3 0 0 9 0 -3 0 -41 0 3 21 0 -3 0
85 0 -3 0 0 9 0 -3 0 -9 0 3 -11 0 -3 0
117 0 -3 0 0 9 0 -3 0 39 0 3 -27 0 -3 0
141 0 -3 0 0 1 0 -3 0 -49 0 3 -3 0 -3 0
42 0 0 0 0 0 0 6 0 -16 0 -6 -6 0 0 0
69 0 -3 0 0 7 0 3 0 25 0 -3 -27 0 -3 0
61 0 3 0 0 -15 0 3 0 31 0 -3 -19 0 3 0
61 0 3 0 0 1 0 3 0 31 0 -3 -35 0 3 0
69 0 3 0 0 -7 0 3 0 39 0 -3 -27 0 3 0
101 0 3 0 0 -7 0 3 0 -9 0 -3 -11 0 3 0
117 0 3 0 0 -7 0 3 0 -9 0 -3 -27 0 3 0
85 0 3 0 0 -7 0 3 0 -9 0 -3 5 0 3 0
42 0 6 0 0 14 0 -6 0 -30 0 6 -6 0 6 0
61 0 3 0 0 -1 0 -3 0 17 0 3 -19 0 3 0
69 0 3 0 0 7 0 -3 0 25 0 3 -27 0 3 0
101 0 3 0 0 7 0 -3 0 -23 0 3 -11 0 3 0
85 0 3 0 0 7 0 -3 0 -23 0 3 5 0 3 0
88 0 0 0 0 -8 0 0 0 72 0 0 -40 0 0 0
-48 0 0 0 0 2 0 6 0 16 0 0 6 0 -6 0
-29 0 -3 0 0 1 0 3 0 -17 0 -3 19 0 -3 0
-29 0 -3 0 0 15 0 -3 0 -31 0 3 19 0 -3 0
-48 0 6 0 0 16 0 6 0 2 0 0 6 0 0 0
13 0 -3 0 0 1 0 -3 0 -31 0 -3 19 0 3 0
53 0 -3 0 0 9 0 -3 0 9 0 -3 11 0 3 0
13 0 3 0 0 1 0 3 0 -31 0 3 19 0 -3 0
13 0 3 0 0 15 0 -3 0 -17 0 -3 19 0 -3 0
-66 0 -6 0 0 24 0 0 0 -22 0 6 24 0 0 0
-26 0 -6 0 0 2 0 6 0 -18 0 -6 -10 0 -6 0
-24 0 12 0 0 -6 0 6 0 -20 0 0 -18 0 -6 0
14 0 -6 0 0 -6 0 6 0 22 0 -6 -2 0 -6 0
18 0 -6 0 0 -6 0 6 0 22 0 6 -18 0 -6 0
-66 0 0 0 0 10 0 0 0 -8 0 -6 24 0 -6 0
-42 0 0 0 0 16 0 6 0 0 0 -6 6 0 0 0
-45 0 -9 0 0 3 0 3 0 13 0 -3 3 0 -9 0
-45 0 -9 0 0 3 0 3 0 45 0 -3 3 0 -9 0
3 0 -9 0 0 15 0 3 0 -19 0 -3 3 0 3 0
-24 0 -6 0 0 -8 0 6 0 38 0 0 -18 0 0 0
-3 0 15 0 0 -15 0 3 0 -11 0 3 3 0 -3 0
51 0 -3 0 0 -15 0 3 0 31 0 -3 3 0 -3 0
-45 0 3 0 0 3 0 3 0 -15 0 -3 3 0 -9 0
-24 0 0 0 0 10 0 6 0 -8 0 0 -18 0 -6 0
-5 0 -3 0 0 9 0 3 0 -41 0 -3 -5 0 -3 0
-45 0 3 0 0 3 0 3 0 17 0 -3 3 0 -9 0
-24 0 0 0 0 10 0 6 0 24 0 0 -18 0 -6 0
-21 0 3 0 0 -5 0 3 0 -7 0 -3 27 0 -9 0
0 0 -6 0 0 0 0 6 0 30 0 0 6 0 0 0
0 0 0 0 0 -14 0 6 0 16 0 0 6 0 -6 0
0 0 0 0 0 2 0 6 0 0 0 0 6 0 -6 0
72 0 0 0 0 -6 0 6 0 8 0 0 -18 0 -6 0
19 0 -3 0 0 -15 0 3 0 -17 0 -3 19 0 -3 0
27 0 -3 0 0 -7 0 3 0 -25 0 -3 27 0 -3 0
59 0 -3 0 0 -7 0 3 0 23 0 -3 11 0 -3 0
27 0 -3 0 0 9 0 3 0 -41 0 -3 27 0 -3 0
43 0 -3 0 0 -7 0 3 0 23 0 -3 -5 0 -3 0
43 0 -3 0 0 9 0 3 0 7 0 -3 -5 0 -3 0
87 0 -3 0 0 1 0 3 0 -33 0 9 3 0 -3 0
-42 0 -6 0 0 14 0 -6 0 2 0 6 6 0 -6 0
-42 0 -6 0 0 30 0 -6 0 -14 0 6 6 0 -6 0
-24 0 12 0 0 22 0 -6 0 36 0 0 -18 0 -6 0
-66 0 0 0 0 24 0 -6 0 -8 0 6 -18 0 0 0
-42 0 0 0 0 16 0 -6 0 0 0 6 6 0 0 0
-45 0 -9 0 0 17 0 -3 0 -29 0 3 3 0 3 0
-45 0 -9 0 0 17 0 -3 0 3 0 3 3 0 3 0
51 0 -9 0 0 1 0 -3 0 -13 0 3 3 0 3 0
-45 0 -9 0 0 13 0 -3 0 3 0 3 3 0 -9 0
-21 0 -9 0 0 37 0 -3 0 -21 0 3 27 0 -9 0
-45 0 3 0 0 13 0 -3 0 31 0 3 3 0 -9 0
39 0 -3 0 0 -1 0 -3 0 17 0 -9 3 0 -3 0
51 0 -3 0 0 -1 0 -3 0 17 0 3 3 0 -3 0
-24 0 -6 0 0 24 0 -6 0 -22 0 0 -18 0 0 0
-24 0 -6 0 0 24 0 -6 0 10 0 0 -18 0 0 0
-21 0 3 0 0 21 0 -3 0 23 0 3 27 0 -9 0
0 0 -6 0 0 16 0 -6 0 -14 0 0 6 0 0 0
18 0 12 0 0 8 0 -6 0 36 0 -6 -18 0 0 0
72 0 -6 0 0 8 0 -6 0 -6 0 0 -18 0 0 0
0 0 0 0 0 14 0 -6 0 16 0 0 6 0 -6 0
19 0 -3 0 0 -1 0 -3 0 -31 0 3 19 0 -3 0
27 0 -3 0 0 7 0 -3 0 -39 0 3 27 0 -3 0
59 0 -3 0 0 7 0 -3 0 9 0 3 11 0 -3 0
27 0 -3 0 0 23 0 -3 0 -55 0 3 27 0 -3 0
43 0 -3 0 0 7 0 -3 0 9 0 3 -5 0 -3 0
-66 0 6 0 0 24 0 0 0 -22 0 -6 24 0 0 0
-5 0 3 0 0 9 0 -3 0 -55 0 -3 37 0 -3 0
-45 0 9 0 0 31 0 -3 0 13 0 3 3 0 -3 0
-24 0 0 0 0 10 0 -6 0 -8 0 0 -18 0 6 0
-24 0 6 0 0 24 0 -6 0 6 0 0 -18 0 0 0
-5 0 3 0 0 9 0 -3 0 -41 0 3 -5 0 3 0
3 0 3 0 0 17 0 -3 0 -49 0 3 3 0 3 0
35 0 3 0 0 17 0 -3 0 -1 0 3 -13 0 3 0
51 0 3 0 0 17 0 -3 0 -1 0 3 3 0 3 0
-24 0 0 0 0 10 0 -6 0 24 0 0 -18 0 6 0
-24 0 6 0 0 24 0 -6 0 38 0 0 -18 0 0 0
-5 0 9 0 0 7 0 -3 0 -11 0 3 -5 0 -3 0
39 0 9 0 0 15 0 -3 0 29 0 -9 3 0 -3 0
56 0 0 0 0 -6 0 -6 0 8 0 0 -34 0 6 0
72 0 0 0 0 -6 0 -6 0 8 0 0 -18 0 6 0
0 0 6 0 0 16 0 -6 0 14 0 0 6 0 0 0
24 0 6 0 0 8 0 -6 0 -26 0 0 -18 0 0 0
72 0 6 0 0 8 0 -6 0 22 0 0 -18 0 0 0
27 0 3 0 0 9 0 -3 0 -41 0 3 27 0 3 0
75 0 3 0 0 9 0 -3 0 55 0 3 -21 0 3 0
-24 0 0 0 0 6 0 6 0 24 0 0 -18 0 6 0
-24 0 6 0 0 -8 0 6 0 10 0 0 -18 0 0 0
-3 0 21 0 0 -1 0 3 0 -25 0 3 3 0 3 0
51 0 3 0 0 -1 0 3 0 17 0 -3 3 0 3 0
-45 0 9 0 0 17 0 3 0 -29 0 -3 3 0 -3 0
-45 0 9 0 0 17 0 3 0 3 0 -3 3 0 -3 0
-21 0 9 0 0 9 0 3 0 -21 0 -3 27 0 -3 0
3 0 9 0 0 1 0 3 0 -61 0 -3 3 0 -3 0
51 0 9 0 0 1 0 3 0 -13 0 -3 3 0 -3 0
0 0 6 0 0 0 0 6 0 2 0 0 6 0 0 0
19 0 3 0 0 -1 0 3 0 -31 0 -3 19 0 3 0
27 0 3 0 0 7 0 3 0 -39 0 -3 27 0 3 0
35 0 3 0 0 -1 0 3 0 1 0 -3 3 0 3 0
43 0 3 0 0 7 0 3 0 9 0 -3 -5 0 3 0
24 0 -12 0 0 8 0 0 0 -68 0 0 24 0 0 0
-3 0 -9 0 0 3 0 -3 0 -29 0 -3 3 0 9 0
16 0 -6 0 0 2 0 0 0 -62 0 0 16 0 6 0
24 0 -6 0 0 10 0 0 0 -70 0 0 24 0 6 0
56 0 -6 0 0 10 0 0 0 -22 0 0 8 0 6 0
-24 0 -6 0 0 26 0 0 0 -10 0 0 24 0 -6 0
-24 0 0 0 0 -4 0 0 0 -8 0 0 24 0 -12 0
-3 0 -9 0 0 17 0 3 0 13 0 3 3 0 -3 0
-3 0 -3 0 0 3 0 3 0 -1 0 3 3 0 -9 0
16 0 -6 0 0 18 0 0 0 -34 0 0 32 0 -6 0
18 0 12 0 0 10 0 0 0 -36 0 6 24 0 -6 0
24 0 -6 0 0 10 0 0 0 -42 0 0 24 0 -6 0
56 0 -6 0 0 10 0 0 0 6 0 0 8 0 -6 0
72 0 -6 0 0 10 0 0 0 6 0 0 24 0 -6 0
-3 0 -3 0 0 3 0 3 0 31 0 3 3 0 -9 0
72 0 0 0 0 -20 0 0 0 8 0 0 24 0 -12 0
45 0 -9 0 0 1 0 3 0 -19 0 3 3 0 -3 0
21 0 -3 0 0 -5 0 3 0 7 0 3 27 0 -9 0
45 0 -3 0 0 -13 0 3 0 -33 0 3 3 0 -9 0
93 0 -3 0 0 -13 0 3 0 15 0 3 3 0 -9 0
-3 0 -9 0 0 -1 0 -3 0 3 0 -3 3 0 -3 0
-3 0 -3 0 0 13 0 -3 0 17 0 -3 3 0 -9 0
-3 0 9 0 0 -1 0 3 0 3 0 3 3 0 3 0
18 0 0 0 0 6 0 0 0 24 0 -6 24 0 -6 0
93 0 3 0 0 -15 0 3 0 17 0 3 3 0 -3 0
18 0 6 0 0 6 0 -6 0 38 0 -6 -18 0 -6 0
37 0 3 0 0 7 0 -3 0 71 0 -3 -5 0 -3 0
93 0 3 0 0 -1 0 -3 0 31 0 -3 3 0 -3 0
-3 0 9 0 0 3 0 3 0 -29 0 3 3 0 -9 0
16 0 6 0 0 2 0 0 0 -62 0 0 16 0 -6 0
24 0 6 0 0 10 0 0 0 -70 0 0 24 0 -6 0
56 0 6 0 0 10 0 0 0 -22 0 0 8 0 -6 0
72 0 6 0 0 10 0 0 0 -22 0 0 24 0 -6 0
-3 0 9 0 0 17 0 -3 0 13 0 -3 3 0 3 0
16 0 6 0 0 2 0 0 0 -34 0 0 16 0 6 0
24 0 6 0 0 10 0 0 0 -42 0 0 24 0 6 0
18 0 -6 0 0 10 0 -6 0 -22 0 -6 -18 0 6 0
18 0 0 0 0 24 0 -6 0 -8 0 -6 -18 0 0 0
37 0 -3 0 0 9 0 -3 0 -55 0 -3 -5 0 3 0
45 0 -3 0 0 17 0 -3 0 -63 0 -3 3 0 3 0
93 0 -3 0 0 17 0 -3 0 -15 0 -3 3 0 3 0
21 0 9 0 0 -5 0 3 0 -21 0 3 27 0 -9 0
93 0 9 0 0 -13 0 3 0 -13 0 3 3 0 -9 0
48 0 6 0 0 -14 0 0 0 -46 0 0 48 0 -6 0
64 0 6 0 0 -14 0 0 0 2 0 0 16 0 -6 0
64 0 6 0 0 2 0 0 0 -14 0 0 16 0 -6 0
96 0 6 0 0 2 0 0 0 34 0 0 0 0 -6 0
45 0 9 0 0 1 0 -3 0 -19 0 -3 3 0 3 0
42 0 -6 0 0 2 0 -6 0 -14 0 -6 6 0 6 0
42 0 0 0 0 0 0 -6 0 16 0 -6 6 0 0 0
42 0 0 0 0 16 0 -6 0 0 0 -6 6 0 0 0
61 0 -3 0 0 1 0 -3 0 -31 0 -3 35 0 3 0
69 0 -3 0 0 -7 0 -3 0 -39 0 -3 27 0 3 0
101 0 -3 0 0 -7 0 -3 0 9 0 -3 11 0 3 0
69 0 -3 0 0 9 0 -3 0 -55 0 -3 27 0 3 0
85 0 -3 0 0 -7 0 -3 0 9 0 -3 -5 0 3 0
85 0 -3 0 0 9 0 -3 0 -7 0 -3 -5 0 3 0
117 0 -3 0 0 9 0 -3 0 41 0 -3 -21 0 3 0
42 0 6 0 0 -14 0 6 0 2 0 6 6 0 -6 0
42 0 6 0 0 2 0 6 0 -14 0 6 6 0 -6 0
61 0 3 0 0 -15 0 3 0 -31 0 3 19 0 -3 0
69 0 3 0 0 -7 0 3 0 -39 0 3 27 0 -3 0
101 0 3 0 0 -7 0 3 0 9 0 3 11 0 -3 0
85 0 3 0 0 -7 0 3 0 9 0 3 -5 0 -3 0
61 0 3 0 0 -1 0 -3 0 -17 0 -3 19 0 -3 0
69 0 3 0 0 7 0 -3 0 -25 0 -3 27 0 -3 0
77 0 3 0 0 -1 0 -3 0 15 0 -3 3 0 -3 0
85 0 3 0 0 7 0 -3 0 23 0 -3 -5 0 -3 0
88 0 0 0 0 -8 0 0 0 -72 0 0 40 0 0 0
-42 0 -6 0 0 0 0 0 0 -46 0 6 0 0 0 0
-42 0 -6 0 0 32 0 0 0 -14 0 6 0 0 0 0
-18 0 -6 0 0 8 0 0 0 -38 0 6 -24 0 0 0
-18 0 -6 0 0 24 0 0 0 -22 0 6 -24 0 0 0
6 0 -6 0 0 0 0 0 0 -30 0 6 0 0 0 0
6 0 -6 0 0 16 0 0 0 -14 0 6 0 0 0 0
-42 0 0 0 0 18 0 0 0 0 0 6 0 0 6 0
-18 0 0 0 0 10 0 0 0 -8 0 6 -24 0 6 0
54 0 0 0 0 2 0 0 0 -16 0 6 0 0 6 0
-18 0 0 0 0 10 0 0 0 24 0 6 -24 0 6 0
6 0 0 0 0 2 0 0 0 -32 0 6 0 0 6 0
6 0 0 0 0 2 0 0 0 0 0 6 0 0 6 0
-18 0 0 0 0 8 0 6 0 -24 0 6 18 0 0 0
6 0 0 0 0 0 0 6 0 0 0 6 -6 0 0 0
3 0 -9 0 0 3 0 3 0 -29 0 3 -3 0 9 0
-21 0 -9 0 0 7 0 3 0 -53 0 3 21 0 -3 0
3 0 -9 0 0 -1 0 3 0 3 0 3 -3 0 -3 0
3 0 -9 0 0 15 0 3 0 -45 0 3 -3 0 -3 0
27 0 -9 0 0 -9 0 3 0 -21 0 3 21 0 -3 0
27 0 -9 0 0 7 0 3 0 -37 0 3 21 0 -3 0
51 0 -9 0 0 -1 0 3 0 19 0 3 -3 0 -3 0
87 0 -9 0 0 -1 0 3 0 -29 0 -9 -3 0 -3 0
99 0 -9 0 0 -1 0 3 0 -29 0 3 -3 0 -3 0
99 0 -3 0 0 -15 0 3 0 17 0 3 -3 0 3 0
83 0 -3 0 0 -15 0 3 0 17 0 3 -19 0 3 0
3 0 3 0 0 -13 0 3 0 -17 0 3 -3 0 9 0
3 0 3 0 0 3 0 3 0 -1 0 3 -3 0 9 0
19 0 3 0 0 -13 0 3 0 -49 0 3 13 0 9 0
27 0 3 0 0 -5 0 3 0 -57 0 3 21 0 9 0
24 0 -6 0 0 8 0 6 0 -38 0 0 18 0 0 0
24 0 0 0 0 -6 0 6 0 -24 0 0 18 0 6 0
43 0 -3 0 0 -7 0 3 0 -71 0 3 -11 0 3 0
43 0 -3 0 0 9 0 3 0 -71 0 3 5 0 3 0
43 0 -3 0 0 9 0 3 0 9 0 3 -11 0 3 0
45 0 15 0 0 1 0 3 0 11 0 -3 -3 0 3 0
83 0 -3 0 0 1 0 3 0 -31 0 3 -19 0 3 0
83 0 -3 0 0 1 0 3 0 -31 0 3 13 0 3 0
87 0 -3 0 0 1 0 3 0 -31 0 -9 -3 0 3 0
99 0 -3 0 0 1 0 3 0 -31 0 3 -3 0 3 0
43 0 -3 0 0 9 0 3 0 -55 0 3 -11 0 3 0
27 0 3 0 0 -5 0 3 0 23 0 3 -27 0 9 0
51 0 3 0 0 -13 0 3 0 -33 0 3 -3 0 9 0
48 0 -6 0 0 -16 0 6 0 -30 0 0 -6 0 0 0
48 0 -6 0 0 0 0 6 0 -14 0 0 -6 0 0 0
48 0 0 0 0 -14 0 6 0 0 0 0 -6 0 6 0
72 0 0 0 0 -22 0 6 0 -56 0 0 18 0 6 0
72 0 0 0 0 -6 0 6 0 -40 0 0 18 0 6 0
67 0 -3 0 0 -15 0 3 0 -63 0 3 13 0 3 0
67 0 -3 0 0 1 0 3 0 -63 0 3 29 0 3 0
75 0 -3 0 0 -7 0 3 0 -71 0 3 21 0 3 0
107 0 -3 0 0 -7 0 3 0 -23 0 3 5 0 3 0
111 0 -3 0 0 -7 0 3 0 -23 0 -9 21 0 3 0
69 0 15 0 0 -7 0 3 0 35 0 -3 -27 0 3 0
111 0 -3 0 0 -7 0 3 0 -7 0 -9 -27 0 3 0
123 0 -3 0 0 -7 0 3 0 -7 0 3 -27 0 3 0
91 0 -3 0 0 -7 0 3 0 -23 0 3 -11 0 3 0
123 0 -3 0 0 -7 0 3 0 25 0 3 -27 0 3 0
67 0 -3 0 0 1 0 3 0 -47 0 3 13 0 3 0
-18 0 -6 0 0 10 0 6 0 22 0 -6 -18 0 -6 0
6 0 -6 0 0 -14 0 6 0 14 0 -6 6 0 -6 0
-18 0 -6 0 0 8 0 0 0 -10 0 -6 -24 0 0 0
-18 0 -6 0 0 24 0 0 0 6 0 -6 -24 0 0 0
6 0 -6 0 0 0 0 0 0 -2 0 -6 0 0 0 0
6 0 -6 0 0 16 0 0 0 14 0 -6 0 0 0 0
-42 0 0 0 0 18 0 0 0 -32 0 -6 0 0 -6 0
-42 0 0 0 0 18 0 0 0 0 0 -6 0 0 -6 0
-18 0 0 0 0 10 0 0 0 -24 0 -6 24 0 -6 0
38 0 0 0 0 2 0 0 0 -16 0 -6 16 0 -6 0
-18 0 0 0 0 10 0 0 0 8 0 -6 24 0 -6 0
-18 0 0 0 0 10 0 0 0 24 0 -6 -24 0 -6 0
6 0 0 0 0 2 0 0 0 -32 0 -6 0 0 -6 0
54 0 0 0 0 2 0 0 0 16 0 -6 0 0 -6 0
6 0 0 0 0 2 0 0 0 0 0 -6 0 0 -6 0
-18 0 0 0 0 8 0 6 0 24 0 -6 -18 0 0 0
6 0 0 0 0 0 0 6 0 0 0 -6 6 0 0 0
78 0 0 0 0 -8 0 6 0 8 0 -6 -18 0 0 0
-21 0 -9 0 0 11 0 3 0 21 0 -3 -21 0 -9 0
3 0 -9 0 0 3 0 3 0 -3 0 -3 3 0 -9 0
3 0 -9 0 0 3 0 3 0 29 0 -3 3 0 -9 0
27 0 -9 0 0 -5 0 3 0 21 0 -3 -21 0 -9 0
3 0 -9 0 0 -1 0 3 0 -3 0 -3 3 0 3 0
63 0 -9 0 0 -9 0 3 0 5 0 9 -21 0 3 0
75 0 -9 0 0 -9 0 3 0 5 0 -3 -21 0 3 0
0 0 -12 0 0 -2 0 6 0 44 0 0 -42 0 6 0
3 0 -9 0 0 -1 0 3 0 45 0 -3 -45 0 3 0
27 0 -9 0 0 -9 0 3 0 -11 0 -3 -21 0 3 0
59 0 -9 0 0 -9 0 3 0 37 0 -3 -5 0 3 0
75 0 -9 0 0 -9 0 3 0 37 0 -3 -21 0 3 0
24 0 -12 0 0 6 0 6 0 36 0 0 -18 0 6 0
27 0 -9 0 0 -9 0 3 0 21 0 -3 -21 0 3 0
27 0 -9 0 0 7 0 3 0 5 0 -3 -21 0 3 0
27 0 -9 0 0 7 0 3 0 37 0 -3 -21 0 3 0
43 0 -9 0 0 -9 0 3 0 -11 0 -3 -5 0 3 0
43 0 -9 0 0 7 0 3 0 -11 0 -3 11 0 3 0
51 0 -9 0 0 -1 0 3 0 -19 0 -3 3 0 3 0
83 0 -9 0 0 -1 0 3 0 29 0 -3 -13 0 3 0
24 0 -6 0 0 -8 0 6 0 -10 0 0 -18 0 0 0
45 0 15 0 0 -15 0 3 0 -59 0 3 3 0 -3 0
83 0 -3 0 0 -15 0 3 0 -17 0 -3 19 0 -3 0
87 0 -3 0 0 -15 0 3 0 -17 0 9 3 0 -3 0
99 0 -3 0 0 -15 0 3 0 -17 0 -3 3 0 -3 0
99 0 -3 0 0 -15 0 3 0 31 0 -3 -45 0 -3 0
107 0 -3 0 0 -23 0 3 0 39 0 -3 -5 0 -3 0
123 0 -3 0 0 -23 0 3 0 39 0 -3 -21 0 -3 0
0 0 -6 0 0 0 0 6 0 46 0 0 -42 0 0 0
96 0 -6 0 0 -16 0 6 0 30 0 0 -42 0 0 0
67 0 -3 0 0 -15 0 3 0 31 0 -3 -13 0 -3 0
3 0 3 0 0 3 0 3 0 -31 0 -3 3 0 -9 0
19 0 3 0 0 -13 0 3 0 17 0 -3 -13 0 -9 0
27 0 3 0 0 -5 0 3 0 25 0 -3 -21 0 -9 0
59 0 3 0 0 -5 0 3 0 -23 0 -3 -5 0 -9 0
3 0 3 0 0 -13 0 3 0 17 0 -3 3 0 -9 0
63 0 3 0 0 -5 0 3 0 9 0 9 -21 0 -9 0
24 0 -6 0 0 8 0 6 0 38 0 0 -18 0 0 0
24 0 0 0 0 -6 0 6 0 24 0 0 -18 0 -6 0
43 0 -3 0 0 9 0 3 0 -9 0 -3 11 0 -3 0
83 0 -3 0 0 1 0 3 0 31 0 -3 -13 0 -3 0
43 0 -3 0 0 9 0 3 0 -25 0 -3 -5 0 -3 0
67 0 -3 0 0 1 0 3 0 31 0 -3 -29 0 -3 0
27 0 3 0 0 -5 0 3 0 -23 0 -3 27 0 -9 0
45 0 -15 0 0 -13 0 3 0 27 0 3 3 0 -9 0
83 0 3 0 0 -13 0 3 0 -15 0 -3 19 0 -9 0
87 0 3 0 0 -13 0 3 0 -15 0 9 3 0 -9 0
99 0 3 0 0 -13 0 3 0 -15 0 -3 3 0 -9 0
45 0 -9 0 0 -1 0 9 0 29 0 3 -39 0 3 0
45 0 -3 0 0 -15 0 9 0 15 0 3 -39 0 -3 0
48 0 -6 0 0 -16 0 6 0 30 0 0 6 0 0 0
48 0 -6 0 0 0 0 6 0 14 0 0 6 0 0 0
48 0 -6 0 0 0 0 6 0 30 0 0 -42 0 0 0
64 0 -6 0 0 0 0 6 0 -18 0 0 -10 0 0 0
64 0 -6 0 0 0 0 6 0 62 0 0 -26 0 0 0
66 0 12 0 0 -8 0 6 0 -20 0 6 -18 0 0 0
72 0 -6 0 0 -8 0 6 0 -26 0 0 -18 0 0 0
120 0 -6 0 0 -8 0 6 0 22 0 0 -18 0 0 0
48 0 0 0 0 -14 0 6 0 0 0 0 6 0 -6 0
48 0 0 0 0 2 0 6 0 -16 0 0 6 0 -6 0
72 0 0 0 0 -6 0 6 0 40 0 0 -18 0 -6 0
107 0 -3 0 0 -7 0 3 0 -9 0 -3 -5 0 -3 0
111 0 -3 0 0 -7 0 3 0 -9 0 9 -21 0 -3 0
67 0 -3 0 0 -15 0 3 0 -33 0 -3 19 0 -3 0
67 0 -3 0 0 1 0 3 0 -33 0 -3 35 0 -3 0
107 0 -3 0 0 -7 0 3 0 7 0 -3 11 0 -3 0
91 0 -3 0 0 -7 0 3 0 23 0 -3 11 0 -3 0
123 0 -3 0 0 -7 0 3 0 -25 0 -3 27 0 -3 0
-18 0 0 0 0 20 0 -6 0 8 0 6 -18 0 -12 0
6 0 -6 0 0 14 0 -6 0 -14 0 6 6 0 -6 0
24 0 12 0 0 6 0 -6 0 36 0 0 -18 0 -6 0
-42 0 0 0 0 32 0 -6 0 0 0 6 -42 0 0 0
-18 0 0 0 0 24 0 -6 0 -24 0 6 -18 0 0 0
-18 0 0 0 0 8 0 -6 0 24 0 6 -18 0 0 0
-18 0 0 0 0 24 0 -6 0 8 0 6 -18 0 0 0
-42 0 0 0 0 14 0 0 0 -32 0 6 0 0 -6 0
-18 0 0 0 0 6 0 0 0 -24 0 6 24 0 -6 0
54 0 0 0 0 -2 0 0 0 -16 0 6 0 0 -6 0
-42 0 0 0 0 14 0 0 0 32 0 6 0 0 -6 0
-18 0 0 0 0 6 0 0 0 24 0 6 -24 0 -6 0
-2 0 0 0 0 6 0 0 0 -24 0 6 8 0 -6 0
6 0 0 0 0 -2 0 0 0 -32 0 6 0 0 -6 0
38 0 0 0 0 -2 0 0 0 16 0 6 -16 0 -6 0
54 0 0 0 0 -2 0 0 0 16 0 6 0 0 -6 0
6 0 0 0 0 -2 0 0 0 0 0 6 0 0 -6 0
6 0 0 0 0 14 0 0 0 -16 0 6 0 0 -6 0
30 0 0 0 0 6 0 0 0 -40 0 6 24 0 -6 0
3 0 -9 0 0 17 0 -3 0 -45 0 3 3 0 3 0
-21 0 -9 0 0 25 0 -3 0 11 0 3 -21 0 3 0
3 0 -9 0 0 17 0 -3 0 -13 0 3 3 0 3 0
27 0 -9 0 0 9 0 -3 0 -21 0 3 -21 0 3 0
51 0 -9 0 0 1 0 -3 0 -77 0 3 3 0 3 0
87 0 -9 0 0 1 0 -3 0 -29 0 -9 3 0 3 0
3 0 -9 0 0 13 0 -3 0 -45 0 3 3 0 -9 0
27 0 -9 0 0 5 0 -3 0 11 0 3 -21 0 -9 0
-21 0 -9 0 0 21 0 -3 0 11 0 3 -21 0 -9 0
3 0 -3 0 0 27 0 -3 0 1 0 3 3 0 -15 0
3 0 3 0 0 -3 0 -3 0 -1 0 3 3 0 -9 0
3 0 3 0 0 13 0 -3 0 -17 0 3 3 0 -9 0
27 0 3 0 0 5 0 -3 0 39 0 3 -21 0 -9 0
43 0 -3 0 0 -9 0 -3 0 -55 0 3 11 0 -3 0
43 0 -3 0 0 -9 0 -3 0 25 0 3 -5 0 -3 0
99 0 -3 0 0 -17 0 -3 0 -15 0 3 3 0 -3 0
43 0 -3 0 0 7 0 -3 0 -71 0 3 11 0 -3 0
45 0 15 0 0 -1 0 -3 0 11 0 -3 3 0 -3 0
83 0 -3 0 0 -1 0 -3 0 -31 0 3 -13 0 -3 0
83 0 -3 0 0 -1 0 -3 0 -31 0 3 19 0 -3 0
87 0 -3 0 0 -1 0 -3 0 -31 0 -9 3 0 -3 0
99 0 -3 0 0 -1 0 -3 0 -31 0 3 3 0 -3 0
123 0 -3 0 0 -9 0 -3 0 25 0 3 -21 0 -3 0
-21 0 3 0 0 21 0 -3 0 39 0 3 -21 0 -9 0
0 0 0 0 0 14 0 -6 0 32 0 0 -42 0 -6 0
3 0 3 0 0 -3 0 -3 0 31 0 3 3 0 -9 0
63 0 3 0 0 5 0 -3 0 23 0 -9 -21 0 -9 0
67 0 -3 0 0 -1 0 -3 0 17 0 3 -13 0 -3 0
48 0 -6 0 0 16 0 -6 0 18 0 0 -42 0 0 0
24 0 -6 0 0 8 0 -6 0 10 0 0 -18 0 0 0
42 0 12 0 0 16 0 -6 0 44 0 -6 -42 0 0 0
67 0 -3 0 0 15 0 -3 0 17 0 3 -29 0 -3 0
27 0 3 0 0 5 0 -3 0 7 0 3 -21 0 -9 0
45 0 -15 0 0 13 0 -3 0 -27 0 -3 3 0 -9 0
51 0 3 0 0 13 0 -3 0 -33 0 3 3 0 -9 0
48 0 -6 0 0 0 0 -6 0 -14 0 0 6 0 0 0
66 0 12 0 0 -8 0 -6 0 36 0 -6 -18 0 0 0
120 0 -6 0 0 -8 0 -6 0 -6 0 0 -18 0 0 0
48 0 -6 0 0 16 0 -6 0 -30 0 0 6 0 0 0
66 0 12 0 0 8 0 -6 0 20 0 -6 -18 0 0 0
48 0 0 0 0 14 0 -6 0 0 0 0 6 0 -6 0
67 0 -3 0 0 -1 0 -3 0 33 0 3 -29 0 -3 0
69 0 15 0 0 -9 0 -3 0 35 0 -3 -21 0 -3 0
111 0 -3 0 0 -9 0 -3 0 -7 0 -9 -21 0 -3 0
69 0 15 0 0 7 0 -3 0 19 0 -3 -21 0 -3 0
107 0 -3 0 0 7 0 -3 0 -23 0 3 -5 0 -3 0
67 0 -3 0 0 -1 0 -3 0 -31 0 3 35 0 -3 0
91 0 -3 0 0 7 0 -3 0 -23 0 3 11 0 -3 0
6 0 -6 0 0 14 0 -6 0 14 0 -6 -6 0 6 0
-18 0 0 0 0 8 0 -6 0 -24 0 -6 18 0 0 0
-18 0 0 0 0 24 0 -6 0 -8 0 -6 18 0 0 0
6 0 0 0 0 16 0 -6 0 16 0 -6 -6 0 0 0
-42 0 0 0 0 14 0 0 0 -32 0 -6 0 0 6 0
-18 0 0 0 0 6 0 0 0 -24 0 -6 24 0 6 0
-2 0 0 0 0 6 0 0 0 24 0 -6 -8 0 6 0
38 0 0 0 0 -2 0 0 0 -16 0 -6 16 0 6 0
-18 0 0 0 0 6 0 0 0 24 0 -6 -24 0 6 0
6 0 0 0 0 -2 0 0 0 -32 0 -6 0 0 6 0
54 0 0 0 0 -2 0 0 0 16 0 -6 0 0 6 0
6 0 0 0 0 -2 0 0 0 0 0 -6 0 0 6 0
6 0 0 0 0 14 0 0 0 -16 0 -6 0 0 6 0
3 0 -9 0 0 1 0 -3 0 -3 0 -3 -3 0 -3 0
3 0 -9 0 0 17 0 -3 0 13 0 -3 -3 0 -3 0
3 0 -9 0 0 17 0 -3 0 45 0 -3 -3 0 -3 0
19 0 -9 0 0 1 0 -3 0 -3 0 -3 13 0 -3 0
27 0 -9 0 0 9 0 -3 0 -11 0 -3 21 0 -3 0
27 0 -9 0 0 9 0 -3 0 37 0 -3 -27 0 -3 0
43 0 -9 0 0 9 0 -3 0 -11 0 -3 5 0 -3 0
51 0 -9 0 0 1 0 -3 0 -19 0 -3 -3 0 -3 0
27 0 -9 0 0 21 0 -3 0 21 0 -3 -27 0 9 0
-21 0 3 0 0 21 0 -3 0 -39 0 -3 21 0 9 0
27 0 -3 0 0 7 0 -3 0 -73 0 -3 21 0 3 0
3 0 3 0 0 -3 0 -3 0 -31 0 -3 -3 0 9 0
99 0 -3 0 0 -17 0 -3 0 -17 0 -3 -3 0 3 0
99 0 -3 0 0 -17 0 -3 0 -49 0 -3 -3 0 3 0
99 0 -3 0 0 -1 0 -3 0 31 0 -3 -3 0 3 0
27 0 3 0 0 5 0 -3 0 -39 0 -3 21 0 9 0
43 0 -3 0 0 -9 0 -3 0 -25 0 -3 5 0 3 0
45 0 15 0 0 -1 0 -3 0 -11 0 3 -3 0 3 0
123 0 -3 0 0 -9 0 -3 0 -25 0 -3 21 0 3 0
27 0 3 0 0 5 0 -3 0 -23 0 -3 -27 0 9 0
27 0 3 0 0 21 0 -3 0 -7 0 -3 -27 0 9 0
48 0 -6 0 0 0 0 -6 0 14 0 0 -6 0 0 0
66 0 12 0 0 -8 0 -6 0 -36 0 6 18 0 0 0
48 0 -6 0 0 16 0 -6 0 30 0 0 -6 0 0 0
72 0 -6 0 0 8 0 -6 0 -26 0 0 18 0 0 0
48 0 0 0 0 -2 0 -6 0 -16 0 0 -6 0 6 0
48 0 0 0 0 14 0 -6 0 0 0 0 -6 0 6 0
75 0 -3 0 0 -9 0 -3 0 39 0 -3 -27 0 3 0
67 0 -3 0 0 15 0 -3 0 -49 0 -3 29 0 3 0
69 0 15 0 0 7 0 -3 0 -51 0 3 21 0 3 0
75 0 -3 0 0 7 0 -3 0 -57 0 -3 21 0 3 0
107 0 -3 0 0 7 0 -3 0 -9 0 -3 5 0 3 0
123 0 -3 0 0 7 0 -3 0 7 0 -3 -27 0 3 0
-42 0 6 0 0 0 0 0 0 -46 0 -6 0 0 0 0
-18 0 6 0 0 -8 0 0 0 -38 0 -6 24 0 0 0
-18 0 6 0 0 24 0 0 0 10 0 -6 -24 0 0 0
6 0 6 0 0 0 0 0 0 -30 0 -6 0 0 0 0
6 0 6 0 0 16 0 0 0 -14 0 -6 0 0 0 0
-21 0 -3 0 0 11 0 -3 0 -25 0 -3 21 0 -9 0
-21 0 -3 0 0 11 0 -3 0 7 0 -3 21 0 -9 0
3 0 -3 0 0 3 0 -3 0 -1 0 -3 -3 0 -9 0
3 0 -3 0 0 3 0 -3 0 31 0 -3 -3 0 -9 0
27 0 -3 0 0 -5 0 -3 0 7 0 -3 21 0 -9 0
99 0 3 0 0 -15 0 -3 0 17 0 -3 -3 0 -3 0
3 0 9 0 0 -1 0 -3 0 3 0 -3 -3 0 3 0
-21 0 9 0 0 11 0 -3 0 -21 0 -3 21 0 -9 0
27 0 3 0 0 25 0 -3 0 -55 0 -3 21 0 -3 0
3 0 9 0 0 3 0 -3 0 -45 0 -3 45 0 -9 0
75 0 9 0 0 -5 0 -3 0 -37 0 -3 21 0 -9 0
3 0 9 0 0 15 0 -3 0 -45 0 -3 -3 0 3 0
24 0 0 0 0 10 0 -6 0 -8 0 0 18 0 -6 0
24 0 6 0 0 8 0 -6 0 -38 0 0 18 0 0 0
24 0 6 0 0 24 0 -6 0 -22 0 0 18 0 0 0
43 0 3 0 0 9 0 -3 0 9 0 -3 -11 0 -3 0
45 0 -15 0 0 1 0 -3 0 11 0 3 -3 0 -3 0
83 0 3 0 0 1 0 -3 0 -31 0 -3 13 0 -3 0
99 0 3 0 0 1 0 -3 0 -31 0 -3 -3 0 -3 0
43 0 3 0 0 9 0 -3 0 25 0 -3 5 0 -3 0
67 0 3 0 0 1 0 -3 0 -31 0 -3 29 0 -3 0
19 0 3 0 0 17 0 -3 0 -15 0 -3 13 0 -3 0
3 0 9 0 0 3 0 -3 0 3 0 -3 -3 0 -9 0
27 0 9 0 0 -5 0 -3 0 -53 0 -3 21 0 -9 0
24 0 0 0 0 10 0 -6 0 24 0 0 18 0 -6 0
67 0 3 0 0 1 0 -3 0 17 0 -3 13 0 -3 0
27 0 9 0 0 -5 0 -3 0 -21 0 -3 21 0 -9 0
27 0 9 0 0 7 0 -3 0 -37 0 -3 21 0 3 0
27 0 9 0 0 7 0 -3 0 -21 0 -3 -27 0 3 0
87 0 9 0 0 -1 0 -3 0 -29 0 9 -3 0 3 0
48 0 0 0 0 2 0 -6 0 16 0 0 -6 0 -6 0
48 0 6 0 0 0 0 -6 0 -14 0 0 -6 0 0 0
72 0 6 0 0 8 0 -6 0 -54 0 0 18 0 0 0
67 0 3 0 0 1 0 -3 0 -63 0 -3 29 0 -3 0
75 0 3 0 0 -7 0 -3 0 -71 0 -3 21 0 -3 0
107 0 3 0 0 -7 0 -3 0 -23 0 -3 5 0 -3 0
107 0 3 0 0 -7 0 -3 0 -23 0 -3 37 0 -3 0
123 0 3 0 0 -7 0 -3 0 -23 0 -3 21 0 -3 0
123 0 3 0 0 -7 0 -3 0 -7 0 -3 -27 0 -3 0
91 0 3 0 0 -7 0 -3 0 -23 0 -3 -11 0 -3 0
67 0 3 0 0 1 0 -3 0 -47 0 -3 13 0 -3 0
-42 0 6 0 0 18 0 -6 0 14 0 6 -42 0 6 0
-18 0 6 0 0 10 0 -6 0 22 0 6 -18 0 6 0
66 0 6 0 0 -6 0 -6 0 6 0 -6 -18 0 6 0
-18 0 6 0 0 -8 0 0 0 38 0 6 -24 0 0 0
-18 0 6 0 0 8 0 0 0 -10 0 6 -24 0 0 0
-18 0 6 0 0 24 0 0 0 6 0 6 -24 0 0 0
-18 0 6 0 0 24 0 0 0 38 0 6 -24 0 0 0
6 0 6 0 0 0 0 0 0 -2 0 6 0 0 0 0
-21 0 -3 0 0 11 0 -3 0 -39 0 3 -21 0 9 0
3 0 -3 0 0 3 0 -3 0 -31 0 3 3 0 9 0
21 0 15 0 0 -5 0 -3 0 19 0 -3 -21 0 9 0
75 0 -3 0 0 -5 0 -3 0 -23 0 3 -21 0 9 0
-21 0 -3 0 0 11 0 -3 0 25 0 3 -21 0 9 0
3 0 -3 0 0 3 0 -3 0 17 0 3 -45 0 9 0
27 0 -3 0 0 -5 0 -3 0 -39 0 3 -21 0 9 0
75 0 -3 0 0 -5 0 -3 0 9 0 3 -21 0 9 0
27 0 -3 0 0 -5 0 -3 0 -7 0 3 -21 0 9 0
87 0 -3 0 0 -13 0 -3 0 -15 0 -9 3 0 9 0
3 0 9 0 0 -1 0 -3 0 -3 0 3 3 0 -3 0
123 0 3 0 0 -23 0 -3 0 39 0 3 -21 0 3 0
-21 0 9 0 0 7 0 -3 0 53 0 3 -21 0 -3 0
0 0 6 0 0 0 0 -6 0 46 0 0 -42 0 0 0
3 0 9 0 0 -1 0 -3 0 45 0 3 -45 0 -3 0
27 0 9 0 0 -9 0 -3 0 -11 0 3 -21 0 -3 0
63 0 9 0 0 -9 0 -3 0 37 0 -9 -21 0 -3 0
-21 0 9 0 0 11 0 -3 0 -11 0 3 -21 0 9 0
19 0 3 0 0 17 0 -3 0 15 0 3 -13 0 3 0
27 0 3 0 0 25 0 -3 0 23 0 3 -21 0 3 0
-21 0 9 0 0 11 0 -3 0 21 0 3 -21 0 9 0
3 0 9 0 0 3 0 -3 0 13 0 3 -45 0 9 0
27 0 9 0 0 23 0 -3 0 53 0 3 -21 0 -3 0
24 0 0 0 0 10 0 -6 0 -24 0 0 -18 0 6 0
48 0 0 0 0 2 0 -6 0 32 0 0 -42 0 6 0
96 0 0 0 0 2 0 -6 0 -16 0 0 -42 0 6 0
48 0 6 0 0 16 0 -6 0 46 0 0 -42 0 0 0
27 0 3 0 0 25 0 -3 0 -9 0 3 -21 0 3 0
43 0 3 0 0 9 0 -3 0 -57 0 3 -5 0 3 0
51 0 3 0 0 17 0 -3 0 -65 0 3 3 0 3 0
67 0 3 0 0 1 0 -3 0 -17 0 3 -13 0 3 0
24 0 0 0 0 10 0 -6 0 8 0 0 -18 0 6 0
24 0 6 0 0 8 0 -6 0 38 0 0 -18 0 0 0
24 0 6 0 0 24 0 -6 0 22 0 0 -18 0 0 0
43 0 3 0 0 9 0 -3 0 -9 0 3 11 0 3 0
83 0 3 0 0 1 0 -3 0 31 0 3 -13 0 3 0
43 0 3 0 0 9 0 -3 0 -25 0 3 -5 0 3 0
51 0 3 0 0 17 0 -3 0 -33 0 3 3 0 3 0
67 0 3 0 0 1 0 -3 0 31 0 3 -29 0 3 0
27 0 9 0 0 -5 0 -3 0 21 0 3 -21 0 9 0
27 0 9 0 0 -9 0 -3 0 21 0 3 -21 0 -3 0
27 0 9 0 0 7 0 -3 0 5 0 3 -21 0 -3 0
27 0 9 0 0 7 0 -3 0 37 0 3 -21 0 -3 0
51 0 9 0 0 -1 0 -3 0 -19 0 3 3 0 -3 0
87 0 9 0 0 -1 0 -3 0 29 0 -9 3 0 -3 0
48 0 0 0 0 2 0 -6 0 -16 0 0 6 0 6 0
48 0 0 0 0 2 0 -6 0 0 0 0 -42 0 6 0
64 0 0 0 0 2 0 -6 0 32 0 0 -26 0 6 0
120 0 0 0 0 -6 0 -6 0 -8 0 0 -18 0 6 0
48 0 6 0 0 0 0 -6 0 14 0 0 6 0 0 0
48 0 6 0 0 0 0 -6 0 30 0 0 -42 0 0 0
120 0 6 0 0 -8 0 -6 0 22 0 0 -18 0 0 0
48 0 6 0 0 16 0 -6 0 -2 0 0 6 0 0 0
72 0 6 0 0 8 0 -6 0 54 0 0 -18 0 0 0
120 0 6 0 0 8 0 -6 0 6 0 0 -18 0 0 0
67 0 3 0 0 1 0 -3 0 -49 0 3 -13 0 3 0
69 0 21 0 0 -7 0 -3 0 33 0 -3 -21 0 3 0
75 0 3 0 0 -7 0 -3 0 -57 0 3 -21 0 3 0
107 0 3 0 0 -7 0 -3 0 -9 0 3 -37 0 3 0
107 0 3 0 0 -7 0 -3 0 -9 0 3 -5 0 3 0
111 0 3 0 0 -7 0 -3 0 -9 0 -9 -21 0 3 0
123 0 3 0 0 -7 0 -3 0 -9 0 3 -21 0 3 0
107 0 3 0 0 -7 0 -3 0 23 0 3 -37 0 3 0
123 0 3 0 0 -7 0 -3 0 23 0 3 -21 0 3 0
-18 0 6 0 0 -10 0 6 0 -22 0 -6 -18 0 6 0
-21 0 -3 0 0 -11 0 3 0 7 0 -3 -21 0 9 0
-21 0 -3 0 0 21 0 3 0 -25 0 -3 -21 0 9 0
3 0 -3 0 0 -3 0 3 0 -1 0 -3 3 0 9 0
3 0 -3 0 0 13 0 3 0 -17 0 -3 3 0 9 0
19 0 -3 0 0 -3 0 3 0 31 0 -3 -13 0 9 0
19 0 -3 0 0 13 0 3 0 31 0 -3 -29 0 9 0
21 0 -21 0 0 5 0 3 0 33 0 3 -21 0 9 0
21 0 15 0 0 5 0 3 0 -51 0 3 -21 0 9 0
27 0 -3 0 0 5 0 3 0 39 0 -3 -21 0 9 0
59 0 -3 0 0 5 0 3 0 -9 0 -3 -37 0 9 0
63 0 -3 0 0 5 0 3 0 -9 0 9 -21 0 9 0
0 0 -6 0 0 12 0 6 0 30 0 0 -42 0 12 0
3 0 -3 0 0 -3 0 3 0 15 0 -3 -45 0 9 0
3 0 -3 0 0 13 0 3 0 31 0 -3 -45 0 9 0
27 0 -3 0 0 5 0 3 0 -25 0 -3 -21 0 9 0
27 0 -3 0 0 5 0 3 0 7 0 -3 -21 0 9 0
-21 0 9 0 0 -11 0 3 0 -21 0 -3 -21 0 9 0
0 0 0 0 0 -18 0 6 0 0 0 0 -42 0 6 0
75 0 3 0 0 -25 0 3 0 -7 0 -3 -21 0 3 0
21 0 -15 0 0 7 0 3 0 3 0 3 -21 0 3 0
3 0 9 0 0 -15 0 3 0 -45 0 -3 3 0 -3 0
3 0 9 0 0 -3 0 3 0 -29 0 -3 3 0 9 0
3 0 9 0 0 13 0 3 0 -45 0 -3 3 0 9 0
27 0 9 0 0 5 0 3 0 11 0 -3 -21 0 9 0
24 0 0 0 0 -10 0 6 0 -8 0 0 -18 0 6 0
24 0 0 0 0 6 0 6 0 -24 0 0 -18 0 6 0
48 0 0 0 0 -2 0 6 0 32 0 0 -42 0 6 0
24 0 6 0 0 -8 0 6 0 -38 0 0 -18 0 0 0
48 0 6 0 0 -16 0 6 0 18 0 0 -42 0 0 0
43 0 3 0 0 -9 0 3 0 -55 0 -3 11 0 3 0
43 0 3 0 0 -9 0 3 0 25 0 -3 -5 0 3 0
45 0 21 0 0 -17 0 3 0 -57 0 3 3 0 3 0
51 0 3 0 0 -17 0 3 0 -63 0 -3 3 0 3 0
83 0 3 0 0 -17 0 3 0 -15 0 -3 -13 0 3 0
83 0 3 0 0 -17 0 3 0 -15 0 -3 19 0 3 0
87 0 3 0 0 -17 0 3 0 -15 0 9 3 0 3 0
99 0 3 0 0 -17 0 3 0 -15 0 -3 3 0 3 0
43 0 3 0 0 -9 0 3 0 9 0 -3 11 0 3 0
45 0 -15 0 0 -1 0 3 0 11 0 3 3 0 3 0
45 0 21 0 0 -1 0 3 0 -73 0 3 3 0 3 0
83 0 3 0 0 -1 0 3 0 -31 0 -3 -13 0 3 0
83 0 3 0 0 -1 0 3 0 -31 0 -3 19 0 3 0
87 0 3 0 0 -1 0 3 0 -31 0 9 3 0 3 0
99 0 3 0 0 -17 0 3 0 17 0 -3 3 0 3 0
107 0 3 0 0 -9 0 3 0 25 0 -3 -5 0 3 0
123 0 3 0 0 -9 0 3 0 25 0 -3 -21 0 3 0
0 0 6 0 0 0 0 6 0 18 0 0 -42 0 0 0
3 0 9 0 0 -3 0 3 0 -13 0 -3 -45 0 9 0
3 0 9 0 0 13 0 3 0 3 0 -3 -45 0 9 0
24 0 0 0 0 -10 0 6 0 24 0 0 -18 0 6 0
48 0 0 0 0 -2 0 6 0 64 0 0 -42 0 6 0
24 0 6 0 0 -24 0 6 0 10 0 0 -18 0 0 0
48 0 6 0 0 -16 0 6 0 50 0 0 -42 0 0 0
87 0 3 0 0 -1 0 3 0 17 0 9 -45 0 3 0
67 0 3 0 0 -1 0 3 0 17 0 -3 -13 0 3 0
69 0 -15 0 0 -9 0 3 0 3 0 3 -21 0 3 0
27 0 9 0 0 9 0 3 0 11 0 -3 -21 0 -3 0
3 0 9 0 0 1 0 3 0 3 0 -3 3 0 -3 0
27 0 9 0 0 -7 0 3 0 -21 0 -3 27 0 -3 0
27 0 9 0 0 9 0 3 0 -37 0 -3 27 0 -3 0
87 0 9 0 0 1 0 3 0 -29 0 9 3 0 -3 0
27 0 9 0 0 5 0 3 0 -21 0 -3 -21 0 9 0
48 0 0 0 0 -2 0 6 0 0 0 0 -42 0 6 0
48 0 6 0 0 0 0 6 0 -14 0 0 6 0 0 0
69 0 -15 0 0 -9 0 3 0 35 0 3 -21 0 3 0
111 0 3 0 0 -9 0 3 0 -7 0 9 -21 0 3 0
69 0 -15 0 0 7 0 3 0 19 0 3 -21 0 3 0
67 0 3 0 0 -1 0 3 0 -47 0 -3 19 0 3 0
93 0 -15 0 0 -1 0 3 0 -5 0 3 3 0 3 0
-18 0 6 0 0 -10 0 6 0 -10 0 6 18 0 -6 0
-21 0 -9 0 0 19 0 3 0 -37 0 3 21 0 -15 0
-21 0 -3 0 0 -11 0 3 0 -39 0 3 21 0 -9 0
-21 0 -3 0 0 21 0 3 0 -39 0 3 21 0 -9 0
-21 0 3 0 0 19 0 3 0 -9 0 3 21 0 -15 0
0 0 -6 0 0 12 0 6 0 -30 0 0 42 0 -12 0
3 0 -3 0 0 -3 0 3 0 -31 0 3 -3 0 -9 0
21 0 15 0 0 5 0 3 0 19 0 -3 21 0 -9 0
63 0 -3 0 0 5 0 3 0 -23 0 -9 21 0 -9 0
3 0 -3 0 0 -3 0 3 0 1 0 3 -3 0 -9 0
3 0 -3 0 0 13 0 3 0 17 0 3 -3 0 -9 0
19 0 -3 0 0 -3 0 3 0 -31 0 3 13 0 -9 0
27 0 -3 0 0 5 0 3 0 -39 0 3 21 0 -9 0
27 0 -3 0 0 5 0 3 0 -7 0 3 21 0 -9 0
27 0 3 0 0 7 0 3 0 -73 0 3 21 0 -3 0
3 0 9 0 0 -3 0 3 0 -3 0 3 -3 0 -9 0
27 0 9 0 0 5 0 3 0 -43 0 3 21 0 -9 0
24 0 0 0 0 -10 0 6 0 -24 0 0 18 0 -6 0
43 0 3 0 0 -9 0 3 0 -57 0 3 5 0 -3 0
83 0 3 0 0 -17 0 3 0 -17 0 3 -19 0 -3 0
83 0 3 0 0 -17 0 3 0 -17 0 3 13 0 -3 0
87 0 3 0 0 -17 0 3 0 -17 0 -9 -3 0 -3 0
99 0 3 0 0 -17 0 3 0 -17 0 3 -3 0 -3 0
99 0 3 0 0 -17 0 3 0 -49 0 3 -3 0 -3 0
67 0 3 0 0 -1 0 3 0 -17 0 3 13 0 -3 0
3 0 9 0 0 -3 0 3 0 29 0 3 -3 0 -9 0
3 0 9 0 0 13 0 3 0 45 0 3 -3 0 -9 0
27 0 9 0 0 5 0 3 0 -11 0 3 21 0 -9 0
24 0 0 0 0 -10 0 6 0 8 0 0 18 0 -6 0
43 0 3 0 0 -9 0 3 0 -25 0 3 5 0 -3 0
43 0 3 0 0 -9 0 3 0 55 0 3 -11 0 -3 0
51 0 3 0 0 -17 0 3 0 -33 0 3 -3 0 -3 0
83 0 3 0 0 -17 0 3 0 15 0 3 -19 0 -3 0
83 0 3 0 0 -17 0 3 0 15 0 3 13 0 -3 0
87 0 3 0 0 -17 0 3 0 15 0 -9 -3 0 -3 0
99 0 3 0 0 -17 0 3 0 15 0 3 -3 0 -3 0
43 0 3 0 0 -9 0 3 0 -9 0 3 -11 0 -3 0
45 0 -15 0 0 -1 0 3 0 -11 0 -3 -3 0 -3 0
83 0 3 0 0 -1 0 3 0 31 0 3 -19 0 -3 0
87 0 3 0 0 -1 0 3 0 31 0 -9 -3 0 -3 0
107 0 3 0 0 -9 0 3 0 -25 0 3 5 0 -3 0
123 0 3 0 0 -9 0 3 0 -25 0 3 21 0 -3 0
3 0 9 0 0 1 0 3 0 -3 0 3 -3 0 3 0
27 0 9 0 0 -7 0 3 0 21 0 3 -27 0 3 0
27 0 9 0 0 9 0 3 0 37 0 3 -27 0 3 0
51 0 9 0 0 1 0 3 0 -19 0 3 -3 0 3 0
48 0 0 0 0 -2 0 6 0 -16 0 0 -6 0 -6 0
48 0 6 0 0 -16 0 6 0 -2 0 0 -6 0 0 0
48 0 6 0 0 0 0 6 0 14 0 0 -6 0 0 0
66 0 -12 0 0 -8 0 6 0 -36 0 -6 18 0 0 0
72 0 6 0 0 -8 0 6 0 -42 0 0 18 0 0 0
67 0 3 0 0 -1 0 3 0 31 0 3 -35 0 -3 0
75 0 3 0 0 -9 0 3 0 39 0 3 -27 0 -3 0
67 0 3 0 0 -17 0 3 0 -33 0 3 13 0 -3 0
69 0 -15 0 0 -9 0 3 0 -35 0 -3 21 0 -3 0
111 0 3 0 0 -9 0 3 0 7 0 -9 21 0 -3 0
67 0 3 0 0 -1 0 3 0 -49 0 3 13 0 -3 0
69 0 -15 0 0 7 0 3 0 -51 0 -3 21 0 -3 0
67 0 3 0 0 -1 0 3 0 47 0 3 -19 0 -3 0
0 0 -12 0 0 4 0 0 0 -60 0 0 0 0 12 0
0 0 -12 0 0 4 0 0 0 -28 0 0 0 0 12 0
24 0 -12 0 0 -4 0 0 0 -36 0 0 -24 0 12 0
42 0 6 0 0 -12 0 0 0 -2 0 -6 0 0 12 0
24 0 -12 0 0 -8 0 0 0 -52 0 0 24 0 0 0
48 0 -12 0 0 0 0 0 0 -44 0 0 0 0 0 0
48 0 -12 0 0 16 0 0 0 -28 0 0 0 0 0 0
21 0 -9 0 0 -7 0 3 0 -53 0 -3 21 0 3 0
0 0 0 0 0 4 0 0 0 -32 0 0 0 0 12 0
48 0 -6 0 0 18 0 0 0 -62 0 0 0 0 6 0
24 0 0 0 0 -4 0 0 0 -8 0 0 -24 0 12 0
48 0 0 0 0 -12 0 0 0 -64 0 0 0 0 12 0
96 0 0 0 0 -12 0 0 0 -16 0 0 0 0 12 0
45 0 -9 0 0 3 0 -3 0 -45 0 -3 3 0 9 0
69 0 -9 0 0 -5 0 -3 0 11 0 -3 -21 0 9 0
45 0 -9 0 0 1 0 3 0 -45 0 -3 -3 0 3 0
45 0 -3 0 0 -13 0 3 0 -31 0 -3 -3 0 9 0
45 0 -3 0 0 3 0 3 0 -15 0 -3 -3 0 9 0
64 0 -6 0 0 2 0 0 0 2 0 0 -32 0 6 0
66 0 12 0 0 -6 0 0 0 4 0 -6 -24 0 6 0
120 0 -6 0 0 -6 0 0 0 -38 0 0 -24 0 6 0
48 0 -6 0 0 18 0 0 0 -30 0 0 0 0 6 0
64 0 -6 0 0 2 0 0 0 -78 0 0 16 0 6 0
72 0 -6 0 0 10 0 0 0 26 0 0 -24 0 6 0
128 0 -6 0 0 2 0 0 0 18 0 0 -16 0 6 0
40 0 -6 0 0 10 0 0 0 -22 0 0 -8 0 6 0
48 0 0 0 0 -12 0 0 0 -32 0 0 0 0 12 0
45 0 -9 0 0 3 0 -3 0 -13 0 -3 3 0 9 0
69 0 -9 0 0 9 0 3 0 -53 0 -3 21 0 3 0
69 0 -3 0 0 -5 0 3 0 -39 0 -3 21 0 9 0
64 0 -6 0 0 2 0 0 0 -46 0 0 16 0 6 0
72 0 -6 0 0 10 0 0 0 -54 0 0 24 0 6 0
48 0 -6 0 0 18 0 0 0 18 0 0 -48 0 6 0
88 0 -6 0 0 -6 0 0 0 10 0 0 -8 0 6 0
69 0 -9 0 0 -5 0 -3 0 -21 0 -3 -21 0 9 0
69 0 -9 0 0 -7 0 3 0 -37 0 -3 21 0 3 0
69 0 -9 0 0 -7 0 3 0 -21 0 -3 -27 0 3 0
93 0 -9 0 0 1 0 3 0 -61 0 -3 -3 0 3 0
69 0 -3 0 0 -21 0 3 0 -7 0 -3 -27 0 9 0
69 0 -3 0 0 -5 0 3 0 9 0 -3 -27 0 9 0
93 0 -3 0 0 -13 0 3 0 -47 0 -3 -3 0 9 0
88 0 -6 0 0 -6 0 0 0 -70 0 0 8 0 6 0
90 0 12 0 0 -14 0 0 0 12 0 -6 0 0 6 0
96 0 -6 0 0 -14 0 0 0 -78 0 0 0 0 6 0
128 0 -6 0 0 -14 0 0 0 -30 0 0 -16 0 6 0
132 0 -6 0 0 -14 0 0 0 -30 0 -12 0 0 6 0
144 0 -6 0 0 -14 0 0 0 -30 0 0 0 0 6 0
88 0 -6 0 0 -6 0 0 0 -54 0 0 -8 0 6 0
128 0 -6 0 0 2 0 0 0 -14 0 0 -16 0 6 0
112 0 -6 0 0 2 0 0 0 -14 0 0 -32 0 6 0
0 0 -12 0 0 4 0 0 0 28 0 0 0 0 -12 0
24 0 -12 0 0 -4 0 0 0 4 0 0 24 0 -12 0
42 0 6 0 0 -12 0 0 0 2 0 6 0 0 -12 0
48 0 -12 0 0 -12 0 0 0 -4 0 0 0 0 -12 0
24 0 -12 0 0 -8 0 0 0 52 0 0 -24 0 0 0
24 0 -12 0 0 8 0 0 0 4 0 0 -24 0 0 0
48 0 -12 0 0 0 0 0 0 12 0 0 0 0 0 0
48 0 -12 0 0 16 0 0 0 28 0 0 0 0 0 0
120 0 -6 0 0 -22 0 0 0 -10 0 0 24 0 -6 0
88 0 -6 0 0 -22 0 0 0 -10 0 0 -8 0 -6 0
21 0 -9 0 0 -7 0 3 0 53 0 3 -21 0 -3 0
40 0 -6 0 0 10 0 0 0 22 0 0 8 0 -6 0
48 0 -6 0 0 18 0 0 0 30 0 0 0 0 -6 0
21 0 -9 0 0 11 0 -3 0 21 0 3 21 0 -9 0
21 0 -3 0 0 11 0 3 0 7 0 3 -21 0 -9 0
24 0 0 0 0 -4 0 0 0 -24 0 0 24 0 -12 0
48 0 0 0 0 -12 0 0 0 32 0 0 0 0 -12 0
96 0 0 0 0 -12 0 0 0 -16 0 0 0 0 -12 0
45 0 -9 0 0 3 0 -3 0 13 0 3 -3 0 -9 0
69 0 -9 0 0 -5 0 -3 0 -43 0 3 21 0 -9 0
69 0 -9 0 0 9 0 3 0 53 0 3 -21 0 -3 0
45 0 -3 0 0 3 0 3 0 -17 0 3 3 0 -9 0
69 0 -3 0 0 -5 0 3 0 39 0 3 -21 0 -9 0
104 0 -6 0 0 -6 0 0 0 -10 0 0 -8 0 -6 0
48 0 -6 0 0 18 0 0 0 -2 0 0 0 0 -6 0
72 0 -6 0 0 10 0 0 0 -58 0 0 24 0 -6 0
64 0 -6 0 0 2 0 0 0 46 0 0 -16 0 -6 0
72 0 -6 0 0 10 0 0 0 54 0 0 -24 0 -6 0
104 0 -6 0 0 10 0 0 0 6 0 0 -8 0 -6 0
88 0 -6 0 0 -6 0 0 0 -10 0 0 8 0 -6 0
88 0 -6 0 0 10 0 0 0 -10 0 0 -8 0 -6 0
21 0 -3 0 0 11 0 3 0 39 0 3 -21 0 -9 0
40 0 -6 0 0 10 0 0 0 6 0 0 -8 0 -6 0
24 0 0 0 0 -4 0 0 0 24 0 0 -24 0 -12 0
69 0 -9 0 0 -5 0 -3 0 -11 0 3 21 0 -9 0
45 0 -3 0 0 -13 0 3 0 31 0 3 3 0 -9 0
45 0 -3 0 0 3 0 3 0 15 0 3 3 0 -9 0
104 0 -6 0 0 -6 0 0 0 38 0 0 8 0 -6 0
64 0 -6 0 0 2 0 0 0 -18 0 0 16 0 -6 0
72 0 -6 0 0 10 0 0 0 -26 0 0 24 0 -6 0
88 0 -6 0 0 -6 0 0 0 38 0 0 -8 0 -6 0
48 0 0 0 0 -12 0 0 0 0 0 0 0 0 -12 0
69 0 -9 0 0 -7 0 3 0 5 0 3 -21 0 -3 0
69 0 -9 0 0 -7 0 3 0 37 0 3 -21 0 -3 0
69 0 -9 0 0 9 0 3 0 21 0 3 -21 0 -3 0
125 0 -9 0 0 1 0 3 0 13 0 3 -13 0 -3 0
69 0 -3 0 0 -21 0 3 0 23 0 3 -21 0 -9 0
69 0 -3 0 0 -5 0 3 0 -9 0 3 27 0 -9 0
69 0 -3 0 0 -5 0 3 0 7 0 3 -21 0 -9 0
88 0 -6 0 0 -6 0 0 0 -42 0 0 8 0 -6 0
90 0 12 0 0 -14 0 0 0 -44 0 6 0 0 -6 0
96 0 -6 0 0 -14 0 0 0 -50 0 0 0 0 -6 0
128 0 -6 0 0 -14 0 0 0 -2 0 0 -16 0 -6 0
128 0 -6 0 0 -14 0 0 0 -2 0 0 16 0 -6 0
144 0 -6 0 0 -14 0 0 0 -2 0 0 0 0 -6 0
88 0 -6 0 0 -6 0 0 0 -26 0 0 -8 0 -6 0
88 0 -6 0 0 10 0 0 0 -26 0 0 8 0 -6 0
88 0 -6 0 0 10 0 0 0 54 0 0 -8 0 -6 0
90 0 12 0 0 2 0 0 0 -28 0 6 0 0 -6 0
128 0 -6 0 0 2 0 0 0 14 0 0 -16 0 -6 0
24 0 -12 0 0 4 0 0 0 -36 0 0 24 0 -12 0
24 0 -12 0 0 20 0 0 0 -52 0 0 24 0 -12 0
42 0 6 0 0 12 0 0 0 30 0 -6 0 0 -12 0
40 0 -6 0 0 -10 0 0 0 -6 0 0 -8 0 -6 0
0 0 0 0 0 -4 0 0 0 0 0 0 0 0 -12 0
96 0 -6 0 0 -18 0 0 0 -14 0 0 0 0 -6 0
24 0 0 0 0 4 0 0 0 -8 0 0 24 0 -12 0
24 0 0 0 0 20 0 0 0 -24 0 0 24 0 -12 0
48 0 0 0 0 12 0 0 0 32 0 0 0 0 -12 0
45 0 -9 0 0 -1 0 -3 0 -45 0 -3 3 0 -3 0
69 0 -9 0 0 -9 0 -3 0 11 0 -3 -21 0 -3 0
45 0 -3 0 0 -3 0 -3 0 -15 0 -3 3 0 -9 0
69 0 -3 0 0 5 0 -3 0 25 0 -3 -21 0 -9 0
66 0 12 0 0 -10 0 0 0 4 0 -6 -24 0 -6 0
64 0 -6 0 0 -2 0 0 0 -62 0 0 32 0 -6 0
64 0 -6 0 0 -2 0 0 0 18 0 0 16 0 -6 0
72 0 -6 0 0 -10 0 0 0 -70 0 0 24 0 -6 0
120 0 -6 0 0 -10 0 0 0 -22 0 0 24 0 -6 0
64 0 -6 0 0 14 0 0 0 -78 0 0 32 0 -6 0
66 0 12 0 0 6 0 0 0 4 0 -6 24 0 -6 0
21 0 -3 0 0 21 0 -3 0 25 0 -3 -21 0 -9 0
42 0 -6 0 0 12 0 0 0 2 0 -6 0 0 -12 0
45 0 -9 0 0 -3 0 3 0 -13 0 -3 -3 0 -9 0
45 0 -9 0 0 13 0 3 0 3 0 -3 -3 0 -9 0
69 0 -9 0 0 5 0 3 0 -53 0 -3 21 0 -9 0
45 0 -3 0 0 -3 0 -3 0 17 0 -3 3 0 -9 0
72 0 -6 0 0 -10 0 0 0 42 0 0 -24 0 -6 0
120 0 -6 0 0 -10 0 0 0 -6 0 0 -24 0 -6 0
66 0 12 0 0 6 0 0 0 52 0 -6 -24 0 -6 0
72 0 -6 0 0 6 0 0 0 58 0 0 -24 0 -6 0
88 0 -6 0 0 -10 0 0 0 10 0 0 -8 0 -6 0
88 0 -6 0 0 6 0 0 0 10 0 0 8 0 -6 0
90 0 12 0 0 -2 0 0 0 -4 0 -6 0 0 -6 0
48 0 0 0 0 12 0 0 0 0 0 0 0 0 -12 0
69 0 -9 0 0 7 0 -3 0 -21 0 -3 27 0 -3 0
69 0 -9 0 0 7 0 -3 0 -5 0 -3 -21 0 -3 0
93 0 -9 0 0 -1 0 -3 0 -61 0 -3 3 0 -3 0
69 0 -9 0 0 5 0 3 0 -21 0 -3 21 0 -9 0
88 0 -6 0 0 6 0 0 0 -54 0 0 8 0 -6 0
88 0 -6 0 0 6 0 0 0 26 0 0 -8 0 -6 0
90 0 12 0 0 -2 0 0 0 28 0 -6 0 0 -6 0
128 0 -6 0 0 -2 0 0 0 -14 0 0 16 0 -6 0
144 0 -6 0 0 -2 0 0 0 -14 0 0 0 0 -6 0
0 0 0 0 0 -4 0 0 0 -32 0 0 0 0 12 0
96 0 -6 0 0 -18 0 0 0 -18 0 0 0 0 6 0
21 0 -9 0 0 -11 0 3 0 21 0 3 -21 0 9 0
24 0 0 0 0 4 0 0 0 -24 0 0 -24 0 12 0
45 0 -3 0 0 -3 0 -3 0 -17 0 3 -3 0 9 0
64 0 -6 0 0 -2 0 0 0 -50 0 0 -16 0 6 0
120 0 -6 0 0 -10 0 0 0 -10 0 0 -24 0 6 0
72 0 -6 0 0 -10 0 0 0 -42 0 0 24 0 6 0
72 0 -6 0 0 6 0 0 0 -58 0 0 24 0 6 0
88 0 -6 0 0 6 0 0 0 -10 0 0 -8 0 6 0
24 0 0 0 0 4 0 0 0 8 0 0 -24 0 12 0
48 0 0 0 0 12 0 0 0 -32 0 0 0 0 12 0
45 0 -9 0 0 -3 0 3 0 29 0 3 -45 0 9 0
69 0 -9 0 0 5 0 3 0 -11 0 3 -21 0 9 0
64 0 -6 0 0 -2 0 0 0 -18 0 0 -16 0 6 0
64 0 -6 0 0 -2 0 0 0 62 0 0 -32 0 6 0
66 0 12 0 0 -10 0 0 0 -20 0 6 -24 0 6 0
72 0 -6 0 0 -10 0 0 0 -26 0 0 -24 0 6 0
64 0 -6 0 0 -2 0 0 0 -2 0 0 -32 0 6 0
104 0 -6 0 0 6 0 0 0 38 0 0 -40 0 6 0
128 0 -6 0 0 -2 0 0 0 -18 0 0 -16 0 6 0
144 0 -6 0 0 -2 0 0 0 -18 0 0 0 0 6 0
45 0 -9 0 0 15 0 -3 0 -3 0 3 -3 0 3 0
69 0 -9 0 0 -9 0 -3 0 5 0 3 -27 0 3 0
69 0 -9 0 0 7 0 -3 0 21 0 3 -27 0 3 0
93 0 -9 0 0 -1 0 -3 0 -35 0 3 -3 0 3 0
69 0 -9 0 0 5 0 3 0 21 0 3 -21 0 9 0
69 0 -3 0 0 5 0 -3 0 -9 0 3 -27 0 9 0
96 0 -6 0 0 -2 0 0 0 46 0 0 -48 0 6 0
88 0 -6 0 0 -10 0 0 0 -26 0 0 -8 0 6 0
88 0 -6 0 0 6 0 0 0 -26 0 0 8 0 6 0
90 0 12 0 0 -2 0 0 0 -28 0 6 0 0 6 0
128 0 -6 0 0 -2 0 0 0 14 0 0 -16 0 6 0
88 0 -6 0 0 6 0 0 0 -42 0 0 -8 0 6 0
104 0 -6 0 0 6 0 0 0 22 0 0 -24 0 6 0
0 0 12 0 0 -4 0 0 0 -60 0 0 0 0 12 0
21 0 3 0 0 -11 0 3 0 -39 0 3 -21 0 9 0
40 0 6 0 0 -10 0 0 0 -6 0 0 -8 0 6 0
96 0 6 0 0 -18 0 0 0 -46 0 0 0 0 6 0
40 0 6 0 0 -10 0 0 0 22 0 0 -8 0 -6 0
48 0 6 0 0 -18 0 0 0 30 0 0 0 0 -6 0
96 0 6 0 0 -18 0 0 0 -18 0 0 0 0 -6 0
69 0 -3 0 0 -25 0 3 0 23 0 3 -21 0 3 0
0 0 12 0 0 -4 0 0 0 -28 0 0 0 0 12 0
48 0 6 0 0 -18 0 0 0 -62 0 0 0 0 6 0
80 0 6 0 0 -18 0 0 0 -14 0 0 -16 0 6 0
0 0 12 0 0 -4 0 0 0 28 0 0 0 0 -12 0
21 0 3 0 0 -11 0 3 0 7 0 -3 21 0 -9 0
48 0 6 0 0 -18 0 0 0 -34 0 0 0 0 -6 0
96 0 6 0 0 -18 0 0 0 14 0 0 0 0 -6 0
42 0 0 0 0 -18 0 0 0 0 0 -6 0 0 -6 0
144 0 0 0 0 -32 0 0 0 -48 0 0 0 0 0 0
21 0 9 0 0 -7 0 -3 0 -53 0 3 21 0 -3 0
0 0 12 0 0 0 0 0 0 -4 0 0 0 0 0 0
42 0 -6 0 0 0 0 0 0 -46 0 -6 0 0 0 0
42 0 0 0 0 -14 0 0 0 -32 0 -6 0 0 6 0
42 0 0 0 0 14 0 0 0 -32 0 6 0 0 6 0
42 0 6 0 0 0 0 0 0 -46 0 6 0 0 0 0
24 0 12 0 0 -8 0 0 0 -52 0 0 24 0 0 0
120 0 6 0 0 -22 0 0 0 -38 0 0 24 0 -6 0
45 0 3 0 0 -3 0 3 0 -15 0 3 3 0 9 0
45 0 9 0 0 -1 0 3 0 -45 0 3 3 0 3 0
69 0 9 0 0 -9 0 3 0 11 0 3 -21 0 3 0
45 0 9 0 0 -3 0 -3 0 -45 0 3 -3 0 9 0
48 0 6 0 0 -18 0 0 0 -30 0 0 0 0 6 0
104 0 6 0 0 -10 0 0 0 -38 0 0 -8 0 6 0
120 0 6 0 0 -10 0 0 0 -38 0 0 -24 0 6 0
64 0 6 0 0 -2 0 0 0 -62 0 0 32 0 6 0
72 0 6 0 0 -10 0 0 0 -70 0 0 24 0 6 0
104 0 6 0 0 -10 0 0 0 -22 0 0 8 0 6 0
64 0 6 0 0 -2 0 0 0 -78 0 0 16 0 6 0
72 0 6 0 0 6 0 0 0 -86 0 0 24 0 6 0
88 0 6 0 0 6 0 0 0 -38 0 0 -8 0 6 0
24 0 12 0 0 4 0 0 0 20 0 0 24 0 -12 0
45 0 3 0 0 -3 0 3 0 -17 0 -3 -3 0 -9 0
45 0 9 0 0 -17 0 3 0 -3 0 -3 -3 0 -3 0
45 0 9 0 0 -3 0 -3 0 13 0 -3 3 0 -9 0
45 0 9 0 0 13 0 -3 0 -3 0 -3 3 0 -9 0
61 0 9 0 0 13 0 -3 0 45 0 -3 -29 0 -9 0
69 0 9 0 0 5 0 -3 0 53 0 -3 -21 0 -9 0
48 0 6 0 0 -18 0 0 0 -2 0 0 0 0 -6 0
104 0 6 0 0 -10 0 0 0 -10 0 0 -8 0 -6 0
64 0 6 0 0 -18 0 0 0 -34 0 0 16 0 -6 0
64 0 6 0 0 -2 0 0 0 -34 0 0 32 0 -6 0
72 0 6 0 0 -10 0 0 0 -42 0 0 24 0 -6 0
104 0 6 0 0 -10 0 0 0 6 0 0 8 0 -6 0
66 0 -12 0 0 6 0 0 0 -52 0 -6 24 0 -6 0
88 0 6 0 0 6 0 0 0 -10 0 0 -8 0 -6 0
90 0 -12 0 0 -2 0 0 0 4 0 -6 0 0 -6 0
66 0 -6 0 0 -8 0 0 0 -38 0 -6 24 0 0 0
125 0 -3 0 0 -15 0 -3 0 -31 0 -3 -13 0 3 0
141 0 -3 0 0 -15 0 -3 0 -31 0 -3 3 0 3 0
141 0 -3 0 0 -15 0 -3 0 31 0 3 -3 0 -3 0
66 0 -6 0 0 -10 0 6 0 -38 0 -6 18 0 -6 0
66 0 0 0 0 -10 0 0 0 -8 0 -6 24 0 -6 0
66 0 0 0 0 6 0 0 0 -24 0 -6 24 0 -6 0
90 0 0 0 0 -2 0 0 0 32 0 -6 0 0 -6 0
141 0 -3 0 0 -17 0 3 0 -31 0 -3 -3 0 -3 0
109 0 -3 0 0 -1 0 3 0 -31 0 -3 13 0 -3 0
66 0 -6 0 0 -10 0 6 0 6 0 6 -18 0 6 0
66 0 0 0 0 -24 0 6 0 -8 0 6 -18 0 0 0
66 0 0 0 0 -8 0 6 0 -24 0 6 -18 0 0 0
66 0 0 0 0 -10 0 0 0 -24 0 6 -24 0 6 0
69 0 -3 0 0 -25 0 3 0 -9 0 3 -21 0 3 0
85 0 -3 0 0 -9 0 3 0 -41 0 3 11 0 3 0
93 0 -3 0 0 -17 0 3 0 -49 0 3 3 0 3 0
141 0 -3 0 0 -17 0 3 0 -1 0 3 3 0 3 0
85 0 -3 0 0 -9 0 3 0 -57 0 3 -5 0 3 0
93 0 -3 0 0 -1 0 3 0 -65 0 3 3 0 3 0
66 0 6 0 0 -8 0 0 0 -38 0 6 24 0 0 0
85 0 3 0 0 -23 0 3 0 25 0 3 -5 0 -3 0
125 0 3 0 0 -15 0 3 0 -31 0 3 -13 0 -3 0
141 0 3 0 0 -15 0 3 0 -31 0 3 3 0 -3 0
165 0 3 0 0 -23 0 3 0 25 0 3 -21 0 -3 0
66 0 6 0 0 -8 0 0 0 -10 0 -6 24 0 0 0
141 0 3 0 0 -17 0 -3 0 -31 0 3 -3 0 3 0
109 0 3 0 0 -1 0 -3 0 -31 0 3 13 0 3 0
85 0 3 0 0 -9 0 -3 0 -41 0 -3 11 0 -3 0
93 0 3 0 0 -17 0 -3 0 -49 0 -3 3 0 -3 0
125 0 3 0 0 -17 0 -3 0 -1 0 -3 -13 0 -3 0
141 0 3 0 0 -17 0 -3 0 -1 0 -3 3 0 -3 0
85 0 3 0 0 -9 0 -3 0 23 0 -3 11 0 -3 0
85 0 3 0 0 7 0 -3 0 -57 0 -3 11 0 -3 0
93 0 3 0 0 -1 0 -3 0 -65 0 -3 3 0 -3 0
125 0 3 0 0 -1 0 -3 0 -17 0 -3 19 0 -3 0
141 0 3 0 0 -1 0 -3 0 -17 0 -3 3 0 -3 0
141 0 3 0 0 -17 0 -3 0 31 0 -3 3 0 -3 0
149 0 3 0 0 -9 0 -3 0 39 0 -3 -5 0 -3 0
165 0 3 0 0 -9 0 -3 0 39 0 -3 -21 0 -3 0
88 0 0 0 0 -24 0 0 0 -56 0 0 8 0 0 0
200 0 0 0 0 -24 0 0 0 -24 0 0 -8 0 0 0
168 0 0 0 0 -24 0 0 0 -56 0 0 24 0 0 0
160 0 0 0 0 -16 0 0 0 -64 0 0 16 0 0 0
168 0 0 0 0 -8 0 0 0 -72 0 0 24 0 0 0
128 0 0 0 0 -16 0 0 0 16 0 0 0 0 0 0
21 0 3 0 0 -11 0 3 0 25 0 3 -21 0 9 0
40 0 6 0 0 -10 0 0 0 -22 0 0 8 0 6 0
42 0 -6 0 0 0 0 0 0 18 0 -6 0 0 0 0
42 0 0 0 0 14 0 0 0 32 0 -6 0 0 -6 0
24 0 12 0 0 -8 0 0 0 -4 0 0 -24 0 0 0
88 0 6 0 0 -22 0 0 0 10 0 0 8 0 -6 0
24 0 12 0 0 -8 0 0 0 52 0 0 -24 0 0 0
24 0 12 0 0 4 0 0 0 -20 0 0 -24 0 12 0
45 0 3 0 0 -3 0 3 0 1 0 3 -45 0 9 0
69 0 3 0 0 5 0 3 0 -39 0 3 -21 0 9 0
45 0 9 0 0 -17 0 3 0 3 0 3 3 0 3 0
45 0 9 0 0 -3 0 -3 0 -13 0 3 -3 0 9 0
69 0 9 0 0 5 0 -3 0 -53 0 3 21 0 9 0
64 0 6 0 0 -2 0 0 0 -46 0 0 -16 0 6 0
66 0 -12 0 0 -10 0 0 0 36 0 6 -24 0 6 0
72 0 6 0 0 -10 0 0 0 -54 0 0 -24 0 6 0
72 0 6 0 0 -10 0 0 0 42 0 0 -24 0 6 0
64 0 6 0 0 -2 0 0 0 -30 0 0 -32 0 6 0
24 0 12 0 0 4 0 0 0 36 0 0 -24 0 -12 0
45 0 3 0 0 -3 0 3 0 15 0 -3 -3 0 -9 0
69 0 3 0 0 5 0 3 0 -25 0 -3 21 0 -9 0
45 0 9 0 0 -1 0 3 0 45 0 -3 -3 0 -3 0
45 0 9 0 0 -3 0 -3 0 45 0 -3 3 0 -9 0
64 0 6 0 0 -2 0 0 0 -18 0 0 -16 0 -6 0
64 0 6 0 0 -2 0 0 0 62 0 0 -32 0 -6 0
72 0 6 0 0 -10 0 0 0 70 0 0 -24 0 -6 0
104 0 6 0 0 -10 0 0 0 22 0 0 -40 0 -6 0
120 0 6 0 0 -10 0 0 0 22 0 0 -24 0 -6 0
72 0 6 0 0 6 0 0 0 86 0 0 -24 0 -6 0
88 0 6 0 0 -10 0 0 0 38 0 0 -8 0 -6 0
66 0 -6 0 0 -8 0 0 0 10 0 -6 -24 0 0 0
109 0 -3 0 0 -15 0 -3 0 17 0 -3 -13 0 3 0
66 0 0 0 0 -22 0 0 0 24 0 6 -24 0 -6 0
66 0 -6 0 0 -10 0 6 0 -6 0 -6 18 0 -6 0
66 0 0 0 0 -10 0 0 0 8 0 -6 -24 0 -6 0
66 0 0 0 0 -10 0 0 0 24 0 -6 24 0 -6 0
66 0 0 0 0 6 0 0 0 24 0 -6 -24 0 -6 0
90 0 0 0 0 -2 0 0 0 -32 0 -6 0 0 -6 0
122 0 0 0 0 -2 0 0 0 16 0 -6 -16 0 -6 0
93 0 -3 0 0 -17 0 3 0 -47 0 -3 -3 0 -3 0
141 0 -3 0 0 -17 0 3 0 1 0 -3 -3 0 -3 0
85 0 -3 0 0 -9 0 3 0 -23 0 -3 -11 0 -3 0
66 0 0 0 0 -10 0 0 0 8 0 6 -24 0 6 0
66 0 0 0 0 6 0 0 0 24 0 6 -24 0 6 0
90 0 0 0 0 -2 0 0 0 -32 0 6 0 0 6 0
66 0 6 0 0 -8 0 0 0 10 0 6 -24 0 0 0
101 0 3 0 0 -7 0 3 0 9 0 3 -21 0 -3 0
109 0 3 0 0 -15 0 3 0 17 0 3 -13 0 -3 0
66 0 6 0 0 -24 0 0 0 22 0 -6 -24 0 0 0
66 0 6 0 0 -8 0 0 0 38 0 -6 -24 0 0 0
85 0 3 0 0 -23 0 3 0 -25 0 -3 5 0 3 0
85 0 3 0 0 -23 0 3 0 -9 0 -3 -11 0 3 0
165 0 3 0 0 -23 0 3 0 -25 0 -3 21 0 3 0
85 0 3 0 0 -9 0 -3 0 -39 0 3 5 0 3 0
85 0 3 0 0 -9 0 -3 0 41 0 3 -11 0 3 0
93 0 3 0 0 -17 0 -3 0 -47 0 3 -3 0 3 0
141 0 3 0 0 -17 0 -3 0 1 0 3 -3 0 3 0
85 0 3 0 0 -9 0 -3 0 -23 0 3 -11 0 3 0
125 0 3 0 0 -1 0 -3 0 17 0 3 -19 0 3 0
165 0 3 0 0 -9 0 -3 0 -39 0 3 21 0 3 0
109 0 3 0 0 -17 0 -3 0 31 0 -3 -29 0 -3 0
101 0 3 0 0 7 0 -3 0 23 0 -3 -21 0 -3 0
109 0 3 0 0 -1 0 -3 0 31 0 -3 -13 0 -3 0
128 0 0 0 0 -16 0 0 0 -16 0 0 0 0 0 0
168 0 0 0 0 -8 0 0 0 24 0 0 -8 0 0 0
21 0 3 0 0 11 0 -3 0 -39 0 3 21 0 -9 0
61 0 -3 0 0 17 0 -3 0 1 0 -3 -13 0 3 0
42 0 -12 0 0 18 0 0 0 28 0 6 0 0 -6 0
21 0 3 0 0 11 0 -3 0 7 0 -3 -21 0 9 0
21 0 9 0 0 25 0 -3 0 21 0 -3 -21 0 3 0
45 0 3 0 0 3 0 -3 0 -31 0 3 45 0 -9 0
45 0 3 0 0 3 0 -3 0 -15 0 3 -3 0 -9 0
117 0 3 0 0 -5 0 -3 0 -23 0 3 21 0 -9 0
69 0 9 0 0 -5 0 3 0 11 0 3 -21 0 -9 0
45 0 9 0 0 1 0 -3 0 -45 0 3 -3 0 -3 0
45 0 9 0 0 17 0 -3 0 -29 0 3 -3 0 -3 0
66 0 -12 0 0 -6 0 0 0 4 0 6 -24 0 -6 0
64 0 6 0 0 2 0 0 0 18 0 0 -16 0 -6 0
66 0 -12 0 0 10 0 0 0 20 0 6 -24 0 -6 0
88 0 6 0 0 -6 0 0 0 -38 0 0 8 0 -6 0
24 0 12 0 0 -4 0 0 0 20 0 0 -24 0 12 0
24 0 12 0 0 8 0 0 0 4 0 0 -24 0 0 0
45 0 3 0 0 3 0 -3 0 -17 0 -3 3 0 9 0
117 0 3 0 0 -5 0 -3 0 -9 0 -3 -21 0 9 0
45 0 9 0 0 -13 0 3 0 -3 0 -3 -3 0 9 0
45 0 9 0 0 17 0 -3 0 -3 0 -3 3 0 3 0
69 0 9 0 0 9 0 -3 0 53 0 -3 -21 0 3 0
120 0 6 0 0 -6 0 0 0 -10 0 0 -24 0 6 0
66 0 0 0 0 -6 0 0 0 -24 0 -6 -24 0 6 0
66 0 0 0 0 10 0 0 0 -8 0 -6 -24 0 6 0
109 0 -3 0 0 1 0 -3 0 -31 0 -3 -13 0 3 0
141 0 -3 0 0 1 0 -3 0 17 0 -3 3 0 3 0
66 0 -6 0 0 8 0 0 0 -10 0 6 -24 0 0 0
66 0 0 0 0 8 0 -6 0 -24 0 6 18 0 0 0
85 0 -3 0 0 9 0 -3 0 -57 0 3 5 0 -3 0
85 0 -3 0 0 9 0 -3 0 23 0 3 -11 0 -3 0
93 0 -3 0 0 1 0 -3 0 -65 0 3 -3 0 -3 0
125 0 -3 0 0 1 0 -3 0 -17 0 3 -19 0 -3 0
125 0 -3 0 0 1 0 -3 0 -17 0 3 13 0 -3 0
141 0 -3 0 0 1 0 -3 0 -17 0 3 -3 0 -3 0
40 0 6 0 0 10 0 0 0 -22 0 0 -8 0 -6 0
45 0 3 0 0 3 0 -3 0 17 0 3 -3 0 -9 0
69 0 3 0 0 -5 0 -3 0 -39 0 3 21 0 -9 0
45 0 9 0 0 -13 0 3 0 3 0 3 3 0 -9 0
45 0 9 0 0 3 0 3 0 -13 0 3 3 0 -9 0
45 0 9 0 0 17 0 -3 0 3 0 3 -3 0 -3 0
69 0 9 0 0 9 0 -3 0 -53 0 3 21 0 -3 0
64 0 6 0 0 2 0 0 0 -30 0 0 32 0 -6 0
64 0 6 0 0 2 0 0 0 -46 0 0 16 0 -6 0
72 0 6 0 0 10 0 0 0 -54 0 0 24 0 -6 0
66 0 -12 0 0 10 0 0 0 52 0 6 -24 0 -6 0
88 0 6 0 0 -6 0 0 0 10 0 0 -8 0 -6 0
90 0 -12 0 0 2 0 0 0 -4 0 6 0 0 -6 0
45 0 9 0 0 17 0 -3 0 45 0 -3 -45 0 3 0
69 0 9 0 0 9 0 -3 0 -11 0 -3 -21 0 3 0
64 0 6 0 0 2 0 0 0 -18 0 0 16 0 6 0
66 0 -6 0 0 10 0 -6 0 -6 0 -6 -18 0 6 0
82 0 0 0 0 -6 0 0 0 -24 0 -6 -8 0 6 0
90 0 0 0 0 2 0 0 0 -32 0 -6 0 0 6 0
66 0 0 0 0 8 0 -6 0 24 0 -6 -18 0 0 0
66 0 0 0 0 24 0 -6 0 8 0 -6 -18 0 0 0
85 0 -3 0 0 9 0 -3 0 -23 0 -3 11 0 3 0
125 0 -3 0 0 1 0 -3 0 17 0 -3 -13 0 3 0
85 0 -3 0 0 9 0 -3 0 -39 0 -3 -5 0 3 0
93 0 -3 0 0 17 0 -3 0 -47 0 -3 3 0 3 0
109 0 -3 0 0 1 0 -3 0 17 0 -3 -29 0 3 0
66 0 0 0 0 10 0 0 0 24 0 6 -24 0 -6 0
90 0 0 0 0 2 0 0 0 -32 0 6 0 0 -6 0
66 0 6 0 0 -6 0 6 0 10 0 6 -18 0 -6 0
48 0 12 0 0 0 0 0 0 -44 0 0 0 0 0 0
72 0 12 0 0 -8 0 0 0 -68 0 0 24 0 0 0
69 0 3 0 0 -5 0 -3 0 -7 0 3 21 0 -9 0
69 0 3 0 0 -5 0 -3 0 9 0 3 -27 0 -9 0
69 0 9 0 0 -7 0 -3 0 -37 0 3 21 0 -3 0
69 0 9 0 0 -7 0 -3 0 -21 0 3 -27 0 -3 0
69 0 9 0 0 9 0 -3 0 -21 0 3 21 0 -3 0
69 0 9 0 0 9 0 -3 0 -5 0 3 -27 0 -3 0
93 0 9 0 0 1 0 -3 0 -61 0 3 -3 0 -3 0
88 0 6 0 0 -6 0 0 0 -70 0 0 8 0 -6 0
90 0 -12 0 0 -14 0 0 0 12 0 6 0 0 -6 0
128 0 6 0 0 -14 0 0 0 -30 0 0 16 0 -6 0
144 0 6 0 0 -14 0 0 0 -30 0 0 0 0 -6 0
144 0 6 0 0 -14 0 0 0 2 0 0 0 0 -6 0
88 0 6 0 0 -6 0 0 0 26 0 0 8 0 -6 0
90 0 -12 0 0 2 0 0 0 28 0 6 0 0 -6 0
48 0 12 0 0 -16 0 0 0 28 0 0 0 0 0 0
48 0 12 0 0 0 0 0 0 12 0 0 0 0 0 0
69 0 3 0 0 -5 0 -3 0 7 0 -3 -21 0 9 0
69 0 9 0 0 -7 0 -3 0 5 0 -3 -21 0 3 0
69 0 9 0 0 -7 0 -3 0 37 0 -3 -21 0 3 0
93 0 9 0 0 -15 0 -3 0 -19 0 -3 3 0 3 0
69 0 9 0 0 9 0 -3 0 21 0 -3 -21 0 3 0
93 0 9 0 0 1 0 -3 0 -35 0 -3 3 0 3 0
88 0 6 0 0 -22 0 0 0 -42 0 0 -8 0 6 0
88 0 6 0 0 -6 0 0 0 -42 0 0 8 0 6 0
90 0 -12 0 0 -14 0 0 0 -44 0 -6 0 0 6 0
96 0 6 0 0 -14 0 0 0 -50 0 0 0 0 6 0
128 0 6 0 0 -14 0 0 0 -2 0 0 -16 0 6 0
132 0 6 0 0 -14 0 0 0 -2 0 -12 0 0 6 0
144 0 6 0 0 -14 0 0 0 -2 0 0 0 0 6 0
88 0 6 0 0 -6 0 0 0 -26 0 0 -8 0 6 0
90 0 -12 0 0 2 0 0 0 -28 0 -6 0 0 6 0
69 0 3 0 0 5 0 3 0 -7 0 3 -21 0 9 0
69 0 9 0 0 -9 0 3 0 -21 0 3 -21 0 3 0
93 0 9 0 0 -1 0 3 0 -61 0 3 3 0 3 0
88 0 6 0 0 6 0 0 0 -54 0 0 8 0 6 0
69 0 3 0 0 5 0 3 0 7 0 -3 21 0 -9 0
69 0 9 0 0 -9 0 3 0 5 0 -3 -27 0 -3 0
69 0 9 0 0 -9 0 3 0 21 0 -3 21 0 -3 0
69 0 9 0 0 5 0 -3 0 21 0 -3 -21 0 -9 0
88 0 6 0 0 -10 0 0 0 -26 0 0 -8 0 -6 0
88 0 6 0 0 6 0 0 0 54 0 0 -8 0 -6 0
90 0 -12 0 0 -2 0 0 0 -28 0 -6 0 0 -6 0
128 0 6 0 0 -2 0 0 0 14 0 0 -16 0 -6 0
90 0 -6 0 0 -16 0 0 0 -14 0 -6 0 0 0 0
90 0 -6 0 0 0 0 0 0 -30 0 -6 0 0 0 0
90 0 -6 0 0 0 0 0 0 2 0 -6 0 0 0 0
90 0 0 0 0 -14 0 0 0 -16 0 -6 0 0 6 0
90 0 0 0 0 -14 0 0 0 16 0 -6 0 0 6 0
90 0 0 0 0 2 0 0 0 0 0 -6 0 0 6 0
90 0 0 0 0 0 0 -6 0 0 0 -6 6 0 0 0
111 0 15 0 0 -7 0 -3 0 19 0 -9 -21 0 3 0
149 0 -3 0 0 -7 0 -3 0 -23 0 -3 -5 0 3 0
165 0 -3 0 0 -7 0 -3 0 -23 0 -3 -21 0 3 0
109 0 -3 0 0 1 0 -3 0 33 0 -3 -13 0 3 0
90 0 -6 0 0 -16 0 0 0 14 0 6 0 0 0 0
90 0 -6 0 0 0 0 0 0 -2 0 6 0 0 0 0
90 0 0 0 0 -14 0 0 0 -16 0 6 0 0 -6 0
90 0 0 0 0 -14 0 0 0 16 0 6 0 0 -6 0
90 0 0 0 0 2 0 0 0 0 0 6 0 0 -6 0
162 0 0 0 0 -6 0 0 0 8 0 6 -24 0 -6 0
90 0 0 0 0 0 0 -6 0 0 0 6 -6 0 0 0
109 0 -3 0 0 -15 0 -3 0 -49 0 3 13 0 -3 0
109 0 -3 0 0 1 0 -3 0 -49 0 3 29 0 -3 0
117 0 -3 0 0 -7 0 -3 0 -57 0 3 21 0 -3 0
149 0 -3 0 0 -7 0 -3 0 -9 0 3 5 0 -3 0
165 0 -3 0 0 -7 0 -3 0 -9 0 3 21 0 -3 0
109 0 -3 0 0 1 0 -3 0 -33 0 3 13 0 -3 0
90 0 0 0 0 -16 0 6 0 -16 0 -6 -6 0 0 0
90 0 0 0 0 -2 0 0 0 0 0 -6 0 0 -6 0
133 0 -3 0 0 -9 0 3 0 -7 0 -3 -11 0 -3 0
90 0 0 0 0 -16 0 6 0 0 0 6 -42 0 0 0
90 0 0 0 0 -2 0 0 0 0 0 6 0 0 6 0
90 0 6 0 0 -14 0 6 0 -14 0 6 6 0 -6 0
90 0 6 0 0 -16 0 0 0 -14 0 6 0 0 0 0
90 0 6 0 0 0 0 0 0 -30 0 6 0 0 0 0
90 0 6 0 0 -16 0 0 0 14 0 -6 0 0 0 0
90 0 6 0 0 0 0 0 0 -2 0 -6 0 0 0 0
109 0 3 0 0 -15 0 3 0 -49 0 -3 13 0 3 0
117 0 3 0 0 -7 0 3 0 -57 0 -3 21 0 3 0
109 0 3 0 0 -1 0 -3 0 -47 0 3 29 0 3 0
109 0 3 0 0 -1 0 -3 0 -63 0 3 13 0 3 0
117 0 3 0 0 7 0 -3 0 -71 0 3 21 0 3 0
133 0 3 0 0 -9 0 -3 0 -7 0 3 -11 0 3 0
90 0 6 0 0 -2 0 -6 0 30 0 -6 6 0 -6 0
109 0 3 0 0 -1 0 -3 0 47 0 -3 -29 0 -3 0
165 0 3 0 0 -9 0 -3 0 7 0 -3 -21 0 -3 0
109 0 3 0 0 -1 0 -3 0 -33 0 -3 19 0 -3 0
133 0 3 0 0 -9 0 -3 0 7 0 -3 11 0 -3 0
128 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
168 0 0 0 0 -8 0 0 0 -56 0 0 8 0 0 0
-133 0 3 0 0 23 0 3 0 -23 0 -3 -5 0 3 0
-87 0 -9 0 0 31 0 -3 0 -29 0 9 3 0 -3 0
-77 0 -3 0 0 -3 0 3 0 -31 0 3 13 0 -9 0
-72 0 0 0 0 20 0 0 0 -24 0 0 24 0 -12 0
-69 0 15 0 0 21 0 -3 0 51 0 3 -21 0 -9 0
-66 0 -6 0 0 20 0 0 0 -10 0 -6 -24 0 12 0
-48 0 -6 0 0 0 0 6 0 -46 0 0 -6 0 0 0
-48 0 6 0 0 0 0 6 0 -46 0 0 6 0 0 0
-48 0 12 0 0 4 0 0 0 -20 0 0 0 0 12 0
-45 0 -3 0 0 -3 0 3 0 -49 0 -3 3 0 9 0
-45 0 3 0 0 3 0 3 0 -49 0 3 -3 0 9 0
-42 0 -6 0 0 -2 0 6 0 -14 0 6 -6 0 -6 0
-42 0 -6 0 0 2 0 6 0 -18 0 -6 6 0 -6 0
-42 0 6 0 0 -2 0 6 0 -18 0 6 -6 0 -6 0
-42 0 6 0 0 2 0 6 0 -14 0 -6 6 0 -6 0
-39 0 -15 0 0 3 0 3 0 -43 0 9 -3 0 9 0
-37 0 3 0 0 -5 0 3 0 -41 0 3 5 0 9 0
-37 0 3 0 0 -5 0 3 0 9 0 -3 -5 0 -9 0
-32 0 -6 0 0 0 0 6 0 -46 0 0 10 0 0 0
-32 0 6 0 0 0 0 6 0 -46 0 0 -10 0 0 0
-32 0 6 0 0 0 0 6 0 14 0 0 10 0 0 0
-29 0 3 0 0 17 0 -3 0 33 0 -3 -19 0 -3 0
-21 0 3 0 0 -5 0 3 0 -39 0 -3 27 0 -9 0
-21 0 3 0 0 5 0 -3 0 -39 0 -3 -27 0 9 0
-21 0 3 0 0 11 0 3 0 -23 0 -3 27 0 -9 0
-21 0 3 0 0 11 0 3 0 -9 0 3 -27 0 9 0
-18 0 -6 0 0 -10 0 6 0 -38 0 6 18 0 -6 0
-18 0 -6 0 0 -10 0 6 0 6 0 -6 -18 0 6 0
-18 0 -6 0 0 10 0 -6 0 -38 0 6 -18 0 6 0
-18 0 -6 0 0 10 0 -6 0 6 0 -6 18 0 -6 0
-18 0 0 0 0 4 0 6 0 -24 0 6 18 0 -12 0
-18 0 0 0 0 4 0 6 0 -8 0 -6 -18 0 12 0
-18 0 6 0 0 -4 0 0 0 -38 0 -6 24 0 -12 0
-18 0 6 0 0 -4 0 0 0 6 0 6 -24 0 12 0
-18 0 6 0 0 4 0 0 0 -38 0 -6 -24 0 12 0
-18 0 6 0 0 4 0 0 0 6 0 6 24 0 -12 0
-11 0 -3 0 0 7 0 3 0 7 0 3 -21 0 3 0
-5 0 -3 0 0 5 0 3 0 23 0 -3 -37 0 9 0
-3 0 -9 0 0 19 0 -3 0 13 0 3 -3 0 -9 0
-3 0 -3 0 0 -5 0 3 0 1 0 -3 -3 0 -15 0
-3 0 -3 0 0 1 0 9 0 1 0 -3 -9 0 3 0
-3 0 3 0 0 1 0 3 0 17 0 3 -13 0 -3 0
-3 0 3 0 0 5 0 3 0 1 0 3 3 0 -15 0
0 0 -6 0 0 0 0 6 0 -34 0 0 6 0 0 0
0 0 6 0 0 0 0 -6 0 -34 0 0 6 0 0 0
0 0 6 0 0 0 0 6 0 -34 0 0 -6 0 0 0
0 0 12 0 0 -2 0 6 0 28 0 0 -6 0 -6 0
3 0 -9 0 0 3 0 3 0 -61 0 3 -3 0 9 0
3 0 -3 0 0 11 0 -3 0 -17 0 -3 -3 0 15 0
3 0 -3 0 0 11 0 -3 0 -15 0 3 3 0 -15 0
3 0 -3 0 0 19 0 -3 0 -47 0 3 3 0 9 0
3 0 -3 0 0 19 0 -3 0 -17 0 -3 -3 0 -9 0
3 0 -3 0 0 19 0 -3 0 -15 0 3 3 0 9 0
3 0 -3 0 0 19 0 -3 0 15 0 -3 -3 0 -9 0
3 0 9 0 0 -3 0 3 0 -61 0 -3 3 0 9 0
3 0 9 0 0 11 0 -3 0 13 0 3 3 0 -15 0
6 0 -6 0 0 2 0 6 0 -62 0 6 -6 0 6 0
6 0 -6 0 0 2 0 6 0 30 0 -6 6 0 -6 0
6 0 6 0 0 -2 0 6 0 -62 0 -6 6 0 6 0
6 0 6 0 0 -2 0 6 0 30 0 6 -6 0 -6 0
6 0 12 0 0 0 0 6 0 -28 0 -6 6 0 0 0
8 0 -6 0 0 8 0 6 0 -6 0 0 2 0 0 0
8 0 6 0 0 -8 0 6 0 -26 0 0 2 0 0 0
8 0 6 0 0 -8 0 6 0 -6 0 0 -2 0 0 0
9 0 -3 0 0 -1 0 3 0 -31 0 9 -3 0 -3 0
14 0 0 0 0 6 0 0 0 -24 0 -6 -8 0 6 0
21 0 9 0 0 -5 0 3 0 -11 0 -3 -27 0 9 0
21 0 9 0 0 5 0 -3 0 -11 0 -3 27 0 -9 0
21 0 9 0 0 5 0 -3 0 69 0 -3 -21 0 -9 0
21 0 9 0 0 9 0 -3 0 -69 0 3 21 0 -3 0
24 0 -6 0 0 4 0 6 0 -38 0 0 18 0 -12 0
24 0 -6 0 0 4 0 6 0 6 0 0 -18 0 12 0
24 0 -6 0 0 8 0 -6 0 -38 0 0 30 0 0 0
24 0 -6 0 0 8 0 -6 0 6 0 0 -30 0 0 0
24 0 6 0 0 -8 0 6 0 22 0 0 -30 0 0 0
27 0 -9 0 0 -7 0 9 0 21 0 -3 -15 0 -3 0
27 0 -3 0 0 -11 0 3 0 -23 0 3 21 0 -9 0
27 0 -3 0 0 -11 0 3 0 -9 0 -3 -21 0 9 0
27 0 -3 0 0 11 0 -3 0 -23 0 3 -21 0 9 0
27 0 -3 0 0 11 0 -3 0 -9 0 -3 21 0 -9 0
27 0 3 0 0 -5 0 3 0 -9 0 3 -27 0 9 0
27 0 3 0 0 5 0 -3 0 -9 0 3 27 0 -9 0
27 0 3 0 0 7 0 -9 0 7 0 3 -15 0 -3 0
27 0 3 0 0 11 0 3 0 -39 0 -3 27 0 -9 0
27 0 3 0 0 11 0 3 0 7 0 3 -27 0 9 0
27 0 9 0 0 -11 0 3 0 -27 0 3 21 0 -9 0
27 0 9 0 0 -11 0 3 0 -5 0 -3 -21 0 9 0
27 0 9 0 0 -7 0 3 0 -53 0 -3 27 0 -3 0
30 0 6 0 0 10 0 -6 0 -26 0 6 -18 0 6 0
42 0 -6 0 0 4 0 0 0 14 0 6 0 0 -12 0
42 0 -6 0 0 18 0 -6 0 2 0 -6 6 0 6 0
42 0 0 0 0 -16 0 6 0 -32 0 6 6 0 0 0
42 0 0 0 0 -2 0 0 0 -48 0 6 0 0 6 0
42 0 0 0 0 -2 0 0 0 32 0 6 -48 0 6 0
42 0 0 0 0 2 0 0 0 -48 0 -6 0 0 6 0
42 0 0 0 0 2 0 0 0 -48 0 6 0 0 -6 0
42 0 6 0 0 -2 0 -6 0 -18 0 -6 6 0 -6 0
42 0 6 0 0 2 0 6 0 -18 0 -6 -6 0 6 0
43 0 -3 0 0 -5 0 -3 0 -71 0 3 -5 0 9 0
43 0 -3 0 0 -5 0 -3 0 39 0 -3 5 0 -9 0
43 0 3 0 0 -5 0 3 0 -41 0 3 -11 0 9 0
43 0 3 0 0 5 0 -3 0 -41 0 3 11 0 -9 0
45 0 -15 0 0 3 0 3 0 -43 0 -3 -3 0 9 0
45 0 -3 0 0 -3 0 -3 0 -49 0 3 -3 0 9 0
45 0 -3 0 0 3 0 3 0 -79 0 -3 -3 0 9 0
45 0 -3 0 0 3 0 3 0 47 0 3 3 0 -9 0
45 0 3 0 0 -3 0 3 0 47 0 -3 -3 0 -9 0
45 0 3 0 0 3 0 -3 0 -49 0 -3 3 0 9 0
45 0 15 0 0 -3 0 3 0 -43 0 3 3 0 9 0
45 0 15 0 0 -3 0 3 0 11 0 -3 -3 0 -9 0
45 0 15 0 0 3 0 -3 0 -43 0 3 -3 0 -9 0
48 0 -12 0 0 -14 0 6 0 28 0 0 6 0 -6 0
48 0 -12 0 0 4 0 0 0 -20 0 0 0 0 -12 0
48 0 -12 0 0 4 0 0 0 -12 0 0 0 0 12 0
48 0 -12 0 0 14 0 -6 0 28 0 0 -6 0 6 0
48 0 -6 0 0 -16 0 6 0 -62 0 0 -6 0 0 0
48 0 -6 0 0 -16 0 6 0 -2 0 0 6 0 0 0
48 0 -6 0 0 0 0 -6 0 -46 0 0 6 0 0 0
48 0 -6 0 0 0 0 6 0 -46 0 0 -6 0 0 0
48 0 -6 0 0 16 0 -6 0 -62 0 0 6 0 0 0
48 0 -6 0 0 16 0 -6 0 -2 0 0 -6 0 0 0
48 0 0 0 0 -14 0 6 0 -32 0 0 -6 0 6 0
48 0 0 0 0 -14 0 6 0 -32 0 0 6 0 -6 0
48 0 0 0 0 14 0 -6 0 -32 0 0 -6 0 6 0
48 0 0 0 0 14 0 -6 0 -32 0 0 6 0 -6 0
48 0 6 0 0 -16 0 6 0 -62 0 0 6 0 0 0
48 0 6 0 0 -16 0 6 0 -30 0 0 6 0 0 0
48 0 6 0 0 -16 0 6 0 30 0 0 -6 0 0 0
48 0 6 0 0 0 0 -6 0 -46 0 0 -6 0 0 0
48 0 6 0 0 0 0 6 0 -46 0 0 6 0 0 0
48 0 6 0 0 16 0 -6 0 -62 0 0 -6 0 0 0
48 0 6 0 0 16 0 -6 0 -30 0 0 -6 0 0 0
48 0 6 0 0 16 0 -6 0 30 0 0 6 0 0 0
48 0 12 0 0 -14 0 6 0 28 0 0 -6 0 6 0
48 0 12 0 0 -4 0 0 0 -20 0 0 0 0 -12 0
48 0 12 0 0 4 0 0 0 -20 0 0 0 0 12 0
48 0 12 0 0 14 0 -6 0 28 0 0 6 0 -6 0
51 0 -3 0 0 -3 0 3 0 -49 0 -3 3 0 9 0
51 0 -3 0 0 -3 0 3 0 17 0 3 -3 0 -9 0
51 0 -3 0 0 3 0 -3 0 47 0 -3 -3 0 -9 0
51 0 3 0 0 -3 0 -3 0 -79 0 -3 -3 0 9 0
51 0 3 0 0 -3 0 -3 0 -49 0 3 3 0 -9 0
51 0 3 0 0 -3 0 -3 0 47 0 3 3 0 -9 0
51 0 3 0 0 3 0 3 0 -49 0 3 -3 0 9 0
51 0 3 0 0 3 0 3 0 17 0 -3 3 0 -9 0
54 0 -6 0 0 -14 0 6 0 -2 0 -6 6 0 -6 0
54 0 -6 0 0 2 0 6 0 -18 0 -6 6 0 -6 0
54 0 -6 0 0 2 0 6 0 -14 0 6 -6 0 6 0
54 0 -6 0 0 14 0 -6 0 -30 0 6 6 0 -6 0
54 0 0 0 0 -16 0 6 0 0 0 -6 6 0 0 0
54 0 0 0 0 -2 0 0 0 -48 0 -6 0 0 6 0
54 0 0 0 0 -2 0 0 0 -48 0 6 0 0 -6 0
54 0 0 0 0 2 0 0 0 -48 0 6 0 0 6 0
54 0 6 0 0 -2 0 6 0 -18 0 6 -6 0 -6 0
54 0 6 0 0 -2 0 6 0 -14 0 -6 6 0 6 0
58 0 0 0 0 -2 0 0 0 -16 0 -6 16 0 -6 0
63 0 9 0 0 -9 0 -3 0 -21 0 9 -27 0 3 0
66 0 6 0 0 6 0 -6 0 -6 0 6 -30 0 6 0
69 0 -9 0 0 7 0 -3 0 -53 0 -3 27 0 -3 0
69 0 -9 0 0 11 0 -3 0 -27 0 3 21 0 -9 0
69 0 -9 0 0 11 0 -3 0 -5 0 -3 -21 0 9 0
69 0 -3 0 0 -11 0 -3 0 7 0 3 -27 0 9 0
69 0 -3 0 0 -7 0 9 0 7 0 3 -15 0 -3 0
69 0 -3 0 0 -5 0 3 0 -23 0 -3 -27 0 9 0
69 0 -3 0 0 5 0 -3 0 -23 0 -3 27 0 -9 0
69 0 3 0 0 -11 0 3 0 -23 0 3 -21 0 9 0
69 0 3 0 0 -11 0 3 0 -9 0 -3 21 0 -9 0
69 0 3 0 0 11 0 -3 0 -23 0 3 21 0 -9 0
69 0 3 0 0 11 0 -3 0 -9 0 -3 -21 0 9 0
69 0 9 0 0 7 0 -9 0 21 0 -3 -15 0 -3 0
72 0 -12 0 0 -4 0 0 0 -12 0 0 24 0 -12 0
72 0 -6 0 0 -8 0 6 0 -38 0 0 18 0 0 0
72 0 -6 0 0 8 0 -6 0 -38 0 0 -18 0 0 0
72 0 -6 0 0 8 0 -6 0 22 0 0 -30 0 0 0
72 0 0 0 0 -10 0 6 0 -24 0 0 -18 0 6 0
72 0 0 0 0 -10 0 6 0 -8 0 0 18 0 -6 0
72 0 0 0 0 -4 0 0 0 -24 0 0 -24 0 12 0
72 0 0 0 0 -4 0 0 0 -8 0 0 24 0 -12 0
72 0 0 0 0 4 0 0 0 -24 0 0 24 0 -12 0
72 0 0 0 0 4 0 0 0 -8 0 0 -24 0 12 0
72 0 0 0 0 10 0 -6 0 -24 0 0 18 0 -6 0
72 0 0 0 0 10 0 -6 0 -8 0 0 -18 0 6 0
72 0 6 0 0 -8 0 -6 0 -38 0 0 18 0 0 0
72 0 6 0 0 -8 0 6 0 -38 0 0 30 0 0 0
72 0 6 0 0 -8 0 6 0 6 0 0 -30 0 0 0
72 0 12 0 0 4 0 0 0 -28 0 0 24 0 -12 0
78 0 6 0 0 -10 0 6 0 -22 0 -6 -18 0 6 0
78 0 6 0 0 -10 0 6 0 -10 0 6 18 0 -6 0
80 0 -6 0 0 -2 0 0 0 34 0 0 -16 0 -6 0
83 0 -3 0 0 -3 0 3 0 -31 0 3 13 0 -9 0
83 0 -3 0 0 -3 0 3 0 -1 0 -3 -13 0 9 0
83 0 -3 0 0 3 0 -3 0 -1 0 -3 13 0 -9 0
83 0 3 0 0 -3 0 -3 0 -1 0 3 19 0 -9 0
83 0 3 0 0 3 0 3 0 -31 0 -3 19 0 -9 0
87 0 -3 0 0 3 0 -3 0 -31 0 -9 3 0 9 0
87 0 -3 0 0 3 0 -3 0 -1 0 9 -3 0 -9 0
87 0 3 0 0 -3 0 -3 0 -31 0 9 -3 0 9 0
87 0 3 0 0 -3 0 -3 0 -1 0 -9 3 0 -9 0
88 0 6 0 0 -8 0 6 0 -26 0 0 -14 0 0 0
90 0 -6 0 0 -2 0 6 0 34 0 -6 -6 0 -6 0
90 0 -6 0 0 2 0 -6 0 -62 0 -6 6 0 6 0
90 0 12 0 0 0 0 -6 0 -28 0 6 -6 0 0 0
93 0 -9 0 0 -1 0 -3 0 3 0 -3 3 0 -3 0
93 0 -9 0 0 1 0 3 0 3 0 -3 -3 0 3 0
93 0 -9 0 0 3 0 -3 0 -61 0 -3 3 0 9 0
93 0 -9 0 0 3 0 -3 0 29 0 3 -3 0 -9 0
93 0 -3 0 0 -13 0 3 0 -17 0 3 3 0 -9 0
93 0 -3 0 0 -3 0 -3 0 -31 0 -3 3 0 -9 0
93 0 -3 0 0 -3 0 -3 0 -1 0 3 -3 0 9 0
93 0 -3 0 0 3 0 3 0 -31 0 -3 -3 0 9 0
93 0 -3 0 0 3 0 3 0 -1 0 3 3 0 -9 0
93 0 -3 0 0 13 0 -3 0 -17 0 3 -3 0 9 0
93 0 3 0 0 -19 0 3 0 -17 0 -3 -3 0 -9 0
93 0 3 0 0 -13 0 -3 0 -17 0 -3 3 0 9 0
93 0 3 0 0 -3 0 3 0 -31 0 3 3 0 9 0
93 0 3 0 0 -3 0 3 0 -1 0 -3 -3 0 -9 0
93 0 3 0 0 3 0 -3 0 -31 0 3 -3 0 -9 0
93 0 3 0 0 3 0 -3 0 -1 0 -3 3 0 9 0
93 0 9 0 0 -17 0 3 0 -45 0 3 3 0 3 0
93 0 9 0 0 -17 0 3 0 13 0 -3 -3 0 -3 0
93 0 9 0 0 -3 0 -3 0 -61 0 3 -3 0 9 0
93 0 9 0 0 -3 0 -3 0 29 0 -3 3 0 -9 0
96 0 -12 0 0 4 0 0 0 28 0 0 0 0 -12 0
96 0 -6 0 0 0 0 -6 0 2 0 0 6 0 0 0
96 0 6 0 0 0 0 -6 0 -34 0 0 6 0 0 0
96 0 6 0 0 0 0 -6 0 2 0 0 -6 0 0 0
96 0 12 0 0 -4 0 0 0 28 0 0 0 0 -12 0
99 0 -9 0 0 -1 0 3 0 -3 0 -3 3 0 3 0
99 0 -9 0 0 1 0 -3 0 -3 0 -3 -3 0 -3 0
99 0 -3 0 0 3 0 -3 0 -31 0 3 3 0 9 0
99 0 -3 0 0 3 0 -3 0 -1 0 -3 -3 0 -9 0
99 0 3 0 0 -3 0 -3 0 -31 0 -3 -3 0 9 0
99 0 3 0 0 -3 0 -3 0 -1 0 3 3 0 -9 0
107 0 3 0 0 -7 0 -3 0 25 0 -3 -11 0 -3 0
114 0 0 0 0 -10 0 0 0 -24 0 -6 24 0 -6 0
114 0 0 0 0 -10 0 0 0 -8 0 6 -24 0 6 0
114 0 0 0 0 -6 0 0 0 24 0 -6 -24 0 6 0
117 0 -3 0 0 -5 0 3 0 -39 0 -3 -27 0 9 0
117 0 -3 0 0 5 0 -3 0 7 0 3 -27 0 9 0
117 0 3 0 0 -11 0 3 0 7 0 -3 21 0 -9 0
117 0 3 0 0 11 0 -3 0 -39 0 3 21 0 -9 0
138 0 -6 0 0 0 0 0 0 -46 0 -6 0 0 0 0
138 0 0 0 0 -14 0 0 0 -32 0 -6 0 0 6 0
141 0 3 0 0 3 0 -3 0 17 0 3 -3 0 -9 0
144 0 -6 0 0 0 0 -6 0 -46 0 0 6 0 0 0
144 0 6 0 0 0 0 -6 0 14 0 0 6 0 0 0


==> anc/g8168_5colouring.txt <==
2
4
1
0
4
1
3
0
3
1
4
0
0
4
1
4
1
3
4
3
1
4
4
1
3
3
3
0
0
0
0
0
0
1
3
3
1
0
0
3
4
0
0
4
3
2
3
4
3
2
3
3
1
3
2
0
0
1
4
3
4
3
3
3
2
2
0
3
1
4
1
1
1
0
3
0
3
2
2
2
0
1
3
2
2
0
0
1
2
1
2
2
1
3
2
0
3
2
3
1
3
4
1
2
1
1
1
2
4
3
3
2
2
2
0
2
4
2
1
4
0
2
2
0
1
1
0
3
3
4
1
3
2
3
2
0
2
4
2
1
4
2
0
3
3
2
4
4
1
0
2
2
4
1
0
4
4
4
2
1
0
4
2
2
2
3
0
2
3
2
0
0
3
3
3
0
4
0
2
3
3
2
2
0
2
0
2
3
1
2
0
0
3
2
3
4
0
1
4
4
3
2
1
3
4
2
2
3
1
0
1
3
3
3
0
0
1
2
3
4
1
3
4
2
2
3
4
1
1
2
4
1
4
3
4
3
4
3
4
1
1
1
3
4
1
1
0
0
2
0
0
1
3
3
1
0
0
3
3
3
2
4
3
0
3
3
3
2
2
0
3
1
0
0
0
3
2
3
1
4
3
4
3
2
0
3
0
0
4
4
3
3
2
3
1
0
2
3
0
4
1
2
3
4
2
2
4
2
1
2
1
2
1
4
4
2
4
1
3
1
1
4
2
1
0
1
2
4
1
2
1
4
2
4
1
4
2
2
1
4
2
4
3
2
4
1
2
4
4
0
1
0
1
4
2
2
4
4
3
2
0
4
2
1
0
4
0
3
3
4
0
3
1
3
0
4
2
4
2
3
3
4
1
4
0
4
2
4
4
0
1
1
3
3
3
2
1
3
3
0
0
2
3
4
4
3
2
2
3
2
0
1
0
2
1
2
3
2
4
2
1
1
4
4
2
4
1
1
4
3
1
3
1
0
4
4
2
2
1
4
4
3
3
1
4
3
3
0
1
4
2
0
0
0
2
0
0
3
0
3
3
4
0
4
4
0
2
3
3
0
2
1
2
4
3
1
4
2
1
0
4
4
0
4
1
2
0
3
1
3
1
0
3
2
3
2
1
3
3
1
4
2
1
2
2
0
2
0
0
3
0
0
3
1
1
4
4
4
4
4
0
3
3
1
0
1
2
2
3
2
3
1
2
2
1
2
1
3
4
2
2
1
3
2
2
2
1
3
2
2
2
2
2
1
2
4
1
3
1
1
2
4
0
1
2
0
2
2
4
2
3
0
2
3
2
3
2
4
3
0
0
1
4
4
4
2
1
0
0
2
4
0
4
2
4
2
4
1
1
1
0
1
0
2
2
1
1
2
0
2
2
3
3
4
2
2
3
1
3
4
4
3
3
1
1
1
1
4
1
4
2
2
0
2
3
3
2
3
2
2
4
1
0
3
2
0
1
0
3
4
3
2
1
1
2
0
4
0
0
4
0
2
1
1
1
3
1
0
4
2
1
4
1
4
1
1
0
2
0
3
3
2
4
1
4
1
1
4
1
1
4
2
3
3
2
2
4
2
3
1
3
3
0
4
0
4
0
0
0
1
4
1
0
0
1
2
1
1
4
2
0
1
2
2
3
1
4
0
3
3
3
3
1
4
4
2
0
3
4
4
2
3
2
3
3
1
0
1
2
2
0
0
2
4
1
2
4
1
0
1
0
0
0
3
2
2
3
1
3
0
0
1
0
4
0
1
0
2
4
1
1
0
2
4
0
0
2
4
4
4
4
4
1
3
4
1
0
4
0
4
0
0
1
3
0
1
4
3
3
1
4
0
4
3
4
2
0
4
3
0
4
4
0
3
0
0
3
2
2
2
2
0
2
1
1
3
3
2
2
0
3
4
4
1
2
0
4
0
3
4
0
2
3
4
0
4
0
2
4
3
4
3
4
1
1
2
3
1
1
2
4
1
2
4
4
3
1
3
4
0
1
1
3
3
0
2
0
2
1
0
4
0
4
1
2
0
0
3
1
4
4
0
3
4
0
4
3
4
4
1
1
3
3
3
1
2
2
3
0
3
3
4
1
0
2
0
4
0
4
0
1
2
4
2
2
1
3
0
1
4
2
2
1
0
3
4
4
3
2
3
3
4
0
0
4
4
0
1
3
1
3
1
0
1
4
2
1
2
3
0
3
3
0
2
1
3
0
4
3
0
1
4
3
4
0
2
0
1
3
2
1
3
0
1
3
4
0
1
4
1
0
4
4
3
1
4
0
1
3
1
4
2
3
3
1
2
1
1
1
4
3
2
4
0
0
1
4
1
2
3
1
4
3
1
2
1
2
1
1
1
1
2
2
4
3
2
3
3
4
2
4
0
2
4
0
1
3
0
1
3
4
1
3
0
0
3
0
3
2
3
0
1
4
4
2
3
4
0
1
3
0
4
1
0
1
3
4
2
4
4
0
0
0
4
0
1
0
1
0
3
4
4
3
1
0
3
2
3
3
3
4
4
4
0
0
1
1
2
0
4
0
2
4
1
0
0
0
1
2
1
4
1
4
4
0
1
3
1
3
1
2
1
1
1
0
2
1
0
3
3
0
3
2
1
0
3
4
0
1
1
3
0
0
1
1
1
0
0
0
3
3
2
4
2
4
3
0
0
1
0
2
2
3
0
2
2
0
0
2
4
0
3
2
1
1
2
4
2
0
2
4
0
4
4
1
3
1
4
0
4
4
0
3
3
0
4
3
0
2
1
3
0
1
2
1
4
4
2
1
4
1
0
0
3
0
4
0
0
3
3
0
1
1
4
1
1
3
2
1
2
3
2
0
0
2
0
0
2
3
3
3
4
3
4
4
1
1
0
4
3
1
1
0
0
2
3
3
4
2
1
0
0
3
2
0
3
4
2
2
3
3
2
1
3
0
0
3
1
3
0
0
3
3
0
3
0
4
0
3
1
4
4
0
1
0
1
0
3
2
1
0
1
2
1
4
2
3
4
2
0
2
0
1
1
1
3
3
4
4
0
1
3
3
4
1
4
1
1
4
4
0
4
1
3
0
4
3
0
3
0
3
0
2
0
0
3
3
0
0
3
3
2
3
4
1
0
3
2
2
2
0
3
1
1
3
1
4
1
2
3
4
1
1
1
4
1
2
0
1
4
0
2
4
2
1
1
4
1
1
0
0
3
1
2
3
4
0
2
3
2
2
0
2
2
4
3
1
1
2
4
1
3
3
2
4
4
3
3
2
1
3
1
1
3
4
4
1
0
0
1
4
3
0
0
4
0
3
1
3
1
1
4
3
1
1
0
0
0
0
1
3
0
1
1
0
3
0
0
4
4
0
1
3
2
3
4
3
0
3
2
2
3
2
3
0
1
3
1
3
0
4
0
0
3
3
0
4
0
0
4
3
1
1
4
1
3
2
0
3
1
3
3
2
2
2
1
4
2
2
1
4
4
4
0
4
3
3
3
4
0
0
3
0
1
4
3
4
1
3
4
0
0
1
3
4
0
2
1
0
4
1
1
0
2
4
3
3
2
2
3
2
1
4
4
1
1
4
1
1
4
1
2
3
4
1
4
1
1
4
2
4
1
0
0
3
4
1
2
0
1
1
3
4
4
3
1
0
0
2
2
1
1
3
2
4
2
2
1
2
4
4
4
0
4
2
1
4
2
1
2
0
3
3
1
0
2
3
2
0
2
1
0
0
4
4
4
1
1
1
0
1
4
0
0
2
4
4
1
0
4
1
3
3
0
4
0
2
1
2
4
3
3
1
2
0
4
4
1
1
3
4
1
1
2
0
1
2
3
0
3
1
0
2
2
0
0
0
0
0
4
3
4
3
3
4
1
0
1
3
2
4
3
3
1
3
0
2
3
3
2
4
3
1
1
1
0
0
0
0
1
1
3
1
4
0
1
1
0
3
3
2
1
0
0
2
1
1
0
4
3
3
1
1
2
4
4
4
2
1
2
4
3
4
2
3
2
1
1
1
2
3
4
2
4
3
4
3
2
2
3
3
2
4
1
1
4
4
1
0
2
1
0
4
1
4
2
4
0
0
2
3
1
0
3
0
4
2
0
2
4
3
2
4
2
0
4
0
2
1
2
0
0
1
2
1
1
0
4
4
2
2
1
4
3
1
2
3
3
0
3
4
0
2
0
2
3
1
3
1
0
0
3
0
4
2
3
2
1
3
4
4
1
0
0
3
3
4
2
3
2
2
1
3
2
3
4
2
2
4
1
3
1
3
3
0
1
4
4
1
3
4
3
2
0
2
1
1
2
3
3
0
4
2
3
2
3
0
3
4
4
4
3
3
0
0
0
2
1
3
2
0
0
4
2
2
2
0
2
0
0
0
3
3
3
3
1
2
1
2
2
2
0
0
0
3
0
1
4
1
1
4
1
4
4
3
1
4
3
0
4
4
1
4
0
4
0
1
4
3
1
4
4
4
4
3
3
4
1
4
2
4
2
1
4
1
2
0
3
3
4
2
4
1
2
4
4
3
3
2
4
0
2
0
2
3
0
2
2
2
3
1
1
1
1
1
4
4
4
1
1
0
0
2
1
1
0
1
4
1
3
2
2
4
0
0
2
0
3
1
4
4
2
0
2
0
2
2
4
2
4
4
3
0
3
3
2
2
3
4
4
2
2
4
4
1
4
2
4
0
1
0
1
0
2
0
4
2
2
1
1
3
1
0
3
1
2
3
1
2
2
2
2
3
3
0
2
0
2
0
2
0
3
4
3
0
4
3
0
1
2
4
2
0
1
3
0
0
3
4
0
3
3
0
4
0
4
0
1
4
2
3
1
3
0
3
2
1
2
2
4
4
0
4
1
2
1
4
1
0
3
0
0
3
2
1
2
1
4
1
4
1
1
2
2
4
3
0
1
1
0
0
3
2
3
3
0
0
3
2
2
1
0
0
2
0
3
1
0
3
3
4
4
1
0
1
0
2
2
1
4
3
0
0
2
0
2
3
3
2
0
0
3
4
1
1
2
3
4
1
1
2
4
0
0
2
2
2
2
4
3
3
3
2
4
3
4
3
2
4
1
1
4
2
2
4
1
4
1
2
0
2
0
0
2
4
2
3
1
4
2
4
2
4
0
0
2
1
2
3
4
4
4
1
1
4
4
0
0
2
2
2
0
3
2
1
1
0
0
4
3
1
0
3
4
1
3
3
2
2
3
0
2
2
1
4
4
1
4
4
3
1
2
2
4
4
2
1
3
3
4
2
1
3
3
0
2
1
2
3
4
1
1
4
0
4
4
2
4
3
3
2
0
4
3
1
1
2
1
2
4
0
3
1
1
4
1
4
1
2
1
3
3
1
4
1
2
1
1
4
2
4
2
1
0
1
1
2
3
1
1
1
3
4
4
2
0
4
1
3
0
2
2
2
0
2
4
4
4
4
1
0
4
0
0
0
2
2
2
2
4
0
4
4
3
0
1
2
2
1
1
4
1
2
1
4
1
3
3
3
4
0
1
1
4
1
1
4
2
3
1
0
3
3
1
0
0
0
4
4
3
4
2
1
3
2
2
3
2
3
4
0
4
1
0
0
4
4
4
3
3
3
1
1
2
0
3
3
1
2
1
3
0
1
4
3
2
1
0
1
3
2
3
0
1
2
2
3
4
1
1
1
4
2
2
3
2
0
3
2
0
3
3
1
4
1
2
0
1
3
1
4
3
1
1
1
0
0
0
0
1
4
3
1
3
4
4
4
2
1
1
1
3
2
0
3
1
3
4
4
3
3
1
4
3
2
1
0
1
0
1
1
1
1
3
3
2
2
3
2
4
2
3
0
0
4
2
2
3
1
4
2
2
1
4
0
2
3
0
0
1
1
1
4
4
4
0
3
3
0
1
0
1
0
1
2
1
1
0
3
0
0
3
3
0
0
3
3
1
1
3
3
4
4
4
2
4
3
2
3
3
4
1
3
0
4
0
0
2
3
2
3
4
3
2
3
2
2
0
4
3
4
0
3
1
3
1
1
1
3
0
3
0
2
3
0
3
2
0
0
1
2
2
2
0
2
3
2
3
0
1
0
3
3
0
2
2
1
2
4
1
1
2
2
0
3
4
0
3
1
4
0
3
4
3
4
0
4
0
0
0
3
4
0
0
3
3
0
0
4
0
4
2
2
2
2
4
3
0
4
2
4
2
3
1
3
2
1
0
4
2
1
4
2
4
3
0
4
1
1
3
0
3
4
3
2
0
2
1
0
0
0
3
2
4
1
4
2
4
2
4
3
3
2
4
2
3
3
3
2
2
3
2
0
3
3
2
2
4
2
3
1
0
1
3
2
1
0
2
3
0
1
4
1
1
3
4
0
4
0
4
3
1
2
0
1
0
0
0
2
4
1
2
4
2
0
4
2
1
3
3
1
1
3
3
4
1
0
3
1
3
3
1
1
2
3
1
3
4
2
4
1
1
3
1
1
3
1
4
2
3
2
3
2
0
0
3
2
3
2
0
3
1
3
1
4
2
1
0
4
1
2
0
0
3
2
3
3
4
0
0
0
2
3
4
1
1
0
2
1
3
3
4
1
3
1
4
3
0
1
1
3
3
4
2
1
2
2
2
3
1
2
3
4
2
1
0
3
1
4
4
0
1
3
0
3
2
4
3
2
1
1
0
1
2
2
3
0
3
3
1
1
1
0
0
4
4
4
2
3
3
3
1
3
2
1
3
3
1
4
4
2
1
1
3
2
2
1
2
3
4
1
2
4
0
4
0
2
1
1
1
4
0
4
0
2
2
3
4
3
2
3
2
2
2
4
4
0
0
1
0
1
2
1
2
1
2
3
3
4
1
1
3
3
3
2
4
1
4
3
1
0
0
1
3
1
2
3
1
2
4
2
0
0
0
0
3
1
3
2
3
2
3
0
3
2
0
0
0
2
1
1
2
3
4
4
3
0
3
3
1
1
3
2
0
2
2
2
0
1
2
3
2
3
2
1
4
3
1
2
2
3
2
3
3
3
2
1
1
0
3
3
1
0
0
2
1
4
4
1
1
2
4
3
0
2
2
2
0
2
2
3
0
4
4
1
2
3
2
3
2
0
3
3
2
2
4
1
3
4
4
2
0
4
2
3
0
1
1
0
1
4
4
0
0
0
4
2
0
2
4
0
0
1
2
3
4
0
4
3
1
3
3
0
0
3
2
3
2
2
3
2
3
4
2
0
1
2
1
2
4
2
1
1
0
4
0
4
1
0
4
0
0
0
1
1
4
3
1
3
1
4
0
1
4
3
4
3
1
4
1
3
4
2
0
2
4
2
2
1
4
4
4
0
0
1
1
2
0
4
2
2
2
4
3
1
1
2
1
1
2
4
4
1
3
0
4
1
0
2
4
1
1
4
4
4
1
4
3
3
1
3
1
4
3
0
3
3
3
1
1
4
0
4
1
3
0
0
4
1
3
3
0
0
2
3
3
3
2
0
1
1
3
4
4
4
2
1
3
3
3
0
4
1
3
4
0
1
0
0
4
4
3
2
2
0
4
1
3
3
4
4
4
0
1
2
1
4
4
4
1
2
4
3
2
0
1
1
0
3
1
1
4
4
3
3
3
0
1
0
0
2
2
1
3
0
1
3
0
3
2
4
1
1
1
3
4
2
0
3
0
3
4
4
2
0
4
4
1
2
2
0
3
3
1
4
3
2
2
3
2
0
3
4
0
4
4
2
1
1
4
3
2
4
2
1
2
3
4
0
0
4
0
0
2
3
0
2
1
4
4
3
1
4
3
4
3
0
0
1
4
4
4
0
1
3
4
0
2
0
3
3
4
1
2
0
0
0
3
1
1
4
4
2
2
0
1
3
3
1
0
1
4
4
3
4
3
2
2
2
2
2
4
1
1
4
1
3
4
2
4
2
4
0
1
0
0
1
2
1
3
3
1
2
1
2
2
3
3
4
1
0
1
2
2
0
3
4
4
1
0
2
1
3
3
0
2
2
0
0
3
0
2
0
4
2
3
0
0
2
0
4
2
3
3
0
2
1
1
3
0
1
0
0
4
2
0
2
2
4
2
2
3
3
0
0
0
2
4
0
4
1
0
4
0
2
2
3
3
2
4
2
1
2
3
3
1
4
1
3
4
2
3
1
0
3
0
3
3
4
0
4
0
4
4
1
4
0
3
4
1
0
2
0
1
0
4
3
2
1
0
0
2
0
4
1
4
0
3
4
2
0
0
4
1
4
0
1
4
1
3
0
4
1
2
3
0
1
4
3
0
3
0
1
1
2
3
4
2
4
0
0
3
2
2
0
4
2
3
2
1
4
1
1
0
0
0
2
0
3
0
1
1
4
1
2
4
2
0
3
4
4
0
2
0
0
1
0
0
0
2
1
3
1
3
2
4
4
4
0
3
0
2
0
4
1
4
0
1
1
4
0
3
1
0
3
0
3
4
1
3
3
2
0
1
1
2
3
1
1
1
1
3
1
3
1
3
0
4
0
1
2
3
0
3
0
3
3
1
0
1
0
1
1
0
1
0
2
4
2
0
4
2
2
0
1
2
0
3
3
4
1
2
1
4
4
1
1
2
2
2
3
2
1
3
2
3
3
2
4
2
2
4
4
2
2
0
2
3
1
4
2
2
4
1
2
0
4
4
1
0
0
4
2
0
1
0
0
0
2
3
1
1
3
3
1
2
3
0
4
3
3
4
2
4
1
2
3
1
1
3
3
4
4
3
0
1
1
0
4
4
2
0
3
3
2
4
0
3
4
1
4
4
2
4
2
3
1
3
3
2
1
1
3
1
2
2
2
0
3
0
2
0
1
3
2
0
3
3
1
1
1
1
1
4
4
1
3
1
1
1
1
0
0
3
1
4
3
3
4
3
3
3
3
0
4
0
0
3
3
4
4
3
0
0
2
2
2
0
1
1
2
1
3
1
2
1
0
4
0
1
4
1
0
2
3
2
1
0
0
0
2
0
2
0
0
0
1
3
2
0
4
1
4
4
3
4
0
2
4
0
0
4
3
1
2
3
1
0
4
1
0
2
0
4
2
1
0
4
0
3
2
2
3
3
0
1
2
2
0
3
2
2
4
4
0
3
2
0
3
3
1
1
3
1
2
0
0
3
1
0
1
0
2
2
4
1
1
2
4
1
4
0
2
1
1
2
1
3
0
2
2
4
1
3
1
1
1
1
1
4
2
3
2
4
3
0
2
0
2
0
2
3
0
3
4
2
2
4
0
0
3
1
0
4
1
4
2
3
0
1
4
0
2
2
0
0
4
1
0
4
2
0
1
1
4
2
4
1
1
0
3
2
2
1
1
3
3
1
2
2
1
4
0
2
3
2
0
2
3
3
0
4
3
2
0
3
3
1
2
2
3
4
0
0
2
4
3
0
2
1
4
3
4
1
1
1
4
0
3
4
3
2
1
1
1
4
0
4
4
4
1
2
3
1
3
4
3
2
0
4
1
2
4
1
2
2
1
4
2
1
4
0
1
3
2
0
0
0
4
0
2
2
2
2
3
0
4
0
2
1
2
0
1
2
2
4
0
1
3
0
0
1
1
3
0
3
2
4
0
1
1
2
1
0
4
1
2
0
1
1
3
2
0
2
2
3
0
1
2
3
2
1
3
0
0
1
0
3
2
4
3
2
0
1
0
2
3
1
3
0
1
2
4
2
1
2
4
1
4
1
0
1
2
1
0
1
0
4
1
3
2
4
0
0
2
0
3
0
0
1
4
2
3
1
1
3
0
1
0
2
1
1
4
1
4
0
4
0
1
2
4
3
1
0
0
3
0
3
4
0
2
2
0
0
0
4
0
4
0
1
0
4
4
1
1
1
3
4
0
0
0
1
2
0
2
4
4
1
1
0
1
2
1
3
4
3
2
0
3
2
4
4
1
1
1
3
2
0
2
0
3
3
0
1
2
1
3
2
2
0
0
4
0
0
3
1
2
2
0
3
2
3
0
3
4
1
4
1
2
2
1
1
3
0
0
0
0
0
3
1
2
3
3
0
2
4
1
0
1
0
2
1
0
0
1
2
2
2
1
3
2
4
0
2
3
0
3
0
0
4
3
1
1
2
0
3
3
1
1
2
3
0
2
1
3
1
1
4
3
4
2
0
1
1
1
3
2
4
3
1
1
2
1
4
2
1
4
2
4
4
2
2
0
1
3
4
0
1
1
1
1
1
1
4
2
1
0
0
3
2
3
2
1
1
1
0
4
3
1
4
3
3
4
3
2
2
4
0
2
0
3
0
1
3
0
3
4
1
0
3
4
1
1
0
4
4
4
4
4
0
1
3
1
1
0
1
0
0
0
3
4
4
2
2
3
4
1
3
2
2
2
3
1
2
1
0
1
2
3
0
0
1
0
3
2
4
0
1
2
2
2
4
4
1
0
0
2
0
3
0
0
2
2
0
2
1
0
1
2
0
1
2
3
1
0
3
2
4
0
0
3
2
2
4
3
4
1
3
3
0
3
2
0
0
3
0
4
0
2
4
3
4
3
2
1
0
2
3
2
2
2
2
3
4
2
1
0
4
3
4
1
0
2
1
3
3
3
1
1
2
0
2
0
3
4
2
0
1
0
4
3
0
3
1
1
1
2
4
1
1
2
2
0
4
0
1
1
1
1
4
0
2
3
1
0
1
4
0
2
2
1
0
2
3
1
0
3
1
3
1
0
1
1
0
0
4
0
0
4
3
3
2
2
1
2
4
0
3
3
3
0
3
2
1
2
4
0
4
0
1
2
3
2
0
4
3
4
2
4
0
1
1
3
2
3
3
0
0
2
2
3
4
3
0
3
4
0
2
3
0
1
0
4
1
2
2
4
3
4
3
0
0
4
0
2
2
2
4
3
3
3
3
2
1
4
2
3
1
4
3
2
4
0
0
2
0
3
2
4
4
4
4
0
4
1
3
2
0
4
1
0
2
2
4
2
0
1
1
4
2
1
0
2
1
1
0
1
1
3
4
0
4
0
0
4
3
1
4
2
0
4
2
3
2
3
1
2
2
2
2
4
2
3
2
1
3
0
2
2
4
3
3
2
1
2
3
2
3
3
1
4
0
0
0
2
2
0
1
4
2
0
1
2
3
1
1
3
2
1
2
3
4
0
1
0
1
0
3
2
2
4
2
0
2
1
0
3
1
3
2
0
2
1
0
1
1
0
0
3
2
3
2
4
3
4
3
2
0
0
2
4
4
3
2
0
0
4
4
2
4
4
3
1
0
1
3
0
4
2
2
4
1
0
4
1
3
4
4
4
4
2
3
3
1
3
1
3
4
2
3
0
3
1
1
2
3
1
2
4
2
3
0
4
1
2
2
3
4
2
3
4
3
4
3
1
4
1
0
2
1
3
0
3
3
1
1
2
3
2
3
3
0
0
1
4
4
0
1
0
1
4
1
4
3
0
3
4
0
1
0
3
1
3
3
3
0
4
4
4
4
1
1
4
3
3
2
4
4
0
3
0
1
4
3
3
0
2
3
1
4
0
3
2
1
0
4
4
4
2
2
4
2
3
2
2
3
1
1
3
0
4
0
3
0
3
3
1
3
3
0
4
4
0
4
2
0
2
1
3
4
2
2
0
1
0
3
2
1
2
3
1
2
4
0
0
1
0
3
1
0
4
2
3
1
2
2
2
1
1
0
3
0
1
3
0
4
0
3
1
1
1
3
4
2
2
2
1
3
2
0
2
4
0
2
1
0
3
0
4
4
0
3
3
4
4
1
3
3
1
1
1
4
0
1
0
3
0
1
2
2
0
1
0
4
0
1
3
0
3
2
1
1
3
2
0
4
2
0
3
0
0
0
0
4
1
1
1
2
3
1
0
0
1
0
2
0
1
4
2
3
0
3
3
1
3
2
2
1
0
4
2
0
0
0
1
2
4
2
1
0
3
0
2
1
1
3
0
2
1
0
0
3
2
3
2
3
0
2
2
3
1
4
1
1
1
3
1
2
0
4
1
2
0
2
4
2
3
0
1
2
0
3
0
2
3
0
3
2
4
4
2
1
3
0
4
0
0
0
4
4
1
0
0
3
3
2
2
0
0
1
4
2
3
1
1
3
0
4
3
0
2
0
0
0
0
0
2
0
0
1
1
0
2
1
2
2
3
0
4
0
4
0
3
0
0
2
0
3
2
1
1
2
2
3
0
3
0
2
2
0
0
4
1
1
4
2
2
0
4
0
3
0
3
2
0
0
3
1
4
4
0
4
1
0
4
1
0
2
4
1
0
0
2
1
1
2
1
1
2
3
2
0
4
2
2
3
4
0
1
4
0
0
4
4
2
2
4
1
0
3
4
1
0
1
3
2
4
1
2
1
1
0
1
0
3
3
2
3
2
0
1
1
4
0
2
4
3
1
1
0
1
0
3
2
1
0
3
4
2
1
2
1
4
0
4
1
2
4
3
3
2
0
0
4
1
0
0
1
4
2
2
0
3
3
2
0
4
2
1
0
1
1
0
2
0
0
0
4
3
1
0
3
0
2
4
0
2
3
0
4
4
1
0
4
1
2
4
3
2
3
3
1
2
2
1
2
1
2
3
3
1
1
4
2
0
3
4
1
0
0
3
2
2
3
2
0
3
4
2
0
2
2
2
1
3
1
1
4
4
2
2
4
2
3
2
1
1
3
4
1
2
1
3
0
1
1
1
0
1
1
2
3
0
1
1
0
4
0
3
2
0
0
4
2
2
2
0
0
1
0
1
0
4
0
4
0
1
4
0
0
4
3
1
3
1
4
0
2
0
2
0
0
2
3
3
3
1
1
1
2
2
1
0
0
4
1
0
1
1
0
4
3
0
4
3
1
0
0
2
0
2
3
3
0
3
0
4
3
0
3
3
0
0
1
3
1
0
0
1
1
3
4
2
0
0
0
2
0
4
2
0
3
0
1
2
1
4
0
1
4
1
2
2
3
0
3
4
0
3
3
1
2
0
3
0
0
3
0
0
3
3
4
1
4
3
2
4
2
0
3
4
4
0
0
2
0
3
1
0
3
0
3
3
0
3
3
2
3
0
2
3
3
4
0
3
1
3
2
1
1
3
4
3
3
3
4
1
4
2
1
4
1
3
0
4
3
0
4
1
3
2
4
4
4
3
1
0
1
2
4
3
0
3
1
1
4
0
0
2
4
0
2
2
1
0
1
1
1
0
0
0
4
0
2
0
4
3
4
1
2
4
2
4
3
2
4
0
0
0
3
1
0
3
3
4
1
1
4
0
1
3
2
3
1
0
1
0
0
4
0
2
0
2
2
1
2
1
0
1
2
0
1
1
0
3
0
1
2
1
4
1
4
0
0
4
1
1
0
3
0
0
3
0
1
1
4
4
3
0
1
0
4
3
0
1
2
4
4
2
2
3
3
3
2
2
3
4
2
3
2
2
3
0
2
3
0
4
0
3
4
0
2
2
4
1
4
2
3
2
2
1
3
0
0
3
2
2
0
0
2
0
0
2
3
2
0
4
0
3
0
1
2
3
1
0
0
2
4
3
2
0
2
4
1
3
1
3
3
4
0
2
0
4
4
3
3
0
1
0
1
4
2
1
2
1
0
2
3
0
2
2
2
0
1
4
2
2
3
0
2
3
2
4
0
3
4
2
0
1
0
2
3
0
1
2
1
0
2
0
4
4
3
3
1
4
0
3
4
4
2
1
4
0
3
0
1
3
1
2
2
0
2
0
0
4
3
2
3
4
0
4
1
1
0
3
1
0
3
0
0
0
3
0
3
1
3
3
0
3
0
2
2
2
0
4
0
0
1
2
4
2
2
1
0
4
3
3
1
0
0
1
4
3
4
2
4
0
4
4
3
1
2
2
3
3
0
2
1
3
1
4
1
0
0
1
4
3
1
2
3
3
3
0
4
1
0
3
2
4
4
3
4
4
3
3
0
1
0
3
4
2
0
4
2
1
0
4
0
2
4
1
3
0
4
1
0
4
2
4
2
2
1
0
2
1
0
4
1
4
0
1
1
4
1
1
2
3
2
0
1
0
0
0
1
0
4
3
0
4
0
0
4
1
0
1
4
1
1
2
3
0
2
0
1
3
3
4
2
0
3
1
2
1
4
3
3
3
1
2
0
0
0
4
3
3
2
4
2
1
4
0
3
0
2
4
4
2
3
0
2
4
0
4
1
2
2
4
3
1
3
2
1
1
2
1
4
4
0
2
4
1
0
2
1
1
0
1
0
4
2
2
2
2
2
3
4
1
3
2
3
0
1
2
1
0
3
0
4
3
3
1
0
2
0
1
1
4
3
4
4
2
3
3
1
1
0
2
1
1
0
2
3
0
1
1
2
3
3
4
1
0
4
0
2
2
1
4
2
0
1
3
0
1
0
2
4
3
3
3
3
4
2
2
3
4
0
4
1
0
2
3
4
2
1
0
1
4
2
3
1
1
4
4
1
4
3
3
1
3
3
2
2
4
0
1
3
0
2
1
0
2
1
0
2
0
2
0
2
0
1
0
2
2
0
3
0
0
0
2
1
0
2
3
2
3
1
2
0
0
2
3
1
3
2
1
3
1
1
2
4
3
1
4
1
4
0
4
2
4
0
2
0
2
0
4
0
1
2
0
3
3
0
3
0
0
3
4
1
0
3
1
2
0
3
0
1
3
2
0
0
3
1
3
1
1
4
0
3
3
1
1
2
1
3
1
4
1
2
3
1
4
4
1
1
3
2
4
0
2
1
3
1
1
3
4
0
3
2
0
2
3
3
2
0
0
4
2
3
2
3
1
4
1
0
0
4
1
0
3
4
1
3
0
0
2
3
2
1
1
0
0
2
0
4
4
3
3
3
2
2
4
4
2
0
0
3
0
1
1
1
0
3
1
1
1
1
3
2
4
1
3
4
0
1
2
4
2
3
3
2
3
2
2
2
4
0
1
1
1
0
1
2
0
1
0
4
4
2
1
4
1
0
2
1
1
2
4
3
4
2
1
1
2
2
4
2
3
1
0
0
1
3
0
4
2
0
1
1
2
1
0
3
4
0
1
3
3
3
4
0
4
4
3
2
3
0
1
4
2
1
4
0
4
0
0
1
0
2
0
2
1
2
3
1
3
2
1
1
1
3
2
2
0
4
0
0
1
4
3
1
1
3
0
3
1
3
0
0
1
3
0
4
1
4
0
2
0
0
1
2
3
1
3
4
0
2
0
4
1
1
4
2
3
3
0
0
1
2
1
1
2
2
0
4
1
3
1
0
4
2
1
2
0
0
1
2
3
0
2
0
4
4
0
1
4
1
0
1
2
0
0
3
3
1
4
0
1
1
3
0
1
0
1
3
3
0
4
0
4
0
1
0
2
2
0
1
3
4
4
2
1
4
3
4
0
2
1
4
3
0
2
3
4
0
0
3
1
2
0
4
2
3
4
1
3
1
2
1
0
1
4
0
4
1
1
4
2
1
1
3
1
3
4
3
1
1
1
3
3
4
1
3
4
4
1
4
2
0
2
2
0
1
1
2
2
2
0
2
3
2
0
3
2
4
0
3
2
1
3
0
1
3
4
1
2
1
2
2
2
2
2
1
1
2
2
2
2
1
2
4
1
0
4
2
3
0
4
2
4
2
3
3
4
2
0
3
0
2
0
3
1
1
4
1
2
2
1
4
1
0
0
4
2
0
3
2
3
1
3
2
1
3
3
2
2
3
1
0
2
0
2
2
3
1
0
4
4
2
4
1
4
3
3
0
1
1
4
3
0
0
1
0
4
3
2
0
0
1
0
2
0
3
0
2
3
2
3
0
0
3
2
4
0
1
2
3
2
0
0
2
0
1
3
2
0
1
3
4
1
0
1
4
2
3
1
1
3
1
0
2
2
0
0
2
3
3
4
1
3
1
1
2
2
2
1
3
4
0
4
4
0
0
0
3
0
2
2
0
1
4
1
0
2
0
1
1
2
1
2
1
4
4
0
0
2
2
2
0
3
0
4
2
4
2
2
0
1
1
1
4
4
2
0
3
0
4
0
3
4
1
4
4
3
0
1
0
0
0
2
3
1
1
4
0
4
2
4
3
1
1
0
2
0
4
3
0
1
1
0
2
0
1
2
0
2
4
2
1
4
2
0
2
2
2
4
3
0
0
2
4
2
2
3
4
0
2
2
1
0
4
0
0
3
1
0
2
3
0
4
4
4
1
4
3
1
4
3
2
0
0
0
2
0
1
1
1
3
1
3
2
3
0
4
0
4
1
3
0
4
1
2
2
4
3
4
4
3
4
4
2
1
4
3
1
2
3
4
4
2
2
1
1
3
2
3
3
2
1
4
3
0
4
4
2
4
1
0
0
0
0
3
2
4
2
4
3
2
0
0
1
4
2
3
0
2
4
4
1
3
3
1
2
2
4
4
2
3
3
1
4
3
4
4
0
4
3
0
4
0
0
1
4
3
1
0
4
4
2
1
3
4
0
1
0
0
1
2
1
0
1
4
3
3
3
1
1
1
1
3
4
3
0
1
1
3
2
1
3
4
1
1
1
1
1
2
2
1
0
2
2
4
4
4
1
0
2
2
1
1
1
2
4
0
2
1
3
1
1
2
3
2
0
1
2
0
4
4
1
1
4
4
1
3
2
1
1
3
2
1
0
4
3
1
2
4
1
1
2
1
4
0
3
2
0
3
4
1
1
1
2
3
1
4
0
4
2
2
2
1
1
1
4
1
1
0
1
0
2
3
3
4
2
1
1
2
3
1
3
0
1
2
4
3
3
0
2
1
0
2
4
1
2
1
0
0
1
2
0
2
1
1
1
0
4
2
0
0
2
3
4
0
1
3
0
1
2
0
2
3
4
1
4
2
4
4
0
2
0
0
2
0
4
1
0
2
3
3
4
0
2
2
0
2
3
0
3
1
0
1
0
2
4
4
0
0
3
1
4
2
4
1
0
4
1
2
4
2
1
2
1
4
0
2
2
1
0
2
2
0
2
2
3
3
0
2
4
2
0
2
0
4
3
1
3
1
0
0
4
2
4
0
2
0
3
0
0
3
1
1
1
1
1
2
2
0
1
1
3
2
1
3
0
3
2
0
4
2
0
1
1
4
2
2
0
0
1
0
1
2
3
0
4
0
4
3
1
3
4
4
2
0
2
0
0
0
2
4
4
2
0
4
4
3
4
3
0
1
1
4
1
2
2
1
1
4
3
1
1
0
2
0
3
0
1
0
2
0
4
0
4
4
3
2
2
2
1
4
3
0
1
4
2
0
1
4
1
4
1
1
1
4
2
3
0
3
1
3
1
3
2
3
0
1
0
3
1
1
2
0
4
3
1
1
0
1
0
2
2
0
2
1
2
0
1
0
1
4
4
3
3
2
4
3
4
4
1
3
0
3
4
0
3
1
4
0
2
0
0
0
2
1
4
3
0
3
3
0
0
2
2
1
1
3
3
0
1
0
3
4
0
1
4
3
1
2
2
3
2
0
4
0
1
3
3
1
3
1
1
3
4
3
4
1
1
0
0
3
3
0
1
4
0
2
3
4
1
0
4
1
0
3
1
0
3
2
2
0
2
0
2
0
2
1
3
0
1
3
4
0
1
1
1
3
3
2
0
2
4
3
2
3
1
3
1
1
4
1
1
4
4
0
0
2
3
1
1
1
1
1
1
2
3
1
4
3
0
3
0
0
3
4
4
0
3
4
3
1
1
1
0
2
0
0
3
2
4
3
3
0
0
4
2
1
0
4
3
2
4
0
2
0
2
0
1
2
1
4
3
0
0
4
4
4
0
0
2
3
4
1
1
3
2
2
1
1
0
1
0
0
0
2
2
0
0
1
3
2
1
0
2
2
2
2
4
1
1
2
3
4
0
3
4
4
4
2
1
0
2
4
2
3
3
1
1
4
1
4
0
3
1
0
4
1
4
0
2
0
4
2
4
2
1
0
0
4
1
0
2
1
3
0
4
3
4
1
2
3
0
0
0
3
0
0
4
3
0
2
0
1
0
0
0
2
2
3
2
2
2
0
0
0
4
4
1
2
1
4
1
2
2
3
0
0
3
4
3
3
2
0
3
4
0
0
0
4
0
4
2
0
2
0
2
1
2
0
2
0
4
4
3
3
2
0
2
1
0
0
4
4
1
0
1
1
1
3
0
2
3
2
1
0
0
0
3
0
3
4
0
2
1
4
0
2
1
1
3
2
4
0
0
0
4
4
1
2
2
2
4
0
3
1
1
4
4
4
0
0
2
4
4
3
3
0
0
4
2
1
2
4
2
1
0
0
3
0
3
1
3
1
4
0
1
1
2
0
3
3
2
4
4
0
1
3
3
3
2
2
2
0
4
2
3
4
2
2
0
3
0
3
2
3
0
0
4
0
0
4
3
2
4
3
2
4
2
0
0
0
0
4
1
4
4
1
0
0
4
1
2
4
4
2
4
1
0
3
4
1
2
2
3
0
1
2
3
4
1
2
0
4
3
2
1
2
2
2
2
3
1
3
0
3
4
0
2
1
1
4
4


==> anc/verify.py <==
#!/usr/bin/env python3
"""Exact checker for the unit-distance graphs in this archive.

Usage:
    python3 verify.py GRAPH.txt CX CY R [--cnf PREFIX] [--colouring COL.txt]

GRAPH is a text file (or .npy array) with 16 integers per line.  Line i gives the point
    x = (sum_k a_k b_k) / 96,   y = (sum_k a_{8+k} b_k) / 96
with basis b = (1, sqrt3, sqrt5, sqrt15, sqrt11, sqrt33, sqrt55, sqrt165).
CX, CY, R are rationals (e.g. -9/16).  The script checks:

  * the n points are distinct;
  * every point lies strictly inside the disk |p - (CX, CY)| < R
    (exact, by interval bounds on the square roots);
  * the edge set is exactly the set of pairs at distance 1,
    computed in exact integer arithmetic in Q(sqrt3, sqrt5, sqrt11);
  * optionally, that a given colouring (one integer per line) is proper.

With --cnf it writes PREFIX4.cnf (4-colouring, one triangle fixed to colours
1, 2, 3) and PREFIX5.cnf.  Unsatisfiability of PREFIX4.cnf means the graph
is not 4-colourable.  Only numpy (and scipy, for the neighbour search) are
needed; the float search is used only to propose candidate pairs, and every
pair within 1e-6 of distance 1 is then decided exactly.
"""
import sys, math, argparse
from fractions import Fraction
from math import isqrt
import numpy as np
from scipy.spatial import cKDTree

G = (3, 5, 11)
NB = 8
DEN = 96
RAD = [math.prod(G[i] for i in range(3) if m >> i & 1) for m in range(NB)]


def mul_table():
    t = []
    for m in range(NB):
        row = []
        for n in range(NB):
            c = math.prod(G[i] for i in range(3) if (m & n) >> i & 1)
            row.append((c, m ^ n))
        t.append(row)
    return t


MT = mul_table()


def sq_norm(d):
    """Exact x^2 + y^2 of a difference vector d (16 python ints), scaled by 96^2."""
    out = [0] * NB
    for h in (0, NB):
        v = d[h:h + NB]
        for m in range(NB):
            if v[m]:
                for n in range(NB):
                    if v[n]:
                        c, r = MT[m][n]
                        out[r] += c * v[m] * v[n]
    return out


UNIT = [DEN * DEN] + [0] * (NB - 1)


def sqrt_bounds(k, scale):
    """Integers lo, hi with lo/scale <= sqrt(k) <= hi/scale."""
    s = isqrt(k * scale * scale)
    return s, s + 1


def field_bounds(vec, scale):
    """Rational interval [lo, hi] (numerators over scale*96) for sum vec_m sqrt(RAD_m)."""
    lo = hi = 0
    for m in range(NB):
        a = vec[m]
        if a == 0:
            continue
        sl, sh = sqrt_bounds(RAD[m], scale)
        if a > 0:
            lo += a * sl; hi += a * sh
        else:
            lo += a * sh; hi += a * sl
    return Fraction(lo, scale * DEN), Fraction(hi, scale * DEN)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('graph'); ap.add_argument('cx'); ap.add_argument('cy'); ap.add_argument('r')
    ap.add_argument('--cnf'); ap.add_argument('--colouring'); ap.add_argument('--edges-out')
    a = ap.parse_args()
    A = (np.load(a.graph) if a.graph.endswith('.npy') else np.loadtxt(a.graph, dtype=np.int64, ndmin=2)).astype(np.int64)
    assert A.ndim == 2 and A.shape[1] == 16
    n = len(A)
    assert len({tuple(r) for r in A.tolist()}) == n, 'repeated point'

    cx, cy, R = Fraction(a.cx), Fraction(a.cy), Fraction(a.r)
    scale = 10 ** 30
    worst = Fraction(0)
    for row in A.tolist():
        xl, xh = field_bounds(row[:NB], scale)
        yl, yh = field_bounds(row[NB:], scale)
        dx = max(abs(xl - cx), abs(xh - cx))
        dy = max(abs(yl - cy), abs(yh - cy))
        worst = max(worst, dx * dx + dy * dy)
    assert worst < R * R, 'point outside the disk'

    b = np.sqrt(np.array(RAD, float)) / DEN
    P = np.stack([A[:, :NB] @ b, A[:, NB:] @ b], 1)
    cand = cKDTree(P).query_pairs(1 + 1e-6, output_type='ndarray')
    dist = np.linalg.norm(P[cand[:, 0]] - P[cand[:, 1]], axis=1)
    cand = cand[dist > 1 - 1e-6]
    L = A.tolist()
    E = []
    for i, j in cand.tolist():
        d = [L[i][k] - L[j][k] for k in range(16)]
        if sq_norm(d) == UNIT:
            E.append((min(i, j), max(i, j)))
    E.sort()
    # no pair outside the candidate set can be at distance 1 (float error << 1e-6)
    deg = np.bincount(np.array(E).ravel(), minlength=n)
    print(f'vertices {n}')
    print(f'edges {len(E)}')
    print(f'min/max degree {deg.min()} {deg.max()}')
    print(f'max |p-c|^2 < {float(worst):.9f}  (R^2 = {float(R * R):.9f})')
    if a.edges_out:
        np.savetxt(a.edges_out, np.array(E), fmt='%d')

    if a.colouring:
        col = [int(t) for t in open(a.colouring).read().split()]
        assert len(col) == n
        bad = sum(col[i] == col[j] for i, j in E)
        assert bad == 0, f'{bad} monochromatic edges'
        print(f'colouring with {len(set(col))} colours is proper')

    if a.cnf:
        adj = [set() for _ in range(n)]
        for i, j in E:
            adj[i].add(j); adj[j].add(i)
        tri = None
        for i, j in E:
            w = adj[i] & adj[j]
            if w:
                tri = (i, j, min(w)); break
        assert tri is not None, 'no triangle'
        for k in (4, 5):
            v = lambda i, c: i * k + c + 1
            cl = []
            for i in range(n):
                cl.append([v(i, c) for c in range(k)])
            for i, j in E:
                for c in range(k):
                    cl.append([-v(i, c), -v(j, c)])
            if k == 4:
                for c, t in enumerate(tri):
                    cl.append([v(t, c)])
            with open(f'{a.cnf}{k}.cnf', 'w') as f:
                f.write(f'p cnf {n * k} {len(cl)}\n')
                for c in cl:
                    f.write(' '.join(map(str, c)) + ' 0\n')
        print(f'wrote {a.cnf}4.cnf (triangle {tri} fixed) and {a.cnf}5.cnf')


if __name__ == '__main__':
    main()

